Static classical-quantum-entanglement trade-offs: an entropic converse and single-letter characterizations

The direct static capacity region of a bipartite quantum state describes its asymptotic conversion into classical communication, quantum communication, and entanglement, with all communication directed from Alice to Bob. This paper gives a unified entropic converse for this region. The proof treats generated and consumed resources simultaneously and derives all three information inequalities for one local instrument. Its main ingredients are no-signalling, the chain rule, strong subadditivity, and continuity of conditional entropy. A supporting-hyperplane characterization leads to the static capacity formula, which is helpful in determining single-letterization of the capacity region. For a pure state of entanglement entropy $h$ subjected to erasure with probability $p$, the complete region is the convex hull of $0$ and $(0,-ph,(1-p)h)$, plus the unit-resource cone. This statement holds for arbitrary collective instruments by using subset-entropy inequalities related to earlier methods used for the dynamic capacity region of the erasure channel. Complete characterizations also hold for symmetrically extendible states and locally flagged pure-state mixtures. For maximally correlated states, the optimization over local instruments admits an exact matrix formulation and an additive outer bound. An explicit qubit example shows that a nonorthogonal discarded quantum memory can outperform every efficient instrument and every instrument with conditionally commuting discarded states. For states obtained by qubit dephasing of Schmidt-aligned pure states, an exact threshold characterizes when the static capacity formula vanishes, at every blocklength and after regularization. Full single-letter characterizations for general Hadamard states and for the remaining trade-offs for dephased states remain open, with sufficient additivity conditions identified.

==> anc/README.md <==
# Reproducing all manuscript figures

From the unpacked manuscript directory, run:

```sh
python anc/reproduce_all.py
```

This rebuilds **all five** vector PDF figures in `figures/`, regenerates plot
data and verification records below `anc/`, and runs independent formula and
asset checks. It needs no pre-existing figure PDFs, external data download,
absolute project path, or graphical desktop. The command also works when
called from another directory because source paths are resolved relative to
the scripts.

## Dependencies

The tested environment is Python 3.12 with the versions in `requirements.txt`.
Install the Python dependencies with:

```sh
python -m pip install -r anc/requirements.txt
```

System programs are `pdflatex` and `inkscape`. LaTeX must provide `standalone`,
`fontenc`, `lmodern`, `amsmath`, `amssymb`, `xcolor`, and TikZ, including its
`arrows.meta`, `calc`, and `decorations.pathreplacing` libraries. On a Debian or
Ubuntu system these are supplied by `texlive-latex-extra`, `texlive-pictures`,
and `lmodern`; install `inkscape` for the editable SVG export. The optional
PNG previews additionally use `pdftocairo` from `poppler-utils`. System package
installation is an environment setup step, not performed by the script.

For previews rendered from the final PDFs:

```sh
python anc/reproduce_all.py --preview-dir qa
```

For an independent output directory:

```sh
python anc/reproduce_all.py --output-root rebuilt --preview-dir rebuilt/qa
```

The optional output directory receives generated assets, data, and checks;
the scripts and source inputs remain in this `anc/` directory. LaTeX auxiliary
files are confined to automatically removed temporary directories. No code is
written to `figures/`.

## Source-to-figure map

| Manuscript figure | Reproducible source | PDF in `figures/` |
| --- | --- | --- |
| 1: physical protocol | `tikz/static_protocol.tex`, `tikz/static_protocol.tikz` | `static_protocol.pdf` |
| 2: auxiliary instrument | `tikz/auxiliary_instrument.tex`, `tikz/auxiliary_instrument.tikz` | `auxiliary_instrument.pdf` |
| 3: erased-state region | `make_erased_3d.py`, `erased_region_subtitle.tex` | `erased_region_3d_concept.pdf` |
| 4: exact erased-state slices | `make_capacity_figures.py` | `erased_state_capacity_slices.pdf` |
| 5: dephasing inner and outer bounds | `make_capacity_figures.py` | `dephasing_state_capacity_bounds.pdf` |

Figure 3 uses the approved orthographic projection, common zero vertex,
coordinate-axis lengths, five face polygons, display cutoff, and color palette.
All E-axis tick numbers are placed on the right. The title and subtitle have
separate vertical bands. The subtitle is compiled as actual LaTeX using the
manuscript's Latin Modern/AMS setup, then composited as vector content into the
PDF; in particular, the final term is `\mathcal{U}`. The editable SVG in
`editable/erased_region_3d_concept.svg` is exported from that complete PDF, so it
contains the same typeset notation.

## Inputs, generated data, and checks

- `inputs/erased_state_plot_data.csv` preserves the user-supplied CSV unchanged.
  The plotting script calculates the exact curves afresh and
  `verify_figures.py` compares every generated row with this input.
- `editable/erased_region_3d_concept.svg` is the complete editable figure,
  generated from the authoritative Python geometry and the LaTeX subtitle.
- `data/erased_state_plot_data.csv` records the exact analytic curves.
- `data/dephasing_hull_primitives.csv` records each retained sampled instrument
  through its quantum cost, coherent information, and parameters `(q,t)`.
- `data/dephasing_state_plot_data.csv` records both the feasible numerical inner
  curve and the analytic outer bound.
- `data/dephasing_refinement_candidates.csv` records all added feasible points.
- `data/dephasing_refinement_comparison.csv` records the improvement over the
  original uniform and logarithmic grid at every old or new hull vertex.
- `verification/geometry_check.json` records supporting-plane residuals, the
  recovered finite vertices, the common coordinate origin, and label placement.
- `verification/figure_verification.json` records sampling counts, maximum
  plotted gaps, and the raw LP feasibility residuals.
- `verification/independent_checks.json` records checks against the uploaded
  CSV, the exact slice formulas, density-matrix eigenvalue entropies, a separate
  concave-hull interpolation of the finite LP, exact analytic corner inclusion,
  valid SVG XML, and one-page PDF dimensions.
- `verification/build_manifest.json` records the versions actually used and
  SHA-256 checksums of the generated figure PDFs. PDF timestamps and SVG object
  identifiers may vary between otherwise visually identical runs.

## Numerical scope

The erased-state curves and the five three-dimensional faces follow from the
exact formulas in the manuscript. For the dephased state, the script samples
101 values of `q` and 920 distinct values of `t`, yielding 92,920 feasible
paired instruments. Continuous stationary-point searches in the balanced
`q=1/2` family, together with the rational overlap `t=223/250`, add 977
distinct candidate points. The refined union has 1,852 retained upper-hull
vertices in the tested environment. The finite LP mixes those instruments with the trivial instrument.
Its plotted objective is reconstructed from primal weights, with downward
rescaling when needed to enforce the resource constraints. The retained hull
vertices and the analytic outer-bound corners are explicitly in the plotting
grid. Thus interpolation preserves achievability of the inner curve and renders
the piecewise-linear analytic outer curve exactly. These computations make no
claim that the sampled curve is the optimum of the continuous or regularized
capacity problem.

The individual plotting scripts accept `--help` for output-directory options.
To rerun only the independent checks on the included data and PDFs:

```sh
python anc/verify_figures.py
```

## Two-outcome exploration and exact witness certificates

Run:

```sh
python anc/explore_two_outcome_dephasing.py
```

This independently explores the exact two-outcome variational formula for
`gamma=0.8`, Schmidt probabilities `p=0.05,0.2,0.35,0.5`, and support weights
`mu=0,0.25,0.5,1,1.5,1.7`. Each differential-evolution search uses three fixed
seeds. The results in `data/numerical_exploration/` record feasible lower
bounds and their mean-diagonal residuals. No improvement over the optimized
single-outcome family was detected beyond floating-point precision for these
24 examples; this observation is not an optimality or additivity theorem.

The same script verifies exact rational logarithm-series intervals for the
witness with `t=223/250`. Its support is strictly between `0.118034` and
`0.118035`, while the original `t=9/10` witness is below `0.117920`.
Arbitrary-precision values and the stationary overlap are supplied for
comparison. The largest improvement of the plotted inner curves over the
original grid is about `8.72642e-5` ebits per copy. The analytic outer bounds
are unchanged.

The cardinality theorem reduces the dimension of the search; it does not
change the attainable region. The numerical improvement comes from selecting
additional continuous parameter values. All displayed inner points remain
explicitly feasible. `--output-dir DIRECTORY` writes the exploration records
to a different location. The extra dependency for this script is `mpmath`,
included in `requirements.txt`.


==> anc/data/dephasing_hull_primitives.csv <==
quantum_cost,coherent_information,outcome_q,outcome_t
0.0,3.3306690738754696e-16,0.045,0.0
1.4050427488143669e-12,4.9974191451696015e-12,0.01,1.0797751623277093e-05
1.7346679648255758e-12,6.169668942401785e-12,0.005,1.584893192461114e-05
5.081081388969011e-12,1.8068192775277936e-11,0.005,2.7122725793320296e-05
1.5016116128308e-08,5.339063480214179e-08,0.445,0.0003414548873833601
1.956347916998169e-08,6.95590358645859e-08,0.365,0.00039810717055349735
2.3581355146351513e-08,8.384481620105078e-08,0.42,0.0004298662347082277
2.576540569787511e-08,9.161032876736641e-08,0.33,0.0004641588833612782
3.2438569830262054e-08,1.1533713284439528e-07,0.455,0.0005011872336272725
3.7718780432349774e-08,1.3411121324580222e-07,0.445,0.0005411695265464637
5.1691257163533066e-08,1.837911249857882e-07,0.5,0.000630957344480193
6.026758225807782e-08,2.1428472085638361e-07,0.5,0.0006812920690579609
6.99666535819432e-08,2.4877030180281423e-07,0.46,0.0007356422544596414
8.069066603777486e-08,2.869001163308127e-07,0.425,0.0007943282347242813
8.183771216252467e-08,2.909785017379818e-07,0.48,0.0007943282347242813
9.528828026628133e-08,3.388027332018595e-07,0.47000000000000003,0.0008576958985908946
1.110979819807234e-07,3.950149909393019e-07,0.47000000000000003,0.0009261187281287938
1.291402992320556e-07,4.591654324537231e-07,0.455,0.001
1.2984258912496216e-07,4.6166246236989394e-07,0.5,0.001
1.5137525882780167e-07,5.382230381378861e-07,0.495,0.0010797751623277093
1.7607845947953393e-07,6.260566034477222e-07,0.47000000000000003,0.001165914401179831
2.0266260303269945e-07,7.205779568586479e-07,0.48,0.00125
2.0578666848347638e-07,7.316857395522902e-07,0.5,0.0012589254117941675
2.1910924863366432e-07,7.790548867125935e-07,0.5,0.0012990376258758317
2.3991366199238584e-07,8.530260912076315e-07,0.495,0.0013593563908785254
2.797188170533538e-07,9.945554368950837e-07,0.495,0.001467799267622069
3.2606299238402414e-07,1.1593345989879822e-06,0.49,0.001584893192461114
3.802629934268609e-07,1.3520455393045694e-06,0.5,0.001711328304161781
4.432359219652682e-07,1.5759490479272387e-06,0.49,0.0018478497974222907
4.433246016954939e-07,1.5762643532646337e-06,0.495,0.0018478497974222907
4.433541592741008e-07,1.5763694467541e-06,0.5,0.0018478497974222907
5.167752245571755e-07,1.8374218015981825e-06,0.49,0.001995262314968879
6.026765118627431e-07,2.142848162467459e-06,0.5,0.0021544346900318843
7.026225267714459e-07,2.4982111753724112e-06,0.495,0.0023263050671536263
8.114632445432868e-07,2.8851996419776427e-06,0.495,0.0025
8.192525414729701e-07,2.912894862650006e-06,0.5,0.0025118864315095794
9.551786097627968e-07,3.3961864485121396e-06,0.5,0.0027122725793320267
1.1136568684455561e-06,3.959663204877728e-06,0.5,0.0029286445646252374
1.2984290858053527e-06,4.6166290552651645e-06,0.5,0.0031622776601683794
1.5138578566276095e-06,5.382595253067279e-06,0.5,0.003414548873833601
1.7650296095794715e-06,6.275646616149544e-06,0.5,0.0036869450645195733
1.8259179294655148e-06,6.492137422320354e-06,0.5,0.00375
2.0578747090826965e-06,7.316868526618947e-06,0.5,0.003981071705534973
2.399307483580415e-06,8.530844779697233e-06,0.5,0.004298662347082277
2.7973894922705966e-06,9.946238035407617e-06,0.5,0.004641588833612777
3.2460860237559785e-06,1.1541591104835547e-05,0.5,0.005
3.2615198814478497e-06,1.1596466584662402e-05,0.5,0.005011872336272725
3.8026573312421874e-06,1.3520493404417522e-05,0.5,0.0054116952654646375
4.433578833729079e-06,1.576374614176146e-05,0.5,0.005843414133735175
5.072028907981974e-06,1.8033763152347504e-05,0.5,0.00625
5.169181415742852e-06,1.837918974967323e-05,0.5,0.006309573444801929
6.0268339363012124e-06,2.142857710885071e-05,0.5,0.006812920690579615
7.026787271269264e-06,2.4983907171538533e-05,0.5,0.007356422544596414
7.303755941157064e-06,2.5968666549358588e-05,0.5,0.0075
8.19265258100721e-06,2.9129125067584027e-05,0.5,0.007943282347242814
9.551958961129259e-06,3.396210433459501e-05,0.5,0.008576958985908937
9.941278561687028e-06,3.534631716661796e-05,0.5,0.00875
1.1136803668210238e-05,3.959695809119257e-05,0.5,0.009261187281287938
1.2984610288757636e-05,4.616673376101055e-05,0.5,0.01
1.5139012789933126e-05,5.382655501118272e-05,0.5,0.010797751623277093
1.6433766722112608e-05,5.842993797511298e-05,0.5,0.01125
1.765088636723755e-05,6.275728515214851e-05,0.5,0.01165914401179831
2.02887655424977e-05,7.213595433852582e-05,0.5,0.0125
2.05795494885308e-05,7.31697985746349e-05,0.5,0.012589254117941675
2.399416559695222e-05,8.53099611892727e-05,0.5,0.013593563908785255
2.4549626512548883e-05,8.728481026720747e-05,0.5,0.01375
2.7975377680067304e-05,9.946443761310597e-05,0.5,0.01467799267622069
2.921637147645928e-05,0.00010387653606458436,0.5,0.015
3.261721444980381e-05,0.0001159674624220397,0.5,0.01584893192461114
3.428902436097836e-05,0.00012191116492177301,0.5,0.01625
3.802931334323523e-05,0.0001352087356307763,0.5,0.01711328304161781
3.9767611175967055e-05,0.0001413887329169139,0.5,0.0175
4.433951311583195e-05,0.0001576426291985955,0.5,0.018478497974222907
4.565216001495287e-05,0.00016230927901750292,0.5,0.01875
5.169687761580333e-05,0.0001837989224661163,0.5,0.01995262314968879
5.1942701055407436e-05,0.00018467284507928117,0.5,0.02
5.863926656046736e-05,0.0002084794758470121,0.5,0.02125
6.027522265644736e-05,0.0002142953207041609,0.5,0.021544346900318843
6.57418908783236e-05,0.00023372921895614684,0.5,0.0225
7.027722996022501e-05,0.00024985205332606064,0.5,0.02326305067153626
7.325061044438641e-05,0.000260422124931603,0.5,0.02375
8.116546378078571e-05,0.00028855824719009604,0.5,0.025
8.193924627075688e-05,0.00029130889775919044,0.5,0.025118864315095794
8.948649149864707e-05,0.00031813764203936223,0.5,0.02625
9.553688224794854e-05,0.0003396450327278755,0.5,0.027122725793320267
9.821373629792518e-05,0.0003491603686798239,0.5,0.0275
0.0001073472429692357,0.00038162648920470055,0.5,0.02875
0.00011139154511680127,0.0003960021921529666,0.5,0.029286445646252372
0.00011688705839413283,0.000415536068601452,0.5,0.03
0.0001268332315467191,0.00045088917475166745,0.5,0.03125
0.00012987806173037075,0.00046171166968611566,0.5,0.03162277660168379
0.00013718581349508874,0.00048768587843228683,0.5,0.0325
0.0001479448574014386,0.0005259262533168219,0.5,0.03375
0.00015143357532337864,0.00053832581601998,0.5,0.034145488738336005
0.0001591104185245107,0.0005656103759759112,0.5,0.035
0.00017068255422025835,0.0006067383258776538,0.5,0.03625
0.00017656793049458663,0.0006276547788338638,0.5,0.036869450645195735
0.00018266132394317847,0.0006493101853897176,0.5,0.0375
0.00019504678924819885,0.0006933260397794516,0.5,0.03875
0.00020587579771580433,0.0007318093612393994,0.5,0.039810717055349734
0.00020783901379117786,0.0007387859772158833,0.5,0.04
0.00022103806333173548,0.0007856900887688312,0.5,0.04125
0.0002346440057333643,0.0008340384684126789,0.5,0.0425
0.00024005083193912036,0.000853251022100654,0.5,0.042986623470822764
0.00024865691096642717,0.0008838312130249326,0.5,0.043750000000000004
0.00026307685110865675,0.0009350684223893291,0.5,0.045
0.00027790390034715395,0.000987750199196169,0.5,0.04625
0.00027990221090962164,0.0009948502143483084,0.5,0.046415888336127774
0.00029313813498105246,0.0010418766490433162,0.5,0.0475
0.00030877963342162973,0.001097447880438085,0.5,0.04875
0.00032482847619585975,0.001154464004798239,0.5,0.05
0.00032637395907753053,0.001159954459912238,0.5,0.0501187233627272
0.00034128474594707914,0.0012129251364532134,0.5,0.051250000000000004
0.00035814852743742964,0.0012728313926461121,0.5,0.0525
0.00036022722389489337,0.0012802154950398714,0.5,0.05265201949059803
0.0003754199075500786,0.0013341828935340416,0.5,0.05375
0.00038056753436355173,0.0013524677974388055,0.5,0.054116952654646375
0.00039309897529093973,0.0013969797621904423,0.5,0.055
0.0004111858217905606,0.0014612221246066426,0.5,0.05625
0.00042968054030734226,0.0015269101096921922,0.5,0.0575
0.00044376823970904145,0.0015769435179291413,0.5,0.05843414133735175
0.00044858322622787217,0.0015940438492784148,0.5,0.058750000000000004
0.0004678939770711432,0.0016626234781180749,0.5,0.06
0.00048761289248999695,0.0017326491338875982,0.5,0.06125
0.0005077400742728999,0.0018041209571899586,0.5,0.0625
0.0005174761220716473,0.0018386924313976705,0.5,0.0630957344480193
0.0005282756263477184,0.0018770390915540114,0.5,0.06375
0.0005492196547828287,0.0019514036834387127,0.5,0.065
0.0005705722677902814,0.0020272148822332303,0.5,0.06625
0.0005923335757287429,0.002104472840259053,0.5,0.0675
0.0006034421417406288,0.0021439092937467485,0.5,0.06812920690579614
0.0006145036911054391,0.0021831777127723218,0.5,0.06875
0.000637082728578986,0.002263329657965496,0.5,0.07
0.0006600708049623871,0.002344928836968907,0.5,0.07125000000000001
0.0006834680392253101,0.0024279754138535337,0.5,0.0725
0.0007037105387851517,0.0024998204782947786,0.5,0.07356422544596414
0.0007072745524976942,0.002512469555631669,0.5,0.07375
0.0007199084801628453,0.002557307821222432,0.5,0.07440478603208515
0.0007314904680720824,0.0025984114322603613,0.5,0.075
0.0007561159114063409,0.002685801216642858,0.5,0.07625
0.0007811510101272678,0.0027746390846301594,0.5,0.0775
0.0008065958940332019,0.0028649252150241278,0.5,0.07875
0.0008206684964890409,0.0029148565141100535,0.5,0.07943282347242814
0.0008324506950976307,0.0029566597895790414,0.5,0.08
0.0008587155474711894,0.0030498429930043702,0.5,0.08125
0.0008853905874866008,0.003144475012965775,0.5,0.0825
0.00091247595366023,0.0032405560400891043,0.5,0.08375
0.0009399717866966917,0.003338086267961282,0.5,0.085
0.0009571044105594062,0.0033988537497402493,0.5,0.08576958985908938
0.0009678782294913479,0.0034370658931336395,0.5,0.08625000000000001
0.0009961954271340279,0.003537495115123468,0.5,0.08750000000000001
0.0010249235269128576,0.0036393741364173504,0.5,0.08875
0.0010540626783173135,0.0037427031624723828,0.5,0.09
0.0010792637172070685,0.003832061159358302,0.5,0.09106710756759379
0.0010836130330419969,0.0038474824017202813,0.5,0.09125
0.0011135747449899647,0.003953712065569048,0.5,0.0925
0.0011162763264181974,0.003963290156007271,0.5,0.09261187281287937
0.001143947970277559,0.004061392368404526,0.5,0.09375
0.001174732867236461,0.004170523527595282,0.5,0.095
0.0012059295964187422,0.004281105763493498,0.5,0.09625
0.001237538320600473,0.004393139299438187,0.5,0.0975
0.00126955920478522,0.0045066243617580826,0.5,0.09875
0.0013019924162087082,0.004621561179774303,0.5,0.1
0.00133483812434243,0.004737949985802681,0.5,0.10125
0.00136809650089742,0.004855791015157873,0.5,0.10250000000000001
0.001401767719829472,0.00497508450615447,0.5,0.10375000000000001
0.001435851957342138,0.005095830700111659,0.5,0.105
0.0014382937718032118,0.00510448061866231,0.5,0.10508897311051682
0.0014703493918918342,0.0052180298413546655,0.5,0.10625
0.0015052602041916163,0.005341682177219198,0.5,0.1075
0.0015405845772161753,0.005466787958052888,0.5,0.10875
0.001576322696205612,0.005593347437219842,0.5,0.11
0.0016124747486705449,0.005721360871102865,0.5,0.11125
0.0016490409243959947,0.00585082851910701,0.5,0.1125
0.0016860214154469366,0.0059817506436623535,0.5,0.11375
0.0017234164161719079,0.006114127510227885,0.5,0.115
0.0017612261232086146,0.006247959387293722,0.5,0.11625
0.0017969994783588739,0.006374571291712039,0.5,0.11742024570553741
0.0017994507354883171,0.006383246546385779,0.5,0.11750000000000001
0.0018380904542406595,0.006519989262068204,0.5,0.11875000000000001
0.0018771454829989431,0.006658187811946492,0.5,0.12
0.001916616027604845,0.0067978424766717005,0.5,0.12125
0.001956502296213136,0.006938953539943782,0.5,0.1225
0.0019968044992975664,0.00708152128851447,0.5,0.12375
0.0020375228496554154,0.007225546012191719,0.5,0.125
0.002078657562412878,0.0073710280038421505,0.5,0.12625
0.002120208855030725,0.007517967559395711,0.5,0.1275
0.002155381668918488,0.007642338254496117,0.5,0.1285484455570115
0.002162176947308747,0.007666364977849005,0.5,0.12875
0.002204562061392079,0.00781622056126896,0.5,0.13
0.0022473644217766986,0.007967534614795935,0.5,0.13125
0.00229058425531381,0.008120307446648933,0.5,0.1325
0.002334221791217117,0.008274539368128053,0.5,0.13375
0.0023782772610668745,0.008430230693619256,0.5,0.135
0.00242275089881705,0.008587381740597477,0.5,0.13625
0.0024676429408002076,0.008745992829631066,0.5,0.1375
0.0025129536257335605,0.008906064284386339,0.5,0.13875
0.0025134411731740913,0.00890778656648239,0.5,0.13876338759031748
0.00255868319472502,0.009067596431630132,0.5,0.14
0.0026048318912792467,0.00923058960123524,0.5,0.14125000000000001
0.0026513999613035355,0.00939504412618375,0.5,0.14250000000000002
0.0026983876531141426,0.0095609603425717,0.5,0.14375000000000002
0.0027457952174423927,0.009728338589612306,0.5,0.145
0.0027936229074405627,0.00989717920964206,0.5,0.14625
0.0028418709786892093,0.01006748254812273,0.5,0.1475
0.0028711788184690445,0.010170921270664102,0.5,0.14825403156694475
0.002890539689202387,0.010239248953647473,0.5,0.14875
0.002939629299434976,0.010412478777944378,0.5,0.15
0.0029891400722887873,0.010587172375880805,0.5,0.15125
0.003039072273119614,0.010763330105467928,0.5,0.1525
0.0030894261697428926,0.01094095232786596,0.5,0.15375
0.00314020203244203,0.011120039407387372,0.5,0.155
0.0031914001339736764,0.01130059171150255,0.5,0.15625
0.0032285954298108543,0.011431747393632397,0.5,0.1571517175761079
0.003243020749575609,0.011482609610843797,0.5,0.1575
0.0032950641569733374,0.011666093479210105,0.5,0.15875
0.0033475306363869306,0.011851043693572483,0.5,0.16
0.0034004204705387897,0.012037460634077402,0.5,0.16125
0.0034537339446600313,0.012225344684053119,0.5,0.1625
0.0035074713464979257,0.012414696230013345,0.5,0.16375
0.0035616329663239465,0.012605515661662459,0.5,0.165
0.003585691829875337,0.01269026994562572,0.5,0.16555213713119468
0.0036162190969402652,0.012797803371900507,0.5,0.16625
0.003671230033687356,0.01299155975682853,0.5,0.1675
0.0037266660744521563,0.013186785215753005,0.5,0.16875
0.0037825275196750052,0.01338348015119073,0.5,0.17
0.0038388146723575822,0.01358164496887504,0.5,0.17125
0.0038955278380708447,0.013781280077759472,0.5,0.17250000000000001
0.003942468839014279,0.013946493920585556,0.5,0.17352757737194113
0.003952667324962633,0.013982385890023985,0.5,0.17375000000000002
0.0040102334437657206,0.014184962821080171,0.5,0.17500000000000002
0.004068226507805639,0.014389011289575926,0.5,0.17625
0.004126646833009118,0.014594531717401216,0.5,0.1775
0.0041854947379117435,0.014801524529693522,0.5,0.17875
0.0042447705436667316,0.0150099901548425,0.5,0.18
0.004298927275265596,0.015200424296221371,0.5,0.18113423526111105
0.004304474574052641,0.015219929024497092,0.5,0.18125
0.004364607155482647,0.015431341573568735,0.5,0.1825
0.004425168617011699,0.015644228240239366,0.5,0.18375
0.00448615929034657,0.015858589465964856,0.5,0.185
0.0045475795098532945,0.01607442569548212,0.5,0.18625
0.004609429612566662,0.01629173737681433,0.5,0.1875
0.004655067954358716,0.016452066034062907,0.5,0.18841683075030796
0.004671709938198432,0.016510524961276363,0.5,0.18875
0.004734420829146713,0.01673078890348134,0.5,0.19
0.004797562630504515,0.01695252966134564,0.5,0.19125
0.004861135690069351,0.01717574769609498,0.5,0.1925
0.00492514035835151,0.017400443472271432,0.5,0.19375
0.0049895769885841545,0.017626617457737526,0.5,0.195
0.005010891689721131,0.017701424079510364,0.5,0.19541164651399634
0.005054445936732266,0.01785427012368357,0.5,0.19625
0.005119747561501853,0.018083401944633648,0.5,0.1975
0.0051854822243495025,0.018314013398451512,0.5,0.19875
0.005251650289492427,0.018546104966346566,0.5,0.2
0.005318252123917455,0.01877967713288009,0.5,0.20125
0.005366399292489166,0.018948503361907232,0.5,0.20214860442034902
0.005385288097391083,0.019014730385972456,0.5,0.2025
0.0054527585824693525,0.01925126521690823,0.5,0.20375000000000001
0.005520663954507565,0.019489282120343177,0.5,0.20500000000000002
0.005589004591670832,0.01972878159431035,0.5,0.20625000000000002
0.00565778087494323,0.01996976414022711,0.5,0.20750000000000002
0.005721591571512863,0.020193308794580922,0.5,0.2086527275234498
0.005726993188138796,0.0202122302629012,0.5,0.20875
0.005796641917911682,0.020456180470537322,0.5,0.21
0.005866727453766096,0.020701615274744345,0.5,0.21125
0.0059372501880675665,0.02094853519054074,0.5,0.2125
0.006008210516052659,0.021196940736362913,0.5,0.21375
0.006076469333364254,0.02143584527490705,0.5,0.214945196250186
0.006079608835840022,0.02144683243407086,0.5,0.215
0.00615144554844127,0.021698210808955176,0.5,0.21625
0.006223721057771692,0.021951076389744584,0.5,0.2175
0.006296435770661413,0.022205429708611613,0.5,0.21875
0.006369590096865718,0.022461271301181363,0.5,0.22
0.006431033382344742,0.022676117684362174,0.5,0.22104412853564212
0.006443184449077433,0.02271860170653639,0.5,0.22125
0.006517219242936967,0.022977421467225922,0.5,0.2225
0.0065916948970442535,0.023237731129271966,0.5,0.22375
0.006666611832970459,0.023499531242175964,0.5,0.225
0.006741970475268644,0.02376282235892735,0.5,0.22625
0.006785284520491319,0.023914130888580187,0.5,0.2269651673010237
0.006817771251486526,0.024027605036009758,0.5,0.2275
0.006894014592177089,0.024293879833409582,0.5,0.22875
0.006970700930911677,0.024561647314621515,0.5,0.23
0.007047830704290825,0.024830908046657996,0.5,0.23125
0.0071254043519570764,0.02510166260005553,0.5,0.2325
0.007139223547586615,0.025149889737409392,0.5,0.23272193043185077
0.007203422316606534,0.025373911548883354,0.5,0.23375
0.00728188504400179,0.02564765547074943,0.5,0.23500000000000001
0.007360792982984199,0.02592289494680955,0.5,0.23625000000000002
0.007440146585485807,0.026199630561774767,0.5,0.23750000000000002
0.007492851261161948,0.026383399064959123,0.5,0.23832636066689933
0.007519946306542735,0.026477862903918847,0.5,0.23875000000000002
0.0076001926043070545,0.026757592565086363,0.5,0.24
0.007680885940060389,0.027038820140700914,0.5,0.24125
0.007762026778226627,0.027321546229772453,0.5,0.2425
0.0078436155863848,0.027605771434905835,0.5,0.24375
0.007846168456508928,0.02761466368966703,0.5,0.24378900134159656
0.00792565283528196,0.02789149636230903,0.5,0.245
0.008008138998847558,0.028178721621800573,0.5,0.24625
0.00809107455420549,0.028467447826818537,0.5,0.2475
0.008174459981688531,0.028757675594428433,0.5,0.24875
0.008199175926682456,0.028843688414340374,0.5,0.2491192163364444
0.008258295764851764,0.02904940554533142,0.5,0.25
0.008342582390486186,0.02934263830387296,0.5,0.25125000000000003
0.008427320348632417,0.029637374498051483,0.5,0.2525
0.008512510132595241,0.02993361475952594,0.5,0.25375000000000003
0.008551874462512044,0.0300704780262242,0.5,0.25432536744305656
0.008598152238957046,0.030231359723625784,0.5,0.255
0.008684247167592751,0.030530610029358307,0.5,0.25625
0.008770795421683297,0.030831366319418185,0.5,0.2575
0.00885779750773108,0.031133629240195804,0.5,0.25875
0.008904264852605093,0.03129503729704086,0.5,0.25941495881359433
0.008945253935574049,0.03143739944178603,0.5,0.26
0.009033165218400363,0.0317426775779972,0.5,0.26125
0.009121531872763156,0.03204946430636069,0.5,0.2625
0.0092103544185963,0.032357760288138415,0.5,0.26375
0.009256347883355553,0.03251737098305196,0.5,0.26439475566857396
0.009299633379228511,0.03266756618833344,0.5,0.265
0.009389369281398996,0.03297888267569826,0.5,0.26625
0.00947956265527311,0.03329171042274437,0.5,0.2675
0.009570214034457625,0.033606050105750906,0.5,0.26875
0.009608124338952195,0.03373748382511221,0.5,0.26927088265925586
0.009661323956016155,0.03392190240477455,0.5,0.27
0.00975289296048526,0.03423926800365917,0.5,0.27125
0.009844921591890265,0.034558147590044164,0.5,0.2725
0.009937410397761137,0.0348785418553752,0.5,0.27375
0.009959595001382882,0.03495538054871816,0.5,0.2740489059925988
0.010030359929149024,0.0352004514949128,0.5,0.275
0.010123770740642302,0.03552387720774286,0.5,0.27625
0.010217643390383002,0.03584881969678522,0.5,0.2775
0.010310760650443007,0.03617106586406171,0.5,0.2787339024809165
0.010311978440083358,0.036175279668805294,0.5,0.27875
0.010406776455043232,0.03650325783442132,0.5,0.28
0.010502038004165992,0.03683275490811688,0.5,0.28125
0.01059776365997639,0.0371637716082488,0.5,0.28250000000000003
0.010661622063742882,0.03738454446608741,0.5,0.28333051797516373
0.010693953998637262,0.037496308657058774,0.5,0.28375
0.010790609599967138,0.03783036678068208,0.5,0.28500000000000003
0.010887731047456994,0.03816594670915929,0.5,0.28625
0.010985318928289467,0.03850304917644487,0.5,0.28750000000000003
0.01101218001671389,0.038595821034541844,0.5,0.28784301711212124
0.011083373833354782,0.03884167492041879,0.5,0.28875
0.011181896357270127,0.039181824682896105,0.5,0.29
0.011280887098396697,0.03952349920963827,0.5,0.29125
0.011362435282613714,0.039804900234018836,0.5,0.2922753259041325
0.011380346658858953,0.03986669925036235,0.5,0.2925
0.011480275644561888,0.04021142555875301,0.5,0.29375
0.011580674665210622,0.040557678892472415,0.5,0.295
0.011681544334328442,0.04090546001317108,0.5,0.29625
0.011712388632536375,0.04101178671402672,0.5,0.2966310683919252
0.011782885269276122,0.04125476968649844,0.5,0.2975
0.011884698091270629,0.0416056086821146,0.5,0.29875
0.011986983425404274,0.04195797777370047,0.5,0.3
0.01206204083541601,0.04221648510902287,0.5,0.30091359834212206
0.012089741900664586,0.04231187773896883,0.5,0.30125
0.012192974149953684,0.042667309359675665,0.5,0.3025
0.012296680810107208,0.04302427342163173,0.5,0.30375
0.012400862521915246,0.04338277071471319,0.5,0.305
0.01241139265803548,0.04341900003847887,0.5,0.30512602678511397
0.01250551993014215,0.04374280203287295,0.5,0.30625
0.012610653683546136,0.04410436817415253,0.5,0.3075
0.01271626443490026,0.04446746994069328,0.5,0.30875
0.012760444865031362,0.044619336106921814,0.5,0.3092712460418661
0.012822352841013018,0.044832108138747606,0.5,0.31
0.01292891956274872,0.04519828357869138,0.5,0.31125
0.013035965265048743,0.04556599707503495,0.5,0.3125
0.013109198218902274,0.04581749790399292,0.5,0.31335195077222494
0.013143490616952191,0.045935249446435567,0.5,0.31375000000000003
0.013251496291618148,0.04630604151570816,0.5,0.315
0.013359982966345996,0.04667837410983866,0.5,0.31625000000000003
0.013457653480013154,0.04701349000448962,0.5,0.3173706564841472
0.013468951322597511,0.04705224805999508,0.5,0.3175
0.013578402046019233,0.047427664201539876,0.5,0.31875000000000003
0.013688335826463838,0.04780462337404234,0.5,0.32
0.013798753358012394,0.048183126421290634,0.5,0.32125
0.013805811406605473,0.04820731696842684,0.5,0.3213297158688171
0.013909655338997462,0.04856317419130396,0.5,0.3225
0.014021042472024847,0.048944767536345246,0.5,0.32375
0.014132915463996809,0.04932790731293413,0.5,0.325
0.014153672754798508,0.04939898334107373,0.5,0.3252313332659385
0.014245275026135262,0.04971259438185838,0.5,0.32625
0.01435812187400487,0.050098829608187456,0.5,0.3275
0.014471456727535803,0.05048661386128539,0.5,0.32875
0.01450123827860117,0.050588493653018096,0.5,0.32907757751468125
0.014585280311048776,0.05087594801482265,0.5,0.33
0.01469959335327714,0.051266832946790464,0.5,0.33125
0.014814396587392586,0.051659269539512165,0.5,0.3325
0.014848508729913723,0.05177585242020166,0.5,0.33287039340515445
0.01492969075102818,0.05205325867965771,0.5,0.33375
0.01504547658630323,0.05244880125825668,0.5,0.335
0.015161754839847996,0.052845898170710615,0.5,0.33625
0.015195484858537889,0.05296106414398205,0.5,0.33661161191259265
0.015278526262828773,0.05324455031680686,0.5,0.3375
0.015395791610972487,0.0536447586007327,0.5,0.33875
0.015513551644592116,0.05404652393108833,0.5,0.34
0.015542167412180952,0.05414413331117385,0.5,0.3403029593687628
0.015631807128612785,0.05444984722089985,0.5,0.34125
0.015750558832597017,0.054854729387633805,0.5,0.3425
0.01586980753077094,0.05526117135321085,0.5,0.34375
0.015888557136462367,0.055325064394099566,0.5,0.3439460657026337
0.015989554002049933,0.05566917404402005,0.5,0.34500000000000003
0.016109799030066374,0.05607873839093114,0.5,0.34625
0.016230543403194853,0.056489865329311106,0.5,0.34750000000000003
0.016234654774921475,0.05650386185064393,0.5,0.34754247186330256
0.016351787914579807,0.05690255579903636,0.5,0.34875
0.016473533362163062,0.057316810744507785,0.5,0.35000000000000003
0.016580461069020225,0.05768053012428864,0.5,0.35109363652223297
0.01659578054871036,0.05773263111466531,0.5,0.35125
0.016718530281839783,0.058150017863001446,0.5,0.3525
0.016841783374048958,0.05856897194757704,0.5,0.35375
0.01692597675815366,0.05885507364417564,0.5,0.35460094213874416
0.016965540642743693,0.0589894943310354,0.5,0.355
0.017089802910266072,0.059411585980616355,0.5,0.35625
0.017214571003923596,0.05983524786817174,0.5,0.3575
0.0172712025796537,0.060027496825149296,0.5,0.3580657004610816
0.01733984575601738,0.06026048097018055,0.5,0.35875
0.017465628003871136,0.060687286267763874,0.5,0.36
0.017591918589861866,0.06111566474669927,0.5,0.36125
0.017616139268793907,0.06119780406779718,0.5,0.36148915752609123
0.017718718361448282,0.06154561739743636,0.5,0.3625
0.01784602817120129,0.061977145215112994,0.5,0.36375
0.01796078755879954,0.062365999758512536,0.5,0.364872498212353
0.017973848876833898,0.0624102491995695,0.5,0.365
0.018102181341231816,0.06284493035536498,0.5,0.36625
0.018231026432484698,0.06328118969179208,0.5,0.3675
0.01830514818084905,0.06353208826952561,0.5,0.3682168503944861
0.018360385023916126,0.06371902822289366,0.5,0.36875
0.01849025799411569,0.06415844696747841,0.5,0.37
0.01862064622697035,0.06459944694913622,0.5,0.37125
0.018649221864084353,0.06469607395896637,0.5,0.37152328874071133
0.01875155061169642,0.06504202919625479,0.5,0.3725
0.018882972042871482,0.0654861947420351,0.5,0.37375
0.018993009335612487,0.0658579611708956,0.5,0.37479283819029513
0.019014911420466796,0.06593194462450902,0.5,0.375
0.01914736964988034,0.06637927988655401,0.5,0.37625000000000003
0.019280347641970008,0.0668282015759103,0.5,0.3775
0.019336511320515337,0.06701775423536516,0.5,0.37802647714343934
0.01941384631308596,0.06727871074519798,0.5,0.37875000000000003
0.0195478665851051,0.06773080845193302,0.5,0.38
0.01967972854185207,0.06817545746845344,0.5,0.3812251403920485
0.019682409385465227,0.0681844957585439,0.5,0.38125000000000003
0.019817475647198435,0.06863977373238883,0.5,0.3825
0.019953066308966316,0.06909664344577315,0.5,0.38375000000000004
0.0200226617206688,0.06933107517232218,0.5,0.38438972181679704
0.020089182315094434,0.06955510597596559,0.5,0.385
0.02022582461560779,0.07001516240521632,0.5,0.38625
0.020362994166266246,0.07047681382077364,0.5,0.3875
0.020365311576000522,0.07048461163525266,0.5,0.3875210768727874
0.020500691928600545,0.07094006131490138,0.5,0.38875
0.020638918869947842,0.07140490598489757,0.5,0.39
0.020707678824879117,0.07163607113169834,0.5,0.3906200248838348
0.020777675963489006,0.07187134893311065,0.5,0.39125
0.020916964188285148,0.0723393912669581,0.5,0.3925
0.021049764182338948,0.07278545792232616,0.5,0.39368735116303033
0.02105678452931431,0.07280903409894446,0.5,0.39375
0.021197137977509883,0.07328027854667885,0.5,0.395
0.021338025529797522,0.0737531257328935,0.5,0.39625
0.021391568361422086,0.07393277625406514,0.5,0.3967238089754579
0.02147944818913422,0.07422757678546188,0.5,0.3975
0.021621406964546397,0.07470363283741688,0.5,0.39875
0.021733092073183857,0.07507803036015026,0.5,0.3997301213571853
0.02176390287116864,0.07518129502697002,0.5,0.4
0.021906936930283782,0.075660564497529,0.5,0.40125
0.022050510169361104,0.0761414423977178,0.5,0.4025
0.02207433602669845,0.07622122446016555,0.5,0.40270698280321215
0.02219462362209823,0.07662392988139399,0.5,0.40375
0.022339278328459833,0.07710802810766948,0.5,0.405
0.022415300929064685,0.07736236276009112,0.5,0.4056550608357557
0.022484475334719645,0.07759373824092775,0.5,0.40625
0.022630215693500544,0.07808106145084492,0.5,0.40750000000000003
0.022755987485411855,0.07850144945234683,0.5,0.40857499746308024
0.022776500463817184,0.0785699989124079,0.5,0.40875
0.02292333071111685,0.07906055180593441,0.5,0.41000000000000003
0.023070707507322263,0.07955272131709246,0.5,0.41125
0.023096396398904928,0.07963848871583679,0.5,0.4114674105380889
0.023218631930874922,0.0800465086369202,0.5,0.41250000000000003
0.023367105066776972,0.0805419149618456,0.5,0.41375
0.02343652837075011,0.08077348471599466,0.5,0.4143328950249758
0.023516128006635495,0.08103894149370694,0.5,0.41500000000000004
0.023665701848706477,0.08153758943977263,0.5,0.41625
0.02377638410019861,0.08190644160482097,0.5,0.4171720241814252
0.02381582769793883,0.08203786001276148,0.5,0.4175
0.02396650666601946,0.08253975443086314,0.5,0.41875
0.02411596428455559,0.08303736352093771,0.5,0.4199853506632099
0.024117739871418242,0.0830432739177589,0.5,0.42
0.024269528439433863,0.08354841970264215,0.5,0.42125
0.024421873502239455,0.08405519302023934,0.5,0.4225
0.024455269619182873,0.08416625458962468,0.5,0.42277340755724385
0.024574776198929782,0.084563595110831,0.5,0.42375
0.024728237675567366,0.08507362722027256,0.5,0.425
0.02479430079750411,0.08529311892286051,0.5,0.4255367093487437
0.024882259085230896,0.08558529060001585,0.5,0.42625
0.025036841588061964,0.08609858650713065,0.5,0.4275
0.025133058511011552,0.08641796061937224,0.5,0.4282757528275722
0.025191986351314255,0.08661351620432578,0.5,0.42875
0.02534769454940189,0.08713008095997132,0.5,0.43
0.02547154344927044,0.08754078376467556,0.5,0.4309910179383459
0.02550396736394872,0.08764828204811992,0.5,0.43125
0.02566080598383813,0.08816812074852942,0.5,0.4325
0.025809756299924158,0.08866159243111438,0.5,0.43368296857853944
0.025818211605263208,0.08868959834668377,0.5,0.43375
0.025976185431777377,0.08921271613381698,0.5,0.435
0.02613472867434613,0.08973747540693366,0.5,0.43625
0.026147697748699406,0.08978039067790577,0.5,0.43635205334843946
0.026293842551397273,0.09026387746883391,0.5,0.4375
0.026453528288874817,0.09079192362813326,0.5,0.43875000000000003
0.026485368479412463,0.09089718255118517,0.5,0.43899870625644655
0.026613787120290666,0.09132161519928805,0.5,0.44
0.02677462028677824,0.09185295350261646,0.5,0.44125000000000003
0.02682276917397214,0.09201197208404155,0.5,0.4416233473829177
0.02693602903714548,0.09238593986432353,0.5,0.4425
0.027098014627930378,0.09292057561652278,0.5,0.44375000000000003
0.02715990051238737,0.09312476329656683,0.5,0.4442263835055462
0.027260578323454687,0.09345686209726078,0.5,0.445
0.027423721395879563,0.09399480065054056,0.5,0.44625000000000004
0.0274967631727695,0.09423556019589019,0.5,0.4468082086889077
0.02758744512526151,0.09453439262634522,0.5,0.4475
0.027751750799609065,0.09507563938066177,0.5,0.44875
0.02783335783133939,0.09534436677622382,0.5,0.44936920484071374
0.027916639714938962,0.09561854227550626,0.5,0.45
0.028082113175334933,0.09616310267894601,0.5,0.45125
0.028169685162432345,0.09645118701890443,0.5,0.4519097422370125
0.028248172493004486,0.09670932196512672,0.5,0.4525
0.028414818988338364,0.09725720151429496,0.5,0.45375
0.028505745838501018,0.09755602489243065,0.5,0.45443018001843144
0.028582053989970324,0.09780674271282364,0.5,0.455
0.028749878834835596,0.0983579469532373,0.5,0.45625
0.0288415405301225,0.09865888435250803,0.5,0.4569308666594224
0.028918294868232608,0.09891081563423687,0.5,0.4575
0.02908730344388366,0.099465350160725,0.5,0.45875
0.029177069906002828,0.09975976934208863,0.5,0.4594121404122559
0.029256905923996324,0.10002155194383167,0.5,0.46
0.029427103679326605,0.10057942240093931,0.5,0.46125
0.029512334632980197,0.10085868379140783,0.5,0.4618743297274128
0.02959789808924057,0.10113896295570979,0.5,0.4625
0.029769290541779514,0.1017001750381088,0.5,0.46375
0.02984733537603179,0.10195563161802967,0.5,0.46431775365191935
0.029941282433722738,0.1022630600844332,0.5,0.465
0.030113875170653615,0.10282761953733677,0.5,0.46625
0.030182072798276893,0.10305061672688298,0.5,0.46674272220698826
0.030287070167024144,0.10339385484585728,0.5,0.4675
0.030460868846221845,0.10396176746544261,0.5,0.46875
0.030516547560983376,0.10414364301030488,0.5,0.46914953674629994
0.03063527264063648,0.10453135885797793,0.5,0.47000000000000003
0.03081028299172761,0.10510263049181234,0.5,0.47125
0.030850760323570092,0.10523471434807441,0.5,0.47153849029609224
0.030985901350092604,0.1056755838417871,0.5,0.47250000000000003
0.03116212917553568,0.1062502203892619,0.5,0.47375
0.03118471174361337,0.10632383460745931,0.5,0.473909867878223
0.03133896793713847,0.10682654162214333,0.5,0.47500000000000003
0.031516419113328864,0.10740454903491203,0.5,0.47625
0.031518402476851115,0.10741100764325062,0.5,0.4762639468171893
0.03169448419195331,0.10798424412865137,0.5,0.47750000000000004
0.03185183317718654,0.10849623729780156,0.5,0.47860099703209763
0.03187316467034834,0.10856562841107509,0.5,0.47875
0.03205246205541312,0.10914870339655591,0.5,0.48
0.03218500449669559,0.1095795274010738,0.5,0.4809212813144888
0.03223237786368249,0.10973347060615446,0.5,0.48125
0.03241291362140192,0.11031993156764708,0.5,0.4825
0.03251791708562618,0.1106608817706608,0.5,0.4832250555927847
0.03259407086460164,0.11090808781555594,0.5,0.48375
0.032775851139172585,0.11149794089117737,0.5,0.485
0.03285057159240812,0.11174030421184211,0.5,0.48551256918424707
0.032958256000943154,0.1120894923426119,0.5,0.48625
0.03314128701575564,0.11268274372479326,0.5,0.4875
0.033182968663654444,0.1128177985176142,0.5,0.4877840650350533
0.03332494575954559,0.11327769659951847,0.5,0.48875
0.03350923381841964,0.11387435253547773,0.5,0.49
0.03351510894416598,0.11389336846872666,0.5,0.49003977994922826
0.0336941527887355,0.11447271310828522,0.5,0.49125
0.03384699307693756,0.11496701783372709,0.5,0.4922799448070617
0.03387970427718323,0.11507277990050802,0.5,0.4925
0.034065889900865565,0.11567455450169861,0.5,0.49375
0.034178621703160106,0.11603875036899214,0.5,0.49450478477355825
0.034252711287381554,0.116278038508424,0.5,0.495
0.034440170074908016,0.11688323352429852,0.5,0.49625
0.034509995462226994,0.11710856981877193,0.5,0.4967145194975185
0.034628267912285515,0.11749014116001344,0.5,0.4975
0.03481700645910224,0.11809876303336908,0.5,0.49875
0.03484111499173603,0.11817647991521607,0.5,0.4989093633017085
0.035006387385779936,0.1187091007693073,0.5,0.5
0.03517198092749568,0.11924248437842455,0.5,0.5010895253646726
0.035196412373661,0.11932115599994231,0.5,0.50125
0.03538708311509636,0.11993493036459324,0.5,0.5025000000000001
0.03550259390352789,0.12030658691647578,0.5,0.5032552098945579
0.03557840131353396,0.12055042550981643,0.5,0.50375
0.03577036868360789,0.12116764308943861,0.5,0.505
0.03583295455207386,0.12136879122546773,0.5,0.5054066162954367
0.03596298695123035,0.12178658476458915,0.5,0.50625
0.03615625785368204,0.12240725220373272,0.5,0.5075000000000001
0.03616306350359633,0.12242910098955018,0.5,0.5075439393264781
0.036350183139705616,0.1230296470827037,0.5,0.50875
0.03649292138678456,0.12348751988096551,0.5,0.5096673692543744
0.036544764569598376,0.12365377108473918,0.5,0.51
0.036740003915307906,0.12427962590051278,0.5,0.51125
0.036822528828558354,0.12454405156008486,0.5,0.5117770919993513
0.0369359029605274,0.12490721322816789,0.5,0.5125
0.0371324635007923,0.12553653477335358,0.5,0.51375
0.037151886454072525,0.12559869967544035,0.5,0.513873289275084
0.037329687343578444,0.12616759224925733,0.5,0.515
0.03748099488671974,0.12665146786376535,0.5,0.5159561387228512
0.03752757630839998,0.12680038737664145,0.5,0.51625
0.03772613222691096,0.12743492188387662,0.5,0.5175
0.03780985474813525,0.12770235975002664,0.5,0.5180258140401865
0.03792535694300514,0.12807119750697793,0.5,0.51875
0.0381252523129188,0.12870921598964014,0.5,0.52
0.038138466658201475,0.12875137894746558,0.5,0.5200824851043376
0.038325820205333816,0.1293489790832738,0.5,0.52125
0.03846683123505035,0.12979852905762645,0.5,0.5221263180907368
0.03852706250148269,0.12999048854704043,0.5,0.5225
0.03872898109525352,0.1306337461478898,0.5,0.52375
0.038794949095067977,0.1308438136703971,0.5,0.5241574755867834
0.03893157789329732,0.13127875366059538,0.5,0.525
0.039122820852898255,0.13188723636404043,0.5,0.5261761167011205
0.03913485481513612,0.13192551286779253,0.5,0.52625
0.03933881379327253,0.1325740255600132,0.5,0.5275
0.03945044712144741,0.13292880070523183,0.5,0.5281823971686515
0.039543456773299346,0.13322429353572685,0.5,0.52875
0.03974878571401236,0.13387631860137406,0.5,0.53
0.03977782851188688,0.13396851024909429,0.5,0.5301764694514784
0.039954802587522764,0.1345301025714073,0.5,0.53125
0.04010496563365695,0.1350063685392302,0.5,0.5321584828359627
0.04016150937937213,0.1351856472683275,0.5,0.5325
0.040368908088647126,0.13584295452272355,0.5,0.5337500000000001
0.04043185909447078,0.13604237910775696,0.5,0.5341285835260909
0.040577000728098,0.13650202617330942,0.5,0.535
0.04075850950031873,0.13707654547534454,0.5,0.5360869147333217
0.040785789324254695,0.13716286406696532,0.5,0.53625
0.04099527591754892,0.1378254700587751,0.5,0.5375
0.04108491745547138,0.1381088711512466,0.5,0.5380336167630555
0.041205462562433626,0.13848984601206626,0.5,0.5387500000000001
0.041411083562480966,0.13913935963332724,0.5,0.539968827097888
0.041416351327506096,0.13915599379845023,0.5,0.54
0.041627944295631436,0.1398239152978622,0.5,0.54125
0.04173700842218908,0.14016801440811077,0.5,0.5418926804778359
0.041840243564068624,0.14049361239860125,0.5,0.5425
0.04205325124459658,0.14116508699737174,0.5,0.5437500000000001
0.04206269263372764,0.14119483895080398,0.5,0.5438053089775896
0.04226696946364228,0.14183834099932358,0.5,0.545
0.042388136794522135,0.14221983672532934,0.5,0.5457068420809836
0.04248140036241166,0.1425133763180939,0.5,0.54625
0.04269654609701967,0.14319019487584828,0.5,0.5475
0.042713341500296154,0.1432430111843641,0.5,0.5475974067528033
0.042912408838623906,0.1438687986033238,0.5,0.54875
0.043038307345074245,0.14426436576936874,0.5,0.5494771275080171
0.04312899077355847,0.14454918943986939,0.5,0.55
0.04334629410347007,0.14523136933349023,0.5,0.55125
0.04336303492118587,0.14528390391062285,0.5,0.5513461264785707
0.043564321045456045,0.14591534024088926,0.5,0.5525
0.043687524819267076,0.14630162902725452,0.5,0.5532045234778307
0.043783073832203034,0.14660110412751126,0.5,0.55375
0.044002554712128494,0.14728866296758536,0.5,0.555
0.044011777628265636,0.14731754452727552,0.5,0.5550524360627961
0.044222765949522125,0.14797801874417016,0.5,0.55625
0.04433579393544396,0.14833165380761326,0.5,0.556889979594157
0.044443709824691924,0.14866917344919628,0.5,0.5575
0.044659574326381735,0.14934396025414387,0.5,0.5587172672942969
0.044665388634108016,0.14936212908351232,0.5,0.55875
0.04488780469055309,0.15005688765692826,0.5,0.56
0.04498311938497912,0.15035446724172208,0.5,0.5605344103033213
0.04511096032326889,0.15075345118826222,0.5,0.56125
0.045306429693460826,0.15136317813421485,0.5,0.5623415177332006
0.0453348578781102,0.15145182170538418,0.5,0.5625
0.045559499717696406,0.15215200124526318,0.5,0.56375
0.04562950583237746,0.15237009628453202,0.5,0.5641386967200965
0.04578488822156768,0.15285399185401216,0.5,0.5650000000000001
0.04595234838061124,0.15337522503466072,0.5,0.5659260524749592
0.04601102578634075,0.15355779558693627,0.5,0.56625
0.04623791482586859,0.15426341450857772,0.5,0.5675
0.046274957915376724,0.15437856771569236,0.5,0.5677036883324407
0.04646555777140149,0.15497085069276428,0.5,0.56875
0.04659733501222407,0.15538012764785614,0.5,0.5694717057982193
0.04669395707174867,0.15568010622265627,0.5,0.5700000000000001
0.046919480245044776,0.15637990814055536,0.5,0.5712302045947947
0.0469231151934445,0.15639118319079448,0.5,0.57125
0.047153034620913914,0.1571040836991493,0.5,0.5725
0.04724139418606993,0.1573779124923862,0.5,0.5729792827057729
0.04738371785664269,0.15781880985916785,0.5,0.57375
0.04756307740587751,0.15837414399118166,0.5,0.5747190364187781
0.047615167421347415,0.1585353637918243,0.5,0.5750000000000001
0.04784738585414883,0.15925374762766875,0.5,0.57625
0.04788453047339297,0.15936860591403434,0.5,0.5764495603669668
0.04808037571274787,0.15997396350687665,0.5,0.5775
0.04820575395589238,0.1603613015273292,0.5,0.5781709475692443
0.048314139573601866,0.1606960135792994,0.5,0.57875
0.04852674841900528,0.16135223408677246,0.5,0.5798832894692212
0.04854868003210566,0.16141990000451512,0.5,0.58
0.04878399970277203,0.16214562495187868,0.5,0.58125
0.04884751442671886,0.16234140683742737,0.5,0.581586675972965
0.04902010121941741,0.16287319060057392,0.5,0.5825
0.04916805254137757,0.1633288230137342,0.5,0.5832811954855599
0.04925698723534766,0.1636025991396649,0.5,0.58375
0.04948836332368972,0.16431448583955288,0.5,0.5849669349465865
0.04949466042354744,0.1643338527681475,0.5,0.585
0.0497331234768712,0.16506695369500335,0.5,0.58625
0.04980844733272699,0.16529839852818118,0.5,0.5866439798644763
0.04997237910823715,0.1658019041392509,0.5,0.5875
0.050128305125928585,0.1662805642823899,0.5,0.5883124143498576
0.05021243005082415,0.16653870633000034,0.5,0.58875
0.050447937259103404,0.16726098629445385,0.5,0.5899723211478903
0.05045327905826935,0.16727736250650604,0.5,0.59
0.05069492890487093,0.16801787491822207,0.5,0.59125
0.05076734428643381,0.16823966774617882,0.5,0.5916237816696347
0.05093738238579093,0.16876024582485472,0.5,0.5925
0.05108652676047476,0.16921661180892622,0.5,0.5932668760224785
0.051180642317262326,0.16950447749642028,0.5,0.59375
0.05140548523216082,0.17019182164365088,0.5,0.5949016830396991
0.05142471153679895,0.1702505722132972,0.5,0.595
0.051669592903406336,0.17099853226628503,0.5,0.5962500000000001
0.051724220250805975,0.17116530040092692,0.5,0.5965282803091336
0.05191528929779782,0.17174835995665838,0.5,0.5975
0.05204273236410695,0.1721370512209749,0.5,0.5981467442010241
0.05216180362261036,0.172500057596225,0.5,0.59875
0.05236102211814414,0.17310707723368868,0.5,0.5997571498950557
0.052409138802627764,0.17325362750738216,0.5,0.6
0.052657297785001056,0.17400907202317484,0.5,0.6012500000000001
0.05267909005738547,0.1740753815586662,0.5,0.6013595714066272
0.05290628353947696,0.17476639348735323,0.5,0.6025
0.05299693672468897,0.17504196730524058,0.5,0.6029540816123742
0.05315609905862628,0.17552559425443204,0.5,0.60375
0.053314562661303855,0.17600683757250346,0.5,0.6045407522749559
0.05340674735807638,0.17628667668974862,0.5,0.605
0.053631968406873176,0.17696999544933378,0.5,0.6061196540671558
0.0536582314767472,0.17704964316952276,0.5,0.6062500000000001
0.05391055447708909,0.1778144960809166,0.5,0.6075
0.053949154499437046,0.1779314440144304,0.5,0.6076908565953143
0.05416371944532511,0.17858123782209567,0.5,0.60875
0.05426612147543297,0.17889118633633183,0.5,0.60925442842209
0.05441772949169599,0.17934987080228826,0.5,0.61
0.054582869869700734,0.1798492254734536,0.5,0.6108104370886215
0.054672587750708934,0.18012039744184838,0.5,0.61125
0.05489940021548034,0.18080556447410445,0.5,0.6123589491360473
0.054928297381388214,0.180892820172317,0.5,0.6125
0.05518486156753161,0.18166714143648388,0.5,0.61375
0.05521571304441819,0.18176020637652202,0.5,0.6139000301264731
0.055442283517968816,0.1824433636884506,0.5,0.615
0.05553180888656806,0.1827131542089,0.5,0.6154337446633539
0.0557005664668227,0.18322148939369476,0.5,0.61625
0.05584768827039116,0.18366441098940833,0.5,0.6169601564113206
0.05595971367377606,0.18400152102913347,0.5,0.6175
0.056163351722760324,0.1846139797262274,0.5,0.6184793281154942
0.05621972842434009,0.1847834610831871,0.5,0.61875
0.056478799768960475,0.18556186341756797,0.5,0.6199913216202698
0.05648061403012927,0.1855673120558441,0.5,0.62
0.05674237382913566,0.18635307645872778,0.5,0.62125
0.056794032932692806,0.18650806505170792,0.5,0.6214961978876244
0.05700501118601192,0.1871407568151613,0.5,0.6225
0.05710905173607317,0.18745258760700656,0.5,0.6229940170149146
0.057268529492354614,0.18793035566023353,0.5,0.62375
0.05742385669963623,0.1883954340519376,0.5,0.6244848382522339
0.05753293216699351,0.18872187554086717,0.5,0.625
0.05773844834233777,0.18933660734511626,0.5,0.6259687200193153
0.05779822265628376,0.18951531901588603,0.5,0.62625
0.05805282718155502,0.190276110435323,0.5,0.6274457199219878
0.05806440443440264,0.19031068865608347,0.5,0.6275000000000001
0.05833148100365154,0.1911079870442891,0.5,0.62875
0.0583669937330884,0.19121394626152832,0.5,0.6289158947682164
0.05859945589475879,0.19190721677544142,0.5,0.63
0.05868094851116373,0.19215011775292057,0.5,0.6303793005837357
0.058868332667192436,0.1927083804566544,0.5,0.63125
0.05899469202843466,0.19308462782893399,0.5,0.6318359926272874
0.05913811490947052,0.1935114807072904,0.5,0.6325000000000001
0.059308224795982356,0.19401747939926595,0.5,0.6332860254054604
0.05940880623948275,0.19431652015902856,0.5,0.63375
0.059621547323319035,0.19494867536391158,0.5,0.6347294526871813
0.05968041030481108,0.19512350145593882,0.5,0.635
0.05993466011838777,0.19587821861318266,0.5,0.6361663275178215
0.05995293078305847,0.1959324272545525,0.5,0.63625
0.06022637138218084,0.19674330022393605,0.5,0.6375000000000001
0.0602475636875659,0.19680611202773868,0.5,0.6375967022329756
0.060500735840823994,0.19755612304576253,0.5,0.63875
0.06056025853566438,0.1977323584786035,0.5,0.6390206284718757
0.0607760279286661,0.19837089841438815,0.5,0.64
0.0608727451659315,0.19865696082719841,0.5,0.6404381571905039
0.06105225144676352,0.19918762903692488,0.5,0.64125
0.061185024080051276,0.19957992192536056,0.5,0.6418493386743593
0.0613294102279045,0.20000631763331667,0.5,0.6425
0.06149709577814866,0.20050124461537178,0.5,0.6432542225509404
0.06160750813696453,0.20082696693641422,0.5,0.64375
0.0618089607587875,0.20142093172998266,0.5,0.6446528578019081
0.06188654907127006,0.20164957969205244,0.5,0.645
0.06212061951897291,0.20233898609243128,0.5,0.646045292774958
0.06216653696096541,0.202474158659127,0.5,0.64625
0.06243207255415428,0.203255410516477,0.5,0.6474315751954304
0.06244747576938636,0.2033007066096726,0.5,0.6475
0.06272936949343866,0.20412922632894048,0.5,0.64875
0.06274332035822272,0.20417020780641404,0.5,0.648811752177611
0.06301222216398233,0.20495972061547774,0.5,0.65
0.0630543634235165,0.20508338075710553,0.5,0.6501858702358021
0.06329603784622212,0.20579219228120782,0.5,0.65125
0.06336520224081849,0.20599493215399722,0.5,0.6515539752950994
0.06358082064010245,0.2066266441515099,0.5,0.6525
0.06367583729935955,0.20690486477314973,0.5,0.652916112701946
0.06386657468071077,0.20746307906530048,0.5,0.65375
0.0639862690868192,0.20781318138125693,0.5,0.654272327234424
0.06415330413868359,0.20830149987511493,0.5,0.655
0.06429649808932625,0.2087198847356717,0.5,0.6556226631123154
0.0644410132206224,0.20914190944719002,0.5,0.65625
0.06460652479145923,0.20962497758442744,0.5,0.6569671640069279
0.06472970616951274,0.2099843106615471,0.5,0.6575
0.06491634967624882,0.21052846266626235,0.5,0.6583058730507019
0.0650193872651515,0.21082870641207618,0.5,0.6587500000000001
0.06522597322517709,0.2114303427106422,0.5,0.6596388328465939
0.06531006082458063,0.21167509960661945,0.5,0.66
0.06553539591817942,0.21233062043778217,0.5,0.6609660854772501
0.06560173120252555,0.21252349316705854,0.5,0.66125
0.0658446182336459,0.21322929855867256,0.5,0.6622876725139776
0.06589440279184405,0.21337389002939877,0.5,0.6625
0.06615364064842011,0.2141263797750974,0.5,0.6636036350255032
0.06618808002397814,0.21422629314385655,0.5,0.6637500000000001
0.0664624636378015,0.21502186677966062,0.5,0.6649140135865524
0.06648276736941561,0.21508070547494673,0.5,0.665
0.06677108767554613,0.21591576225580544,0.5,0.666218848286226
0.06677846933815734,0.215937130001572,0.5,0.66625
0.06707519048019278,0.21679556971711023,0.5,0.6675
0.0670795132338663,0.21680806887783843,0.5,0.6675181787361989
0.06737293538598255,0.21765602762950542,0.5,0.6687500000000001
0.06738774078343157,0.21769878931095032,0.5,0.6688120440787361
0.067671708686948,0.21851850676135764,0.5,0.67
0.06769577079336964,0.21858792621123957,0.5,0.6701004829945362
0.0679715150559701,0.21938301015001538,0.5,0.67125
0.06800360373126757,0.21947548222573388,0.5,0.6713835337104045
0.0682723592078937,0.2202495408476669,0.5,0.6725
0.06831124006317052,0.22036145999240953,0.5,0.6726612340067548
0.06857424590004352,0.22111810192143322,0.5,0.67375
0.06861868025358364,0.22124586214021646,0.5,0.6739336212249596
0.06887717993274362,0.22198869645346242,0.5,0.675
0.06892592476547199,0.2221286912890985,0.5,0.6752007322745354
0.06918116614984976,0.22286132754102395,0.5,0.67625
0.06923297406026074,0.22300995005001356,0.5,0.6764626036401774
0.06948620943928724,0.2237359982966045,0.5,0.6775
0.06953982859783658,0.22388964102495645,0.5,0.6777192713886468
0.06979231473359865,0.22461271184800402,0.5,0.67875
0.06984648883654598,0.22476776680697697,0.5,0.6789707711755084
0.07009948701050095,0.22549147133843217,0.5,0.68
0.07015295523319759,0.225644329980208,0.5,0.6802171382517366
0.07040773129344935,0.22637227992660813,0.5,0.68125
0.07045922824306128,0.22651933311987693,0.5,0.6814584074701688
0.07071705265221417,0.2272551407868577,0.5,0.6825
0.07076530831986916,0.22739277879233333,0.5,0.68269461329184
0.0710274562034624,0.22814005710921448,0.5,0.68375
0.07107119591581451,0.22826466955506952,0.5,0.683925789792177
0.07133894711135452,0.2290270320995189,0.5,0.685
0.07137689148155146,0.22913500795673092,0.5,0.6851519706670574
0.07165153058814433,0.2299160689795221,0.5,0.68625
0.0716823954661997,0.23000379653715686,0.5,0.686373189238781
0.07196521189479527,0.23080717098698633,0.5,0.6875
0.07198770831733736,0.2308710378273785,0.5,0.6875894784618616
0.07227999634160309,0.231700341375789,0.5,0.68875
0.07229283048100621,0.2317367343496528,0.5,0.6888008709287531
0.07259588928882965,0.23259558341602737,0.5,0.6900000000000001
0.0725977624017099,0.23260088861747974,0.5,0.6900073988754338
0.07290250452241409,0.2334635031356187,0.5,0.6912090941868827
0.07291289614734775,0.23349290039412374,0.5,0.69125
0.07320705728454507,0.23432458040011284,0.5,0.6924059884024487
0.07323102237929635,0.23439229561293162,0.5,0.6925
0.0735114211279918,0.23518412289830626,0.5,0.6935981127211138
0.07355027349874832,0.23529377239184235,0.5,0.69375
0.07381559649110409,0.2360421331088639,0.5,0.6947854980066479
0.07387065507238655,0.23619733406689392,0.5,0.6950000000000001
0.07411958381069289,0.23689861350179153,0.5,0.6959681747926646
0.07419217272019463,0.2371029839908797,0.5,0.69625
0.0744233835220297,0.2377535665384547,0.5,0.6971461732875768
0.07451483211615711,0.2380107255334596,0.5,0.6975
0.07472699605884608,0.2386069946715983,0.5,0.6983195233794558
0.07483863898897336,0.23892056208126955,0.5,0.69875
0.07503042185333453,0.239458900345366,0.5,0.6994882546407979
0.0751635991227827,0.23983249703803444,0.5,0.7000000000000001
0.07533366133614583,0.2403092859953173,0.5,0.7006523963331903
0.07548971835790158,0.2407465338246818,0.5,0.70125
0.07563671493639007,0.24115815404844831,0.5,0.701811977411898
0.07581700259157592,0.24166267587945578,0.5,0.7025
0.07593958308163629,0.24200550692321077,0.5,0.7029670265303574
0.07614545777874299,0.24258092665803166,0.5,0.70375
0.07624226619791119,0.2428513470295297,0.5,0.7041175720445818
0.07647508993281082,0.24350128963363238,0.5,0.705
0.07654476470969823,0.2436956767688212,0.5,0.705263642017485
0.0768059051264462,0.24442376829714751,0.5,0.70625
0.07684707903993854,0.24453849853401355,0.5,0.7064052642231267
0.07713790949238158,0.24534836615724986,0.5,0.7075
0.07714920961002764,0.2453798147095625,0.5,0.7075424661508687
0.07745115683981718,0.24621962767147054,0.5,0.7086752750094625
0.07747110922423334,0.24627508674051568,0.5,0.70875
0.07775292114761317,0.2470579397873074,0.5,0.7098037177310567
0.0778055105773352,0.24720393359154547,0.5,0.71
0.07805450295017397,0.24789475341622258,0.5,0.7109278209751239
0.0781411198695865,0.2481349102730861,0.5,0.71125
0.0783559026627123,0.24873007090896992,0.5,0.7120476111323285
0.07847794348231524,0.2490680203661536,0.5,0.7125
0.07865712069889091,0.24956389460791906,0.5,0.7131631143283059
0.07881598786115895,0.2500032674701569,0.5,0.71375
0.07895815747082346,0.25039622684707763,0.5,0.714274356427387
0.07915525951695718,0.2509406552030231,0.5,0.715
0.07925901338907537,0.2512270699521103,0.5,0.7153813630362514
0.07949576502666478,0.2518801872013252,0.5,0.71625
0.07955968886265602,0.25205642624034263,0.5,0.7164841595074917
0.07983751103427789,0.25282186712040833,0.5,0.7175
0.07986018429902614,0.2528842980207987,0.5,0.7175827709431589
0.08016050010409159,0.25371068759420523,0.5,0.7186772221982013
0.0801805042517802,0.25376569863451914,0.5,0.71875
0.08046063668220299,0.25453559725301167,0.5,0.7197675378838589
0.08052475146010418,0.2547116854369357,0.5,0.72
0.08076059443615491,0.25535902928140675,0.5,0.7208537423709969
0.08087025951011079,0.2556598312400996,0.5,0.7212500000000001
0.08106037376718439,0.25618098595533656,0.5,0.7219358597933774
0.08121703532358787,0.25661013977574787,0.5,0.7225
0.0813599750749689,0.25700146954252,0.5,0.7230139140508713
0.08156508589426603,0.2575626147950465,0.5,0.72375
0.08165939875762607,0.2578204823024667,0.5,0.7240879288126189
0.08191441828885526,0.25851726006872644,0.5,0.725
0.08195864521171203,0.2586380264864916,0.5,0.7251579275201272
0.08225771483221866,0.2594541043377334,0.5,0.7262239333903189
0.0822650396480985,0.2594740793872192,0.5,0.7262500000000001
0.08255660801257414,0.26026871809117136,0.5,0.7272859694185266
0.082616957187847,0.26043307656079584,0.5,0.7275
0.08285532514463978,0.2610818699736386,0.5,0.7283440583814308
0.08297017820015595,0.2613942554197044,0.5,0.72875
0.0831538666187066,0.26189356220383564,0.5,0.7293982228399448
0.08332471005439968,0.26235761981431094,0.5,0.73
0.0834522328235004,0.26270379699236324,0.5,0.7304484851420778
0.0836805601984093,0.2633231736152424,0.5,0.7312500000000001
0.08375042414617107,0.26351257654171234,0.5,0.7314948674256923
0.0840377361596309,0.2642909207135282,0.5,0.7325
0.08404844097229702,0.26431990304630015,0.5,0.7325373916212722
0.0843462836858816,0.26512577869247655,0.5,0.7335760794546092
0.08439624554630887,0.26526086502074553,0.5,0.73375
0.08464395266934938,0.2659302056585413,0.5,0.7346109524494525
0.08475609604868789,0.2662330104691646,0.5,0.735
0.08494144830354777,0.2667331861147624,0.5,0.7356420319301201
0.08511729544024232,0.26720736101189724,0.5,0.73625
0.0852387709677419,0.2675347222233879,0.5,0.7366693390240537
0.08547985157892607,0.26818392062304497,0.5,0.7375
0.08553592103961366,0.2683348161386617,0.5,0.7376928946643384
0.08583289889526069,0.26913347000684096,0.5,0.7387127195921821
0.08584377240845026,0.26916269329784925,0.5,0.73875
0.08612970490919164,0.26993068596620673,0.5,0.7397288343593432
0.08620906595958422,0.27014368305284253,0.5,0.74
0.0864263394543266,0.27072646614708606,0.5,0.7407412593305339
0.08657574035148147,0.2711268939260034,0.5,0.74125
0.08672280290199341,0.27152081267185824,0.5,0.7417500146857645
0.08694380379303435,0.2721123299769098,0.5,0.7425
0.08701909562192572,0.27231372765497663,0.5,0.7427551204226671
0.08731326458425359,0.2730999952868953,0.5,0.74375
0.08731521798225972,0.27310521320297787,0.5,0.7437565963587663
0.08761117034953353,0.2738952714145013,0.5,0.7447544621337246
0.08768413111767764,0.27408989395920746,0.5,0.745
0.08790695308868302,0.27468390438029755,0.5,0.7457487372115408
0.08805641187980706,0.27508203011916765,0.5,0.74625
0.08820256656304087,0.2754711141832533,0.5,0.7467394408827268
0.08843011545257295,0.2760764079143312,0.5,0.7475
0.08849801113433164,0.2762569028983888,0.5,0.747726592266424
0.08879328716267187,0.2770412725928899,0.5,0.7487102103125192
0.08880525051482968,0.2770730315146501,0.5,0.74875
0.0890883950065649,0.27782422532610773,0.5,0.7496903138036939
0.08918182584388296,0.2780719051126377,0.5,0.75
0.08938333502290119,0.2786057631495851,0.5,0.7506669213574697
0.089559850317046,0.2790730329235347,0.5,0.75125
0.08967810756694927,0.2793858881070521,0.5,0.7516400514281847
0.08993933291322981,0.2800764191854759,0.5,0.7525000000000001
0.08997271299236265,0.28016460223446615,0.5,0.752609722308993
0.09026715165116789,0.2809419075600017,0.5,0.7535759521337715
0.09032028271456521,0.2810820681596605,0.5,0.75375
0.09056142389376626,0.28171780610407493,0.5,0.7545387588790374
0.0907027089080592,0.2820899841305218,0.5,0.755
0.09085553006893021,0.2824922998793573,0.5,0.7554981603658256
0.09108662078728685,0.2831001714059014,0.5,0.75625
0.09114947052379624,0.28326539089077896,0.5,0.7564541742615198
0.09144324560387007,0.28403708113556025,0.5,0.7574068180816945
0.09147202775411611,0.2841126343172228,0.5,0.7575000000000001
0.09173685565301515,0.2848073726032071,0.5,0.7583561091918793
0.09185893932047318,0.2851273772196672,0.5,0.75875
0.09203030101345411,0.28557626727553376,0.5,0.7593020648093343
0.09224736511014159,0.28614440449235246,0.5,0.76
0.09232358202576296,0.28634376712667065,0.5,0.7602447020047748
0.0926166990288696,0.2871098741230822,0.5,0.7611840377040866
0.09263731486060184,0.2871637205385128,0.5,0.76125
0.09290965236004955,0.28787459022357376,0.5,0.7621200886899993
0.09302879842491002,0.28818532978568046,0.5,0.7625000000000001
0.09320244235492187,0.2886379173793099,0.5,0.7630528716037459
0.09342182577361657,0.2892092366858686,0.5,0.76375
0.09349506934744667,0.28939985753382247,0.5,0.7639824029466906
0.09378753366992071,0.2901604126230246,0.5,0.7649086990819336
0.09381640699672844,0.29023544571575766,0.5,0.765
0.09407983565297334,0.2909195845752224,0.5,0.7658317762358912
0.09421255230571035,0.29126396137688215,0.5,0.76625
0.09437197562556482,0.29167737531113,0.5,0.7667516504998564
0.09461027203553446,0.29229478819582133,0.5,0.7675000000000001
0.09466395391497934,0.29243378674387677,0.5,0.7676683378315265
0.09495577084682433,0.2931888207790242,0.5,0.7685818540565195
0.09500957664677134,0.29332793072438834,0.5,0.76875
0.09524742674502368,0.2939424793145723,0.5,0.7694922148698548
0.09541047672772973,0.2943633935398251,0.5,0.77
0.09553892193181573,0.2946947642409784,0.5,0.7703994358374269
0.09581298299664254,0.2954011812449977,0.5,0.77125
0.09583025672774864,0.2954456774411608,0.5,0.7713035323974422
0.09612143145167573,0.2961952207905184,0.5,0.7722045198618475
0.09621710630390273,0.2964412984685927,0.5,0.7725
0.09641244642075159,0.296943396156934,0.5,0.7731024134177252
0.09662285763434825,0.2974837498653181,0.5,0.77375
0.09670330195042753,0.2976902054007907,0.5,0.7739972281286782
0.09699399835445083,0.2984356503749914,0.5,0.7748889789362012
0.09703024810960015,0.29852854011610264,0.5,0.775
0.09728453594485187,0.29917973292494615,0.5,0.7757776806609934
0.09743928899045312,0.2995756739283022,0.5,0.77625
0.09757491503194848,0.29992245488860814,0.5,0.7766633480043096
0.09784999167931918,0.3006251560359039,0.5,0.7775
0.09786513592433677,0.3006638180964716,0.5,0.7775459955492456
0.09815519892888802,0.3014038243715853,0.5,0.7784256377620284
0.098262367722731,0.30167699119973523,0.5,0.77875
0.098445104350743,0.30214247552956486,0.5,0.779302288993278
0.09867642881390004,0.302731184207672,0.5,0.78
0.09873485249330824,0.3028797733786014,0.5,0.780175963479256
0.09902444365825103,0.3036157197194751,0.5,0.7810466753430952
0.09909218679533466,0.3037877398748542,0.5,0.78125
0.09931387814549406,0.304350316345561,0.5,0.781914438596008
0.09950965366152065,0.3048466630438984,0.5,0.7825
0.09960315625321048,0.30508356504284373,0.5,0.7827792671384834
0.09989227827781946,0.30581546758992517,0.5,0.7836411747614633
0.09992884156166307,0.30590795858511644,0.5,0.7837500000000001
0.10018124451398128,0.30654602575803713,0.5,0.7845001751475049
0.10034976280249525,0.306971631396732,0.5,0.785
0.10047005525459057,0.30727524131104866,0.5,0.785356281871921
0.10075871079077359,0.3080031160054786,0.5,0.7862095084039139
0.1007724298511502,0.3080376864051062,0.5,0.78625
0.10104721141188028,0.30872965159050403,0.5,0.7870598681076829
0.10119685533810643,0.309106128564959,0.5,0.7875
0.10133555740548134,0.30945484980797,0.5,0.7879073742435239
0.10162305206019828,0.31017696285959795,0.5,0.7887500000000001
0.10162374905736049,0.3101787123924,0.5,0.78875203996891
0.10191178665151102,0.31090124107100525,0.5,0.78959387833956
0.10205103298370544,0.31125019430114387,0.5,0.79
0.10219967047012896,0.311622437563695,0.5,0.7904329023104886
0.10248081124751113,0.31232582793076646,0.5,0.79125
0.10248740079360752,0.3123423035830848,0.5,0.7912691247370444
0.1027749779005318,0.31306084083450636,0.5,0.7921025583759339
0.1029124001663424,0.313403868818916,0.5,0.7925
0.10306240206767275,0.31377805101601686,0.5,0.7929332158862292
0.10334581323408734,0.3144843220655612,0.5,0.7937500000000001
0.10334967356998143,0.3144939358184087,0.5,0.7937611098303661
0.10363679268058176,0.31520849692521746,0.5,0.7945862526751222
0.10378106412719551,0.31556719280042633,0.5,0.795
0.10392375967076728,0.3159217360127313,0.5,0.7954086567925898
0.10421057480999207,0.3166336547499997,0.5,0.7962283344611274
0.10421816670816275,0.31665248618323627,0.5,0.79625
0.10449723836586677,0.3173442547988452,0.5,0.7970452978663076
0.10465713502910157,0.31774020740395914,0.5,0.7975
0.10478375060415074,0.3180535378138656,0.5,0.7978595591018401
0.10507011178874578,0.31876150544244974,0.5,0.798671130170495
0.10509798333540504,0.3188303616830541,0.5,0.7987500000000001
0.10535632218169327,0.3194681593247841,0.5,0.7994800229850094
0.10554072606949927,0.31992295427172035,0.5,0.8
0.10564238204315857,0.3201735010938491,0.5,0.8002862493689638
0.10592829163143563,0.3208775323754508,0.5,0.8010898210576906
0.10598537787469409,0.32101799045215196,0.5,0.80125
0.10621405120293387,0.3215802547882113,0.5,0.8018907496991247
0.10643195359913149,0.3221154755377925,0.5,0.8025
0.10649966101217201,0.322281669943584,0.5,0.8026890468546682
0.10678512131177309,0.3229817794458585,0.5,0.803484724000035
0.10688046829983602,0.3232154148735934,0.5,0.80375
0.10707043235245484,0.3236805848921691,0.5,0.8042777925260863
0.10733093724687068,0.3243178138362752,0.5,0.805
0.1073555943830247,0.32437808787250444,0.5,0.805068263739657
0.10764060765037275,0.3250742899697149,0.5,0.8058561488643704
0.10778337592759951,0.32542267783459256,0.5,0.80625
0.1079254723994636,0.3257691927595182,0.5,0.8066414590414389
0.10821018887332873,0.32646279781050946,0.5,0.8074242053304586
0.10823780005106559,0.3265300123096013,0.5,0.8075
0.10849475731306099,0.3271551066841676,0.5,0.8082043987101925
0.10869422555247937,0.32763982273492953,0.5,0.80875
0.10877917795780606,0.327846120934863,0.5,0.8089820500793428
0.10906345104475373,0.32853584210986453,0.5,0.809757170257312
0.10915266859783371,0.32875211461704945,0.5,0.81
0.1093475768091324,0.32922427174934776,0.5,0.810529769984959
0.10961314558863441,0.329866893495555,0.5,0.81125
0.10963155548420034,0.3299114113863998,0.5,0.8112998599253385
0.10991538730123757,0.33059726254702904,0.5,0.8120674506644375
0.11007567316676409,0.3309841649434424,0.5,0.8125
0.11019907248953861,0.3312818267501706,0.5,0.8128325527118994
0.11048261127640463,0.3319651055076932,0.5,0.813595176501738
0.11054026821947555,0.33210393456739185,0.5,0.81375
0.11076600388713412,0.3326471003244085,0.5,0.8143553323930456
0.11100694788452153,0.3332262080080537,0.5,0.8150000000000001
0.11104925054501685,0.3333278126980722,0.5,0.8151130306706879
0.11133235147132245,0.33400724411939664,0.5,0.8158682815459938
0.11147572955542595,0.3343509909403386,0.5,0.81625
0.11161530688529642,0.3346853960720534,0.5,0.8166210951574361
0.11189811700414659,0.3353622700326817,0.5,0.8173714815713008
0.11194663088689877,0.33547828907371047,0.5,0.8175
0.11218078204303958,0.33603786747089504,0.5,0.8181194507823527
0.1124196698004063,0.3366081081524821,0.5,0.81875
0.1124633022150886,0.3367121898492844,0.5,0.8188650127144869
0.11274567773134564,0.33738523862342795,0.5,0.8196081772213778
0.11289486448989094,0.3377404539561153,0.5,0.8200000000000001
0.11302790880079369,0.33805701524189535,0.5,0.8203489540871165
0.11330999563033656,0.3387275211462535,0.5,0.8210873530268421
0.11337223342765881,0.33887533229952305,0.5,0.82125
0.11359193842479004,0.3393967577710747,0.5,0.8218233836873643
0.11385179537042939,0.3400127490333785,0.5,0.8225
0.11387373738687409,0.3400647265439388,0.5,0.8225570556477791
0.11415539271720118,0.3407314288854425,0.5,0.823288378420075
0.11433356936556138,0.34115271004442294,0.5,0.82375
0.11443690461426909,0.34139686620920184,0.5,0.824017361449735
0.11471827327445067,0.34206103992186065,0.5,0.8247440141163291
0.11481757475745666,0.3422952212557807,0.5,0.8250000000000001
0.1149994988919841,0.3427239514230933,0.5,0.8254683457340989
0.1152805816589636,0.34338560210561275,0.5,0.8261903655525384
0.11530383119414878,0.3434402886272767,0.5,0.82625
0.11556152176532952,0.3440459933551737,0.5,0.8269100827569635
0.11579235863408696,0.3445879181557583,0.5,0.8275
0.11584231939885858,0.34470512655057783,0.5,0.8276275064690775
0.11612297474515398,0.3453630030636816,0.5,0.8283426457475301
0.11628317735311436,0.34573811587542036,0.5,0.82875
0.11640348798763428,0.3460196242593975,0.5,0.8290555095884665
0.11668385930752609,0.34667499149570113,0.5,0.8297661069260743
0.11677630795165977,0.3468908878581336,0.5,0.8300000000000001
0.11696408888384902,0.3473291061236362,0.5,0.8304744466331192
0.11724417689341124,0.3479819694873181,0.5,0.8311805375214795
0.11727177136213657,0.34804624021377795,0.5,0.83125
0.11752412351079314,0.34863358292393987,0.5,0.831884388342669
0.11776958885656907,0.34920417909058077,0.5,0.8325
0.11780392890834149,0.34928394776377625,0.5,0.8325860077883583
0.1180835932561547,0.34993306533018664,0.5,0.8332854044908848
0.11826978205444721,0.3503647106754566,0.5,0.83375
0.11836311672207572,0.3505809369396222,0.5,0.8339825870237634
0.11864249947167793,0.35122756390163035,0.5,0.8346775639021856
0.11877237293082166,0.3515278411943521,0.5,0.835
0.11892174166825623,0.3518729475188531,0.5,0.8353703435835125
0.11920084347281429,0.3525170890870397,0.5,0.8360609344677684
0.11927738382464628,0.3526935769125962,0.5,0.83625
0.11947980504405473,0.3531599898950455,0.5,0.8367493448981217
0.11975862653836636,0.3538016512248373,0.5,0.8374355831613639
0.11978483744737867,0.35386192413525364,0.5,0.8375
0.1200373081098138,0.35444207435149655,0.5,0.8381196574883806
0.12029475689185101,0.35503288920748277,0.5,0.83875
0.12031584991012503,0.35508126054322364,0.5,0.8388015760546198
0.12059425208867947,0.35571921106134274,0.5,0.8394813469805528
0.12080716564141503,0.35620647851489684,0.5,0.84
0.1208725147924965,0.3563559271603026,0.5,0.8401589783321303
0.12115063816622404,0.3569914100876841,0.5,0.8408344781212344
0.1213220875793816,0.35738269848393156,0.5,0.84125
0.12142862235212529,0.35762566108419935,0.5,0.8415078543061224
0.12170646749006664,0.35825868138369854,0.5,0.8421791147918687
0.12183954699875527,0.35856155558221614,0.5,0.8425
0.12198417371750597,0.3588904722131715,0.5,0.8428482674308007
0.12226174116947944,0.35952103479275144,0.5,0.8435153200229281
0.12235956861228647,0.35974305631894965,0.5,0.84375
0.12253916997858916,0.3601503703357185,0.5,0.8441802803163702
0.12281646027498991,0.36077848004850155,0.5,0.8448431560077748
0.12288217756284725,0.36092720724527894,0.5,0.845
0.12309361218637793,0.36140536513068267,0.5,0.8455039547427369
0.12337062583797503,0.36203102677499865,0.5,0.8461626841162067
0.12340739943414453,0.3621140149546863,0.5,0.8462500000000001
0.12364750135251845,0.36265546616734545,0.5,0.8468193516729005
0.12392423885024476,0.3632786844867786,0.5,0.8474739649076986
0.12393526026178733,0.3633034860833779,0.5,0.8475
0.12420083844887855,0.363900682905519,0.5,0.848126531266046
0.12446578654471879,0.3644956273106794,0.5,0.84875
0.12447730026361786,0.3645214625889516,0.5,0.8487770581443437
0.12475362440712079,0.36514102469563126,0.5,0.8494255528903389
0.1249990052570345,0.36569044535943407,0.5,0.85
0.12502981098949112,0.36575937037728434,0.5,0.8500720228035089
0.125305860118266,0.36637650077880934,0.5,0.8507164751354412
0.1255349438601925,0.36688794699640837,0.5,0.8512500000000001
0.12558177189839864,0.3669924170382811,0.5,0.8513589170902086
0.1258575464322476,0.36760712028695175,0.5,0.8519993558247423
0.126073630315644,0.36808813903270177,0.5,0.8525
0.12613318381955996,0.3682206116492539,0.5,0.8526377984491992
0.12640868415745754,0.368832892242801,0.5,0.8532742520273245
0.12661509309789312,0.36929102832416116,0.5,0.85375
0.1266840475404226,0.36944396317839145,0.5,0.8539087235768131
0.12695927406028254,0.3700538255600079,0.5,0.8545412200696634
0.12715936120800916,0.370496621771801,0.5,0.855
0.12723436380619502,0.370662480484822,0.5,0.8551717484325302
0.12750931686463277,0.3712699290431928,0.5,0.8558003155470715
0.1277064641876093,0.37170492632222796,0.5,0.8562500000000001
0.12778413331936833,0.37187617231867065,0.5,0.856426928250294
0.12805881325145876,0.3724812113879983,0.5,0.8570515933348919
0.12825643213333032,0.3729159489680737,0.5,0.8575
0.12833335673922985,0.37308504732111103,0.5,0.8576743175495845
0.1286077638582605,0.3736876811811407,0.5,0.8582951075994489
0.12880929571181762,0.37412969674842955,0.5,0.85875
0.12888203468136653,0.3742891140244141,0.5,0.858913970146249
0.12915616927858575,0.3748893469004564,0.5,0.8595309118087622
0.1293650861752442,0.37534617674928816,0.5,0.86
0.12943016771716026,0.37548838085198966,0.5,0.8601459391631
0.129704030061521,0.3760862169149377,0.5,0.8607590587430285
0.12992383537739438,0.376565396103992,0.5,0.8612500000000001
0.12997775637327083,0.37668285611842345,0.5,0.8613702770402828
0.13025134671116836,0.3772782994847719,0.5,0.8619796005048789
0.1304855757903266,0.3777873619936867,0.5,0.8625
0.13052480113111042,0.37787254802950976,0.5,0.8625870355454229
0.13079811968611543,0.37846560276136776,0.5,0.863192588529416
0.13105034052165326,0.3790120816477798,0.5,0.86375
0.131071302426307,0.37905746468227974,0.5,0.863796265783557
0.13134434939889472,0.37964813478738446,0.5,0.8643980735940398
0.13161726064815885,0.3802376140650242,0.5,0.8649980182068505
0.13161816333245657,0.3802395623444055,0.5,0.865
0.13189003621543044,0.3808259034967473,0.5,0.8655961058280592
0.13216267613907556,0.38141300405730794,0.5,0.8661923426241099
0.13218907865587473,0.3814698114108963,0.5,0.86625
0.13243518045447653,0.38199891671466646,0.5,0.8667867347221069
0.13270754919401273,0.38258364242998877,0.5,0.8673792882100975
0.13276312161638845,0.3827028362242608,0.5,0.8675
0.1329797823870439,0.38316718215764656,0.5,0.8679700091373522
0.13325188005989003,0.3837495368452195,0.5,0.8685589035146436
0.1333403280498405,0.383938644211667,0.5,0.86875
0.13352384223581568,0.3843307074334954,0.5,0.8691459773145226
0.13379566893500255,0.38491069485645557,0.5,0.8697312364715744
0.1339207345242279,0.385177242850931,0.5,0.87
0.13406736017454682,0.38548950004130955,0.5,0.8703146868827218
0.1343389159684222,0.38606712390845543,0.5,0.8708963344074533
0.13450437836129295,0.386418639671015,0.5,0.87125
0.1346103363274701,0.38664356737150296,0.5,0.8714761848681076
0.13488162125937858,0.3872188313372662,0.5,0.8720542440501291
0.13509129765896724,0.38766284225252945,0.5,0.8725
0.1351527707686619,0.3877929167057652,0.5,0.8726305177023261
0.13542378485664097,0.38836582437022305,0.5,0.8732050115371254
0.1356815313146949,0.38890985822824353,0.5,0.87375
0.1356946635214218,0.38893755521706774,0.5,0.8737777312308245
0.1359654067578787,0.38950811012593123,0.5,0.874348682423844
0.13623601455762596,0.3900774899696414,0.5,0.8749178707209652
0.13627511904969314,0.39015969528359984,0.5,0.875
0.13650648690900968,0.3906456956142379,0.5,0.8754853016915939
0.13677682379707526,0.3912127279189558,0.5,0.8760509808699845
0.13687210143418538,0.39141236115723865,0.5,0.87625
0.1370470252035502,0.39177858773622876,0.5,0.8766149137554857
0.1373170911068248,0.39234327591169194,0.5,0.877177105812781
0.13747251991366258,0.39266786364152917,0.5,0.8775000000000001
0.1375870214819285,0.3929067932841779,0.5,0.87773756247212
0.13785681630050853,0.3934691406857147,0.5,0.8782962891295519
0.1380764168362248,0.3939262105831056,0.5,0.87875
0.1381264755308074,0.39403031894152707,0.5,0.8788532911471556
0.13839599913764247,0.39459032887003387,0.5,0.8794085738532679
0.13866538708238219,0.39514917128284555,0.5,0.8799621425427074
0.1386838354810558,0.39518740988341194,0.5,0.88
0.13893463932292513,0.3957068469847703,0.5,0.8805140024770036
0.139203755813672,0.39626335677379676,0.5,0.8810641588846045
0.1392948200880957,0.39645146949925403,0.5,0.88125
0.13947273650551106,0.39681870144110853,0.5,0.8816126169611102
0.13974158134578774,0.39737288177107466,0.5,0.8821593818694807
0.1399094158889645,0.39771839744336,0.5,0.8825000000000001
0.14001029027828552,0.39792589854125127,0.5,0.8827044587402538
0.14027886324320035,0.39847775252237616,0.5,0.8832478526717548
0.14052766913921666,0.39898820178494687,0.5,0.88375
0.14054730017711609,0.39902844447837005,0.5,0.8837895687303076
0.1408156010129836,0.39957797516633387,0.5,0.8843296119504434
0.14108376568009257,0.40012634533654656,0.5,0.8848679873351049
0.1411496271519876,0.40026089065029447,0.5,0.885
0.1413517941040502,0.400673555732464,0.5,0.885404699855852
0.1416196862067542,0.40121960709071625,0.5,0.8859397544530617
0.14177533833311243,0.40153647222332944,0.5,0.88625
0.14188744190636857,0.40176450014110576,0.5,0.8864731560361288
0.14215506111729972,0.4023082356066048,0.5,0.8870049094836635
0.1424048522177977,0.40281495474621587,0.5,0.8875000000000001
0.14242254375016866,0.40285081420335456,0.5,0.8875350196436876
0.14268988971178664,0.4033922366406615,0.5,0.8880634913338273
0.1429570989051303,0.403932503620995,0.5,0.8885903293415061
0.1430382195089311,0.4040963465199543,0.5,0.88875
0.1432241712293127,0.4044716158399875,0.5,0.8891155384241345
0.14349110657955974,0.40500957398642834,0.5,0.8896391233092982
0.14367549211712632,0.40538065590498795,0.5,0.89
0.14375790484718182,0.4055463787422653,0.5,0.8901610886949448
0.1440245659195482,0.40608203078259786,0.5,0.8906814392495671
0.144291089680058,0.4066165307756785,0.5,0.8912001796123872
0.1443167232025912,0.40666789132181935,0.5,0.89125
0.1445574760081149,0.4071498793829078,0.5,0.8917173143935362
0.14459944769917654,0.4072338336389434,0.5,0.8917986720687381
0.14470338452049825,0.4074416405928114,0.5,0.892
0.14482372477909872,0.4076820772588321,0.5,0.8922328481742344
0.14496196721893845,0.4079580612516349,0.5,0.8925000000000001
0.1450898358643375,0.40821312505114216,0.5,0.8927467855069681
0.14535580913107873,0.40874302340066915,0.5,0.8932591309156653
0.14561127995903736,0.4092511742369377,0.5,0.89375
0.14562164444246195,0.40927177294138084,0.5,0.893769888895869
0.14588734165749034,0.40979937430038227,0.5,0.8942790639149111
0.14615290063100006,0.41032582809790863,0.5,0.894786660412081
0.14626471860304074,0.41054723888218814,0.5,0.895
0.14641832121363124,0.41085113494732073,0.5,0.8952926827987915
0.14668360325180593,0.4113752954551195,0.5,0.8957971354587638
0.14692234176870456,0.41184626385445655,0.5,0.89625
0.14694874658768398,0.4118983102209116,0.5,0.8963000227481627
0.14721375105914522,0.4124201798374346,0.5,0.8968013489957863
0.14747861649975424,0.41294090489053903,0.5,0.8973011185032178
0.1475842095641463,0.41314825788408305,0.5,0.8975
0.14774334273873088,0.41346048595919016,0.5,0.8977993355449875
0.14800792960092024,0.41397892361546496,0.5,0.8982960043687346
0.14825038364318927,0.4144532297653467,0.5,0.89875
0.14827237690675937,0.4144962184245461,0.5,0.8987911291953612
0.14853668447224758,0.41501237094472154,0.5,0.8992847142191921
0.14880085210891517,0.4155273817273789,0.5,0.8997767636081275
0.14892092726344966,0.4157611883571444,0.5,0.9
0.14906487962379003,0.41604125131700465,0.5,0.9002672815037981
0.14932876681936696,0.41655398025117885,0.5,0.9007562720217155
0.14959251349357333,0.4170655690605716,0.5,0.9012437392514228
0.1495959053473449,0.41707214258367986,0.5,0.90125
0.14985611943973845,0.417576018268941,0.5,0.9017296872566449
0.15011958444655904,0.4180853283931286,0.5,0.9022141200754351
0.15027538454619707,0.4183861014351631,0.5,0.9025
0.15038290829806591,0.41859349994305584,0.5,0.9026970417203214
0.15064609077359148,0.4191005334217216,0.5,0.9031784561784517
0.15090913164773384,0.4196064293251974,0.5,0.9036583674117371
0.15095943330764514,0.4197030739685186,0.5,0.90375
0.15117203069032378,0.42011118814262405,0.5,0.9041367793569935
0.15143478766639112,0.4206148103562085,0.5,0.9046136959260841
0.1516481219465659,0.42102306930810307,0.5,0.905
0.15169740233612639,0.4211172964412202,0.5,0.9050891210060567
0.15195987445484999,0.42161864686598594,0.5,0.9055630584592829
0.15222220377297266,0.42211886209188965,0.5,0.9060355121235958
0.1523415227197466,0.42234609664643696,0.5,0.90625
0.15248439003596334,0.42261794257336494,0.5,0.9065064858124247
0.15274643298430887,0.42311588875789186,0.5,0.9069759833149282
0.15300833235348155,0.423612701085996,0.5,0.9074440083961303
0.1530397099045522,0.4236721652449432,0.5,0.9075
0.15327008787389965,0.4241083799912415,0.5,0.9079105647970498
0.1535316992708914,0.42460292590022974,0.5,0.9083756562348322
0.153742759881861,0.4250012844346991,0.5,0.9087500000000001
0.15379316626465658,0.42509633923259327,0.5,0.9088392864028778
0.1540544885702296,0.4255886204009939,0.5,0.9093014589709717
0.15431566589744178,0.42607976981111717,0.5,0.9097621775854098
0.1544507512235617,0.42633346361719626,0.5,0.91
0.154576697950881,0.4265697878616703,0.5,0.9102214458691245
0.15483758442985415,0.42705867494437744,0.5,0.9106792674218102
0.15509832502834825,0.42754643144397575,0.5,0.9111356458200464
0.1551637647849245,0.42766871226511527,0.5,0.91125
0.15535891943499025,0.42803305773821065,0.5,0.9115905846174202
0.15561936733300688,0.42851855419783436,0.5,0.9120440873446476
0.15587966840018572,0.4290029211865991,0.5,0.9124961575096942
0.155881883802198,0.4290070399231103,0.5,0.9125
0.15613982230883267,0.4294861590612571,0.5,0.9129467985978938
0.156399828725733,0.4299682681715521,0.5,0.9133960140720669
0.1566051939957943,0.43034845620860485,0.5,0.9137500000000001
0.15665968731210875,0.4304492488602186,0.5,0.9138438073726374
0.156919397723577,0.4309291014629777,0.5,0.9142901819177484
0.15717895961010925,0.4314078263085319,0.5,0.9147351411033778
0.15733378367948136,0.4316929708125985,0.5,0.915
0.15743837261598692,0.4318854237185632,0.5,0.9151786883034517
0.15769763637976064,0.43236189400772684,0.5,0.9156208268699573
0.1579567505342048,0.4328372374836502,0.5,0.9160615601330544
0.1580677438760111,0.4330405935004885,0.5,0.91625
0.15821571470627707,0.4333114544469264,0.5,0.9165008914011875
0.1584745285170704,0.4337845451911134,0.5,0.916938823961194
0.1587331915817733,0.43425651000272636,0.5,0.9173753610784142
0.15880716843967335,0.4343913341129022,0.5,0.9175
0.15899170350962155,0.4347273491612389,0.5,0.9178105059967993
0.15925006390385466,0.4351970629390739,0.5,0.9182442619390175
0.15950827236166984,0.4356656516016053,0.5,0.9186766321065615
0.15955215418629753,0.4357452025665407,0.5,0.9187500000000001
0.1597663284741772,0.4361331154071493,0.5,0.9191076196798513
0.16002423182635217,0.4365994546069647,0.5,0.9195372278183417
0.16028198199698915,0.43706466944524724,0.5,0.919965459660622
0.16030280103127398,0.43710220885503714,0.5,0.92
0.16053957855865514,0.4375287601591267,0.5,0.9203923183245215
0.16079702107764096,0.4379917269786626,0.5,0.9208178069072086
0.1610543091139147,0.4384535701268424,0.5,0.9212419284852934
0.16105921213622748,0.438462363049827,0.5,0.92125
0.16131144222107258,0.4389142898195759,0.5,0.9216646861149258
0.16156841994629015,0.4393738862656942,0.5,0.922086082831896
0.16182149406501978,0.43982567530103267,0.5,0.9225
0.16182524183027372,0.4398323596669438,0.5,0.9225061216517311
0.16208190740720957,0.44028971021798524,0.5,0.9229248055697932
0.16233841620471587,0.44074593810638985,0.5,0.9233421375613762
0.16258975694984856,0.4411921558383606,0.5,0.9237500000000001
0.16259476774379078,0.44120104351263434,0.5,0.9237581205818003
0.1628509615387606,0.4416550266101009,0.5,0.9241727575665074
0.16310699709723214,0.4421078875650708,0.5,0.9245860514311555
0.16336287392003612,0.44255962653672465,0.5,0.924998005071711
0.16336411466825623,0.4425618149720112,0.5,0.925
0.1636185915011786,0.44301024367713704,0.5,0.9254086213645423
0.16387414932778657,0.443459739131274,0.5,0.92581790316651
0.16412954688005604,0.44390811303699174,0.5,0.9262258533150598
0.16414468503197022,0.4439346630936054,0.5,0.92625
0.16438478363119635,0.4443553655250323,0.5,0.9266324746283107
0.16463985904737888,0.4448014967190216,0.5,0.9270377699051459
0.16489477258768054,0.44524650673546695,0.5,0.9274417419253009
0.16493158998857013,0.4453107106771238,0.5,0.9275
0.16514952370402955,0.44569039568375324,0.5,0.9278443934494517
0.1654041118411503,0.44613316366614275,0.5,0.9282457272193019
0.1656585364365063,0.44657481077777217,0.5,0.9286457459576698
0.165724955837093,0.4466899682798606,0.5,0.92875
0.16591279692024463,0.4470153371066492,0.5,0.9290444523685736
0.16616689271514024,0.4474547427336507,0.5,0.9294418491373173
0.1664208232365362,0.4478930277325226,0.5,0.9298379389305755
0.1665249134587982,0.44807244654339307,0.5,0.93
0.16667458789228723,0.448330192169876,0.5,0.9302327243964763
0.166928186082702,0.4487662361051855,0.5,0.9306262081646856
0.16718161720048202,0.44920115959078954,0.5,0.931018392846489
0.16733159856444674,0.44945815619456275,0.5,0.93125
0.16743488063066586,0.4496349626718853,0.5,0.9314092810348746
0.1676879757505657,0.45006764538653166,0.5,0.9317988753046139
0.16794090192971037,0.45049920776564323,0.5,0.9321871782123425
0.16814515195959862,0.4508471080464792,0.5,0.9325
0.16819365852978208,0.45092964983299544,0.5,0.9325741922966422
0.16844624490455157,0.4513589716052083,0.5,0.9329599200781101
0.1686986603998315,0.45178717309177685,0.5,0.9333443640594633
0.16895090435339288,0.4522142542950326,0.5,0.9337275267255855
0.16896571982959238,0.45223931299953257,0.5,0.93375
0.16920297609491636,0.45264021521016706,0.5,0.9341094105436248
0.16945487494592543,0.4530650558252255,0.5,0.9344900179630664
0.16970660021972128,0.45348877612110383,0.5,0.9348693514158081
0.1697934540460761,0.4536347820424257,0.5,0.935
0.16995815122131985,0.4539113760715534,0.5,0.935247413316238
0.1702095272473854,0.4543328556431756,0.5,0.9356242060613089
0.17046072758616673,0.4547532147954263,0.5,0.9359997320306148
0.17062851249714875,0.45503352625322024,0.5,0.93625
0.1707117515174297,0.45517245348061364,0.5,0.9363739935864642
0.17096259831239052,0.4555905716439006,0.5,0.9367469930739555
0.1712132672336505,0.45600756922330277,0.5,0.9371187328210491
0.17146375753512683,0.45642344614969454,0.5,0.9374892151386439
0.17147105944344088,0.4564355568004036,0.5,0.9375
0.17171406846198284,0.4568382023468033,0.5,0.937858442320645
0.17196419925056294,0.45725183773121547,0.5,0.9382264166440396
0.17221414912832075,0.45766435221237756,0.5,0.9385931403689687
0.17232126590272268,0.4578408849439687,0.5,0.93875
0.17246391731374913,0.45807574569259657,0.5,0.9389586157387967
0.1727135030163104,0.45848601806704203,0.5,0.9393228449801835
0.17296290543636528,0.4588951692237495,0.5,0.9396858303031542
0.173179310065955,0.4592495220365137,0.5,0.9400000000000001
0.17321212376510076,0.45930319904362227,0.5,0.9400475739011702
0.1734611571844576,0.45971010740043106,0.5,0.9404080779511969
0.17371000486706317,0.4601158941608293,0.5,0.9407673446137812
0.17395866597614348,0.4605205591843319,0.5,0.941125376033101
0.17404537774806222,0.460661479524356,0.5,0.94125
0.17420713966546547,0.460924102323343,0.5,0.9414821743370553
0.17445542507925493,0.4613265234231476,0.5,0.9418377416373205
0.17470352135212047,0.4617278223219192,0.5,0.9421920800294213
0.1749196628771161,0.46207676894867034,0.5,0.9425
0.17495142760898097,0.46212799885072064,0.5,0.9425451915927973
0.17519914296498684,0.46252705283351137,0.5,0.9428970783908699
0.17544666652544377,0.46292498408715155,0.5,0.9432477424711099
0.17569399738573593,0.4633217924214057,0.5,0.9435971858651028
0.17580236802612104,0.4634954019466402,0.5,0.94375
0.17594113463124617,0.46371747763895077,0.5,0.9439454105886159
0.1761880773372798,0.4641120395353793,0.5,0.9442924186416634
0.17643482456898232,0.4645054778992057,0.5,0.9446382120085718
0.17668137538126083,0.46489779251187435,0.5,0.9449827926580453
0.17669370499212145,0.4649173902526299,0.5,0.9450000000000001
0.17692772881870386,0.46528898314776357,0.5,0.9453261625432308
0.17717388391549954,0.4656790495741948,0.5,0.9456683236017821
0.17741983969535263,0.46606799155143874,0.5,0.9460092777559246
0.17759389542802917,0.46634274569937384,0.5,0.94625
0.17766559517140484,0.46645580883272275,0.5,0.9463490269125195
0.17791114934614854,0.46684250116423975,0.5,0.9466875729631271
0.17815650121134496,0.4672280682851564,0.5,0.947024917784071
0.17840164974793932,0.4676125099276207,0.5,0.9473610632365016
0.17850317153328857,0.467771480219191,0.5,0.9475
0.17864659392597448,0.46799582581677335,0.5,0.9476960111664584
0.17889133270450785,0.468378015670755,0.5,0.9480297634049343
0.179135865031523,0.46875907920071613,0.5,0.9483623217679372
0.17938018984384374,0.46913901611083086,0.5,0.948693688056554
0.17942177681040236,0.4692036058452129,0.5,0.94875
0.17962430606704466,0.4695178260983035,0.5,0.9490238640570113
0.17986821261536617,0.46989550885338116,0.5,0.9493528515407397
0.1801119083916214,0.47027206405936717,0.5,0.9496806522644341
0.18034996689534716,0.47063913471263596,0.5,0.9500000000000001
0.18035539228711042,0.4706474913926306,0.5,0.9500072679701176
0.180598663181528,0.4710217905226204,0.5,0.9503327003852018
0.1808417199428723,0.47139496111187795,0.5,0.9506569512225497
0.18108456142735535,0.47176700281604944,0.5,0.9509800221805366
0.18128801047112408,0.47207807905999155,0.5,0.95125
0.18132718647930823,0.47213791528390414,0.5,0.9513019149431128
0.18156959393108613,0.4725076981573363,0.5,0.9516226311798586
0.18181178260298822,0.4728763510714068,0.5,0.9519421725460654
0.18205375130314305,0.47324387365432596,0.5,0.9522605406827694
0.18223619027511276,0.4735204512304426,0.5,0.9525
0.18229549882742782,0.47361026552749197,0.5,0.9525777372168337
0.18253702395936888,0.47397552630549855,0.5,0.9528937637610002
0.18277832547004494,0.47433965559615576,0.5,0.9532086219139552
0.18301940211799095,0.47470265300050507,0.5,0.9535223132603876
0.1831948042125725,0.4749662636730966,0.5,0.95375
0.18326025264909968,0.47506451811283934,0.5,0.9538348393710522
0.1835008757965237,0.4754252505207214,0.5,0.9541462018028299
0.1837412702805783,0.4757848498050028,0.5,0.9544564020987902
0.18398143480863832,0.476143315539845,0.5,0.9547654417882507
0.18416416659066034,0.4764155289443437,0.5,0.9550000000000001
0.18422136807504103,0.47650064729274044,0.5,0.9550733223868407
0.18446106876098295,0.47685684462453215,0.5,0.9553800453965609
0.1847005355344205,0.47721190708943684,0.5,0.9556856123058457
0.1849397670499648,0.47756583423506904,0.5,0.955990024589625
0.18514460948970032,0.47786825970921454,0.5,0.95625
0.18517876194878213,0.4779186256024617,0.5,0.9562932837093857
0.1854175188584858,0.47827028072609357,0.5,0.9565953911132334
0.18565603639303674,0.478620799133911,0.5,0.9568963482359547
0.1858943131526351,0.4789701803473554,0.5,0.9571961564990792
0.18613234772361553,0.479318423881389,0.5,0.9574948173109414
0.18613648429134216,0.4793244687427668,0.5,0.9575
0.18637013867834107,0.47966552924452244,0.5,0.9577923320667441
0.1866076845750957,0.4800114959388415,0.5,0.9580887021486199
0.18684498395797766,0.48035632346003676,0.5,0.9583839289256948
0.18708203535678897,0.4807000112974329,0.5,0.9586780137541508
0.18714016338669334,0.48078416893149,0.5,0.95875
0.18731883728692872,0.4810425589340188,0.5,0.9589709579772898
0.18755538824928183,0.48138396584647825,0.5,0.959262762925596
0.1877916867301106,0.48172423150522226,0.5,0.9595534299168008
0.18802773120093985,0.4820633553744229,0.5,0.9598429602559462
0.18815604209172124,0.48224737327473677,0.5,0.96
0.18826352011845013,0.4824013369120451,0.5,0.9601313552354491
0.18849905192436212,0.48273817556988274,0.5,0.9604186161351664
0.18873432504532456,0.48307387079359365,0.5,0.9607047442224594
0.18896933789280096,0.4834084220227357,0.5,0.9609897407522592
0.18918454080234193,0.4837140948861782,0.5,0.96125
0.1892040888629552,0.48374182869080473,0.5,0.9612736069671325
0.1894385763365365,0.48407409022527437,0.5,0.9615563440973476
0.1896727986787635,0.48440520604763226,0.5,0.9618379533609402
0.18990675423920955,0.48473517557342316,0.5,0.9621184359637812
0.19014044135168434,0.4850639982122895,0.5,0.9623977930996429
0.19022610742789176,0.48518434699528457,0.5,0.9625
0.19037385833411724,0.4853916733680137,0.5,0.9626760259502669
0.19060700348843984,0.4857182004385625,0.5,0.9629531356854325
0.1908398751004669,0.4860435788161307,0.5,0.9632291234630249
0.1910724714397768,0.4863678078871878,0.5,0.9635039904291042
0.1912812201494345,0.4866581429488329,0.5,0.96375
0.19130479075959145,0.48669088703252483,0.5,0.963777737717975
0.1915368312966581,0.48701281562730214,0.5,0.9640503664522568
0.1917685912711261,0.4873335930410987,0.5,0.9643218777429539
0.19200006888642634,0.4876532186379625,0.5,0.9645922726895267
0.19223126232914972,0.48797169177646393,0.5,0.9648615523799643
0.19235039055896203,0.4881354962124398,0.5,0.965
0.19246216976892408,0.48828901180974915,0.5,0.9651297178908577
0.19269278935828493,0.4886051780855798,0.5,0.9653967702874612
0.19292311923257188,0.4889201899464254,0.5,0.9656627106237947
0.19315315750977718,0.48923404672947557,0.5,0.9659275399426833
0.1933829022904401,0.4895467477667268,0.5,0.9661912592758538
0.19343416724760573,0.4896164203721195,0.5,0.96625
0.19361235165751375,0.4898582923850342,0.5,0.9664538696440044
0.1938415036762437,0.49016867990617097,0.5,0.9667153720568812
0.1940703563940389,0.4904779096468943,0.5,0.9669757675133557
0.19429890784034493,0.4907859809190065,0.5,0.9672350570015019
0.19452715602652013,0.4910928930294214,0.5,0.9674932414986762
0.19453313992609256,0.4911009291358728,0.5,0.9675
0.19475509894570373,0.4913986452802306,0.5,0.9677503219715955
0.19498273457269139,0.4917032369687737,0.5,0.9680062993764184
0.1952100608638052,0.4920066673877066,0.5,0.9682611746588258
0.19543707575676653,0.4923089358250725,0.5,0.9685149487541038
0.19564794417996367,0.49258903633530293,0.5,0.96875
0.19566377717056438,0.4926100415643777,0.5,0.9687676225872259
0.19589016300532858,0.49290998388466345,0.5,0.9690191970729368
0.19611623114219767,0.4932087620605847,0.5,0.9692696731158374
0.19634197944319143,0.4935063753624884,0.5,0.9695190516104716
0.1965674057510794,0.49380282305649004,0.5,0.9697673334414112
0.19677926698668222,0.49408075592725875,0.5,0.97
0.19679250788924896,0.49409810440456003,0.5,0.9700145194833455
0.197017283661575,0.4943922186646058,0.5,0.9702606106011693
0.19724173085229044,0.49468516509055427,0.5,0.9705056076500728
0.19746584722585295,0.4949769429324422,0.5,0.9707495114756327
0.19768963052681865,0.495267551436512,0.5,0.9709923229139105
0.19791307847969547,0.49555698984528096,0.5,0.971234042791529
0.19792785315361683,0.4955761019955077,0.5,0.9712500000000001
0.19813618878883027,0.49584525739766083,0.5,0.9714746719257868
0.19835895913826598,0.49613235332903605,0.5,0.971714211124743
0.19858138719161064,0.4964182768713685,0.5,0.9719526611873167
0.19880347059190728,0.49670302725329196,0.5,0.9721900229033857
0.19902520696150033,0.49698660370021686,0.5,0.9724262970538856
0.1990945128774359,0.4970750887524402,0.5,0.9725
0.19924659390190436,0.4972690054344333,0.5,0.9726614844109116
0.19946762899367063,0.49755023167521517,0.5,0.9728955857378202
0.19968830979625576,0.4978302816389293,0.5,0.9731286017893334
0.19990863384788982,0.4981091545391456,0.5,0.9733605333116437
0.20012859866544427,0.49838684958674995,0.5,0.9735913810425214
0.20028013068025644,0.4985777305408047,0.5,0.97375
0.20034820174429974,0.49866336599005834,0.5,0.9738211457114222
0.20056744055821485,0.49893870295493503,0.5,0.974049828039597
0.2007863125591946,0.49921285968491136,0.5,0.9742774287402041
0.20100481517735877,0.4994858353813094,0.5,0.9745039485184207
0.20122294582081326,0.4997576292433642,0.5,0.9747293880715587
0.20144070187551588,0.5000282404683549,0.5,0.974953748089181
0.20148567605102752,0.5000840418354721,0.5,0.975
0.2016580807051499,0.5002976682517305,0.5,0.9751770292532181
0.2018750796509921,0.5005659117872467,0.5,0.9753992322380897
0.20209169603178467,0.5008329702670976,0.5,0.9756203577108247
0.2023079271436055,0.5010988428820556,0.5,0.9758404063311854
0.2025237702597409,0.5013635288216123,0.5,0.9760593787517925
0.20271221621939994,0.5015940372452333,0.5,0.9762500000000001
0.20273922263055844,0.5016270272741221,0.5,0.9762772756182522
0.20295428148337785,0.5018893374269476,0.5,0.9764940975692847
0.20316894402234764,0.5021504584666117,0.5,0.9767098452368564
0.20338320742831828,0.5024103895789472,0.5,0.9769245192463121
0.2035970688587174,0.5026691299492552,0.5,0.9771381202165096
0.20381052544742637,0.502926678762462,0.5,0.9773506487599587
0.20396093162467197,0.5031077315146304,0.5,0.9775
0.2040235743046584,0.5031830352032821,0.5,0.9775621054829587
0.20423621251683494,0.5034381984563826,0.5,0.977772490985741
0.20444843714646632,0.5036921677065513,0.5,0.9779818058626126
0.20466024523203102,0.5039449421388684,0.5,0.9781900507021014
0.20487163378786025,0.5041965209388846,0.5,0.9783972260871072
0.20508259980401566,0.5044469032927943,0.5,0.9786033325950488
0.20523313483048097,0.5046251395258219,0.5,0.97875
0.20529314024617712,0.5046960883876208,0.5,0.9788083707980195
0.205503252055528,0.5049440754114022,0.5,0.9790123412629422
0.20571293214864037,0.5051908635533784,0.5,0.9792152445517275
0.2059221774173659,0.5054364520041852,0.5,0.9794170812214341
0.20613098472872285,0.505680839956051,0.5,0.9796178518244325
0.2063393509247914,0.505924026602997,0.5,0.979817556908571
0.2065302939018047,0.5061462763004794,0.5,0.98
0.2065472728226046,0.5061660111410404,0.5,0.9800161970173438
0.2067547472140447,0.5064067927684033,0.5,0.9802137726900626
0.20696177086574105,0.5066463706857239,0.5,0.9804102844620314
0.20716834051896893,0.5068847440962738,0.5,0.9806057328647225
0.2073744528895512,0.5071219122061768,0.5,0.9808001184259575
0.20758010466776142,0.5073578742246349,0.5,0.9809934416700893
0.20778529251823202,0.507592629364154,0.5,0.9811857031181888
0.20785406164351344,0.5076711570017225,0.5,0.9812500000000001
0.20799001307985965,0.5078261768407805,0.5,0.9813769032882333
0.20819426296571975,0.5080585158743341,0.5,0.9815670426952994
0.20839803876297783,0.5082896456886549,0.5,0.981756121851758
0.20860133703280787,0.508519565511846,0.5,0.9819441412674734
0.20880415431029997,0.5087482745765136,0.5,0.9821311014499957
0.20900648710441277,0.5089757721200576,0.5,0.9823170029047936
0.20920631266188,0.5091997969360877,0.5,0.9825
0.20920833189786248,0.5092020573848863,0.5,0.982501846135428
0.2094096851470718,0.5094271296187113,0.5,0.9826856316437858
0.20961054328209863,0.5096509880748062,0.5,0.9828683599302899
0.2098109027065695,0.5098736320122853,0.5,0.9830500314941187
0.21001075979761813,0.5100950606963817,0.5,0.9832306468334291
0.21021011090582994,0.5103152733987325,0.5,0.9834102064455827
0.21040895235518728,0.5105342693976673,0.5,0.9835887108273769
0.21058919105526586,0.5107322115555364,0.5,0.98375
0.21060728044301852,0.5107520479785069,0.5,0.9837661604752782
0.2108050914399554,0.5109686084338598,0.5,0.9839425558856613
0.21100238158988507,0.5111839500639296,0.5,0.9841178975550484
0.2111991471099307,0.5113980721768367,0.5,0.9842921859803672
0.21139538419039083,0.511610974088911,0.5,0.984465421659178
0.2115910889947396,0.5118226551250415,0.5,0.984637605089953
0.21178625765958195,0.5120331146189828,0.5,0.9848087367723148
0.21198088629465828,0.512242351913712,0.5,0.9849788172073191
0.21200517284278547,0.5122684164594982,0.5,0.985
0.21217497098281304,0.512450366361748,0.5,0.9851478468977046
0.21236850777999683,0.5126571573255089,0.5,0.9853158263481744
0.21256149271526303,0.5128627241776622,0.5,0.9854827560656689
0.21275392179077218,0.5130670663014814,0.5,0.9856486365596481
0.21294579098181088,0.5132701830912199,0.5,0.9858134683423824
0.21313709623678617,0.513472073952461,0.5,0.985977251929227
0.21332783347727485,0.5136727383025199,0.5,0.9861399878389362
0.21345714930785095,0.5138084273969531,0.5,0.9862500000000001
0.21351799859803783,0.5138721755708135,0.5,0.9863016765939524
0.21370758746705967,0.5140703851992545,0.5,0.9864623187207144
0.21389659592559337,0.5142673666426495,0.5,0.9866219147499666
0.2140850197882102,0.5144631193691023,0.5,0.9867804652170751
0.2142728548428579,0.5146576428604243,0.5,0.9869379706623471
0.21446009685092549,0.5148509366125547,0.5,0.9870944316313572
0.2146467415473193,0.5150430001359831,0.5,0.9872498486752787
0.2148327846405421,0.5152338329561839,0.5,0.9874042223512188
0.21494854082895562,0.5153522602685547,0.5,0.9875
0.21501822181278502,0.5154234346140544,0.5,0.987557553222562
0.21520304872002707,0.5156118046663609,0.5,0.9877098418593161
0.2153872609921401,0.515798942686196,0.5,0.9878610888384664
0.21557085423301173,0.5159848482634397,0.5,0.9880112947443362
0.21575382402066234,0.5161695210052215,0.5,0.9881604601689449
0.21593616590738945,0.51635296053641,0.5,0.9883085857123861
0.21611787541991223,0.5165351665000875,0.5,0.9884556719832007
0.21629894805952535,0.5167161385580488,0.5,0.9886017195987594
0.2164793793022694,0.516895876391299,0.5,0.9887467291856517
0.2164834565668903,0.5168999311287934,0.5,0.98875
0.2166591645991041,0.517074379700563,0.5,0.98889070138008
0.21683829937610524,0.5172516482068027,0.5,0.9890336368282621
0.2170167790346565,0.5174276816517435,0.5,0.9891755361868374
0.21719459895166898,0.5176024797984047,0.5,0.9893164001232813
0.21737175447980264,0.5177760424316459,0.5,0.9894562293163253
0.2175482409477051,0.5179483693587135,0.5,0.9895950244563839
0.21772405366025946,0.5181194604098028,0.5,0.9897327862459887
0.2178991878988504,0.5182893154386247,0.5,0.9898695154002279
0.218066925739003,0.5184514561881999,0.5,0.99
0.2180736389216407,0.5184579343229831,0.5,0.9900052126471945
0.21824740196386064,0.5186253169653586,0.5,0.990139878728439
0.2184204722381145,0.5187914632935069,0.5,0.9902735143994316
0.2185928449346995,0.5189563732610578,0.5,0.9904061204300293
0.21876451522194496,0.5191200468481341,0.5,0.9905376976049531
0.21893547824654677,0.5192824840619579,0.5,0.9906682467242602
0.2191057291339698,0.5194436849375156,0.5,0.9907977686038588
0.21927526298878586,0.5196036495381575,0.5,0.9909262640759727
0.21944407489510345,0.5197623779562736,0.5,0.9910537339896661
0.21961215991697383,0.519919870313946,0.5,0.9911801792113503
0.21970524577803618,0.5200068518155914,0.5,0.9912500000000001
0.21977951309882776,0.5200761267636198,0.5,0.991305600625302
0.21994612946592618,0.5202311474887804,0.5,0.9914299991341916
0.22011200402483358,0.5203849327046415,0.5,0.9915533756596159
0.22027713176390296,0.5205374826588457,0.5,0.9916757311426412
0.22044150765379028,0.5206887976321715,0.5,0.991797066544353
0.22060512664798146,0.5208388779392493,0.5,0.9919173828464135
0.22076798368333753,0.5209877239292924,0.5,0.9920366810516259
0.2209300736806804,0.5211353359868395,0.5,0.9921549621845154
0.2210913915453595,0.5212817145324866,0.5,0.9922722272918949
0.2212519321678878,0.5214268600236641,0.5,0.9923884774434701
0.22140653218781298,0.5215661345403618,0.5,0.9925
0.22141169042456887,0.5215707729553947,0.5,0.9925037137324297
0.22157066117815627,0.521713453861073,0.5,0.9926179372760513
0.2217288392785372,0.5218549033132576,0.5,0.9927311492163162
0.22188621956343915,0.5219951219244653,0.5,0.9928433507205304
0.22204279685915834,0.5221341103479824,0.5,0.9929545429819537
0.22219856598133164,0.5222718692786933,0.5,0.9930647272204468
0.22235352173568584,0.5224083994538844,0.5,0.9931739046830965
0.22250765891888247,0.5225437016541122,0.5,0.9932820766448938
0.22266097231933202,0.5226777767040395,0.5,0.9933892444093835
0.22281345671806374,0.5228106254732976,0.5,0.993495409309339
0.22296510688961452,0.5229422488773572,0.5,0.993600572707441
0.22311591760295188,0.5230726478784092,0.5,0.993704735996965
0.22318164170233704,0.5231293210548174,0.5,0.99375
0.22326588362242,0.5232018234862558,0.5,0.9938079006024773
0.2234149997087193,0.5233297767592104,0.5,0.9939100679805388
0.22356326061991863,0.5234565088050105,0.5,0.9940112396204173
0.22371066111249285,0.5235820207817368,0.5,0.994111417044807
0.2238571959424059,0.5237063138987508,0.5,0.9942106018105624
0.22400285986618398,0.5238293894176125,0.5,0.9943087955094154
0.22414764764210743,0.5239512486530702,0.5,0.9944059997687523
0.2242915540313365,0.5240718929739852,0.5,0.9945022162523367
0.224434573799138,0.5241913238043184,0.5,0.9945974466610833
0.2245767017161245,0.5243095426241052,0.5,0.9946916927338232
0.22471793255953246,0.5244265509704445,0.5,0.9947849562480792
0.2248582611145357,0.5245423504384967,0.5,0.9948772390208492
0.22499768217559726,0.5246569426824886,0.5,0.9949685429093971
0.2250458529452551,0.5246964282165555,0.5,0.995
0.22513619054786008,0.5247703294167321,0.5,0.9950588698120513
0.22527378104856066,0.5248825124166334,0.5,0.9951482216690005
0.22541044850853556,0.5249934935197597,0.5,0.9952366004631316
0.2255461877736763,0.5251032746268351,0.5,0.9953240082208149
0.22568099370651082,0.5252118577028191,0.5,0.9954104470127525
0.22581486118778235,0.5253192447779511,0.5,0.9954959189548036
0.22594778511808045,0.525425437948817,0.5,0.9955804262088238
0.22607976041951516,0.5255304393794171,0.5,0.9956639709835097
0.22621078203743167,0.5256342513022443,0.5,0.9957465555352494
0.22634084494217058,0.5257368760193654,0.5,0.9958281821689785
0.22646994413087404,0.5258383159035144,0.5,0.9959088532390425
0.22659807462933707,0.5259385733991853,0.5,0.9959885711500642
0.22672523149388968,0.5260376510237228,0.5,0.9960673383578067
0.2268514098133677,0.5261355513684521,0.5,0.9961451573700677
0.22697660471107248,0.5262322770997624,0.5,0.996222030747541
0.22702229282716105,0.5262674730508913,0.5,0.99625
0.22710081134682422,0.5263278309602342,0.5,0.9962979611047101
0.2272240249190392,0.526422215769753,0.5,0.9963729511107331
0.22734624066686968,0.5265154344266285,0.5,0.9964470034903333
0.22746745387238093,0.5266074899087179,0.5,0.9965201210246915
0.22758765986279741,0.526698385274556,0.5,0.9965923065523482
0.22770685401275964,0.5267881236644624,0.5,0.9966635629700843
0.22782503174668592,0.5268767083016876,0.5,0.9967338932338364
0.22794218854114287,0.5269641424935283,0.5,0.9968033003595876
0.2280583199272864,0.5270504296324543,0.5,0.9968717874242676
0.22817342149335113,0.5271355731972314,0.5,0.996939357566652
0.22828748888718908,0.5272195767540444,0.5,0.9970060139882603
0.22840051781886916,0.5273024439576119,0.5,0.9970717599542519
0.2285125040633166,0.5273841785523026,0.5,0.9971365987943203
0.2286234434630292,0.5274647843732481,0.5,0.9972005339035883
0.2287333319308013,0.5275442653474316,0.5,0.9972635687434832
0.22884216545256977,0.5276226254948072,0.5,0.9973257068426391
0.22894994009024813,0.5276998689293724,0.5,0.9973869517977613
0.22905665198465164,0.5277759998602537,0.5,0.9974473072745034
0.22915023289187997,0.5278424727533324,0.5,0.9975
0.22916229735845023,0.5278510225927688,0.5,0.9975067770083261
0.22926687251923872,0.5279249415295162,0.5,0.9975653648053806
0.22937037386255024,0.5279977611713824,0.5,0.9976230745433242
0.2294727978750234,0.5280694861186019,0.5,0.9976799101721828
0.22957414113757885,0.528140121071772,0.5,0.997735875715176
0.2296744003286491,0.5282096708328545,0.5,0.9977909752695353
0.22977357222746966,0.528278140306167,0.5,0.9978452130073119
0.22987165371741655,0.5283455344993486,0.5,0.9978985931761689
0.2299686417893987,0.5284118585243083,0.5,0.9979511201001605
0.23006453354529294,0.5284771175981543,0.5,0.9980027981804936
0.2301593262014426,0.5285413170441002,0.5,0.9980536318962772
0.23025301709219018,0.5286044622923393,0.5,0.9981036258052453
0.23034560367345558,0.5286665588808974,0.5,0.998152784544464
0.23043708352639536,0.5287276124564715,0.5,0.9982011128310297
0.23052745436105174,0.5287876287752097,0.5,0.9982486154627211
0.23061671402009723,0.5288466137034868,0.5,0.9982952973186505
0.23070486048256855,0.5289045732186215,0.5,0.9983411633598668
0.23079189186771676,0.5289615134095954,0.5,0.9983862186299669
0.23087780643881037,0.5290174404776897,0.5,0.9984304682556374
0.23096260260703835,0.529072360737115,0.5,0.9984739174471964
0.23104627893541566,0.5291262806155881,0.5,0.9985165714990916
0.23112883414273763,0.5291792066548642,0.5,0.9985584357903684
0.23121026710755432,0.5292311455112284,0.5,0.9985995157851019
0.23129057687218887,0.5292821039559429,0.5,0.9986398170327991
0.2313697626467245,0.5293320888756079,0.5,0.9986793451687347
0.23144782381313836,0.5293811072725545,0.5,0.9987181059143092
0.2315123713119144,0.5294214446921035,0.5,0.99875
0.23152475992928784,0.5294291662650729,0.5,0.9987561050772821
0.2316005707330409,0.5294762730876668,0.5,0.998793348552026
0.23167525614636986,0.5295224350912124,0.5,0.998829842319707
0.23174881627944763,0.5295676597430634,0.5,0.9988655924484207
0.2318212514347645,0.5296119546270855,0.5,0.9989006050932792
0.23189256211123135,0.5296553274436292,0.5,0.998934886496445
0.2319627490082869,0.5296977860094266,0.5,0.9989684429871108
0.232031813029987,0.5297393382574185,0.5,0.9990012809814219
0.23230937933500698,0.5299039862995965,0.5,0.999131377959099
0.23256161579446796,0.5300501700802925,0.5,0.9992468567172118
0.23279014039131687,0.5301795675720747,0.5,0.999349052570361
0.2329965365347715,0.5302937491768376,0.5,0.9994392136601982
0.23318234806568355,0.5303941804489327,0.5,0.9995185035125812
0.2333490745064656,0.530482225023723,0.5,0.9995880036944002
0.23349816661896675,0.5305591477541411,0.5,0.9996487165798823
0.23363102232962288,0.5306261180527564,0.5,0.9997015682314884
0.23374898307562195,0.5306842134318073,0.5,0.9997474113958456
0.23385333061912295,0.5307344232288344,0.5,0.999787028610722
0.2339452843686114,0.5307776525009754,0.5,0.9998211354148454
0.23402599923775738,0.5308147260669247,0.5,0.9998503836485786
0.23409656406249538,0.5308463926719078,0.5,0.9998753648300551
0.23415800058706815,0.5308733292480302,0.5,0.9998966135885267
0.23421126301953327,0.5308961452400635,0.5,0.9999146111343818
0.23425723814697438,0.5309153869650708,0.5,0.9999297887435783
0.23429674599096526,0.5309315419735261,0.5,0.9999425312332416
0.23433054097453324,0.5309450433794267,0.5,0.999953180404729
0.23435931356341405,0.5309562741275727,0.5,0.9999620384306596
0.23438369233757694,0.5309655711677109,0.5,0.9999693711633597
0.23440424644248267,0.5309732295070599,0.5,0.9999754113433591
0.23442148836544158,0.5309795061155186,0.5,0.9999803616885649
0.23443587697918628,0.5309846236608373,0.5,0.9999843978469233
0.23444782079326623,0.5309887740544932,0.5,0.999987671197947
0.23445768135397754,0.5309921217927096,0.5,0.9999903114912996
0.23446577673461522,0.5309948070808073,0.5,0.9999924293134637
0.23447238506107781,0.5309969487330436,0.5,0.9999941183765908
0.23447774802105442,0.5309986468436769,0.5,0.9999954576263641
0.234482074310313,0.5309999852286803,0.5,0.999996513168586
0.23448554297480126,0.531001033640735,0.5,0.9999973400166757
0.23448830661365364,0.5310018497631926,0.5,0.999997983664646
0.23449049441396805,0.5310024809910726,0.5,0.9999984814919891
0.2344922149953088,0.5310029660095482,0.5,0.9999988640087503
0.2344935590475651,0.5310033361818686,0.5,0.9999991559502484
0.23449460175220835,0.5310036167600796,0.5,0.9999993772320035
0.23449540498215402,0.5310038279326514,0.5,0.9999995437760091
0.23449601928078642,0.5310039857236748,0.5,0.9999996682199223
0.2344964856246506,0.5310041027582756,0.5,0.9999997605207407
0.23449683697820395,0.5310041889087707,0.5,0.999999828464407
0.23449709965176307,0.5310042518355278,0.5,0.999999878092376
0.2344972944760186,0.5310042974358314,0.5,0.9999999140556189
0.23449743780811372,0.5310043302131963,0.5,0.9999999399058912
0.23449754238470574,0.5310043535784824,0.5,0.999999958333211
0.2344976180386017,0.5310043700933125,0.5,0.9999999713578339
0.23449767229452073,0.5310043816649898,0.5,0.9999999804839789
0.23449771085951612,0.5310043897011576,0.5,0.9999999868218008
0.23449773802255017,0.5310043952313567,0.5,0.9999999911832594
0.2344977569769263,0.5310043990016813,0.5,0.9999999941567723
0.23449777007754083,0.5310044015477381,0.5,0.9999999961647511
0.23449777904412264,0.5310044032503298,0.5,0.9999999975075209
0.2344977851200967,0.5310044043775461,0.5,0.9999999983965134
0.23449778919537279,0.5310044051162247,0.5,0.9999999989790814
0.23449779190020165,0.531004405595237,0.5,0.9999999993568603
0.23449779367633597,0.5310044059025563,0.5,0.9999999995992316
0.23449779482986574,0.5310044060975642,0.5,0.9999999997530269
0.23449779557068565,0.5310044062199254,0.5,0.9999999998495286
0.23449779604100074,0.5310044062958235,0.5,0.9999999999093864
0.23449779633607154,0.5310044063423471,0.5,0.9999999999460778
0.23449779651900396,0.5310044063705275,0.5,0.9999999999683026
0.23449779663101555,0.5310044063873868,0.5,0.9999999999815987
0.23449779669874196,0.5310044063973458,0.5,0.9999999999894532
0.23449779673916382,0.531004406403154,0.5,0.9999999999940338
0.234497796762975,0.531004406406496,0.5,0.9999999999966698
0.23449779677680627,0.5310044064083936,0.5,0.999999999998166
0.23449779678473556,0.5310044064094558,0.5,0.9999999999990038
0.23449779678924296,0.531004406410046,0.5,0.9999999999994693
0.23449779679173932,0.5310044064103652,0.5,0.9999999999997211
0.23449779679306368,0.5310044064105309,0.5,0.9999999999998518
0.23449779679383817,0.5310044064106256,0.5,0.9999999999999264
0.23449779679420166,0.5310044064106685,0.5,0.9999999999999605
0.23449779679451463,0.5310044064107051,0.5,0.9999999999999891
0.23449779679464056,0.5310044064107189,0.5,1.0


==> anc/data/dephasing_refinement_candidates.csv <==
quantum_cost,coherent_information,outcome_q,outcome_t
0.000000000000000000e+00,0.000000000000000000e+00,5.000000000000000000e-01,0.000000000000000000e+00
2.191092486336643219e-07,7.790548867125934862e-07,5.000000000000000000e-01,1.299037625875831695e-03
3.602272238948933669e-04,1.280215495039871421e-03,5.000000000000000000e-01,5.265201949059802877e-02
7.199084801628452546e-04,2.557307821222432054e-03,5.000000000000000000e-01,7.440478603208515451e-02
1.079263717207068485e-03,3.832061159358302049e-03,5.000000000000000000e-01,9.106710756759378578e-02
1.438293771803211829e-03,5.104480618662310398e-03,5.000000000000000000e-01,1.050889731105168201e-01
1.796999478358873858e-03,6.374571291712038956e-03,5.000000000000000000e-01,1.174202457055374127e-01
2.155381668918487925e-03,7.642338254496117145e-03,5.000000000000000000e-01,1.285484455570115037e-01
2.513441173174091325e-03,8.907786566482389645e-03,5.000000000000000000e-01,1.387633875903174774e-01
2.871178818469044547e-03,1.017092127066410168e-02,5.000000000000000000e-01,1.482540315669447495e-01
3.228595429810854345e-03,1.143174739363239656e-02,5.000000000000000000e-01,1.571517175761079077e-01
3.585691829875337078e-03,1.269026994562572064e-02,5.000000000000000000e-01,1.655521371311946821e-01
3.942468839014279247e-03,1.394649392058555648e-02,5.000000000000000000e-01,1.735275773719411330e-01
4.298927275265596037e-03,1.520042429622137092e-02,5.000000000000000000e-01,1.811342352611110540e-01
4.655067954358715898e-03,1.645206603406290657e-02,5.000000000000000000e-01,1.884168307503079620e-01
5.010891689721130859e-03,1.770142407951036390e-02,5.000000000000000000e-01,1.954116465139963399e-01
5.366399292489165695e-03,1.894850336190723183e-02,5.000000000000000000e-01,2.021486044203490151e-01
5.721591571512862906e-03,2.019330879458092198e-02,5.000000000000000000e-01,2.086527275234497936e-01
6.076469333364253878e-03,2.143584527490705050e-02,5.000000000000000000e-01,2.149451962501859881e-01
6.431033382344741867e-03,2.267611768436217368e-02,5.000000000000000000e-01,2.210441285356421204e-01
6.785284520491319249e-03,2.391413088858018732e-02,5.000000000000000000e-01,2.269651673010237014e-01
7.139223547586615037e-03,2.514988973740939215e-02,5.000000000000000000e-01,2.327219304318507709e-01
7.492851261161947996e-03,2.638339906495912324e-02,5.000000000000000000e-01,2.383263606668993284e-01
7.846168456508928468e-03,2.761466368966702944e-02,5.000000000000000000e-01,2.437890013415965618e-01
8.199175926682455984e-03,2.884368841434037378e-02,5.000000000000000000e-01,2.491192163364444045e-01
8.551874462512043529e-03,3.007047802622420107e-02,5.000000000000000000e-01,2.543253674430565603e-01
8.904264852605092706e-03,3.129503729704086190e-02,5.000000000000000000e-01,2.594149588135943318e-01
9.256347883355553474e-03,3.251737098305196305e-02,5.000000000000000000e-01,2.643947556685739553e-01
9.608124338952195309e-03,3.373748382511221333e-02,5.000000000000000000e-01,2.692708826592558613e-01
9.959595001382881563e-03,3.495538054871816236e-02,5.000000000000000000e-01,2.740489059925987902e-01
1.031076065044300716e-02,3.617106586406171331e-02,5.000000000000000000e-01,2.787339024809165067e-01
1.066162206374288157e-02,3.738454446608741044e-02,5.000000000000000000e-01,2.833305179751637315e-01
1.101218001671389057e-02,3.859582103454184399e-02,5.000000000000000000e-01,2.878430171121212355e-01
1.136243528261371427e-02,3.980490023401883626e-02,5.000000000000000000e-01,2.922753259041325213e-01
1.171238863253637463e-02,4.101178671402672116e-02,5.000000000000000000e-01,2.966310683919252122e-01
1.206204083541601024e-02,4.221648510902287210e-02,5.000000000000000000e-01,3.009135983421220573e-01
1.241139265803548053e-02,4.341900003847887213e-02,5.000000000000000000e-01,3.051260267851139685e-01
1.276044486503136177e-02,4.461933610692181418e-02,5.000000000000000000e-01,3.092712460418661213e-01
1.310919821890227377e-02,4.581749790399292088e-02,5.000000000000000000e-01,3.133519507722249409e-01
1.345765348001315420e-02,4.701349000448962201e-02,5.000000000000000000e-01,3.173706564841471955e-01
1.380581140660547268e-02,4.820731696842683878e-02,5.000000000000000000e-01,3.213297158688170896e-01
1.415367275479850750e-02,4.939898334107373223e-02,5.000000000000000000e-01,3.252313332659385048e-01
1.450123827860116954e-02,5.058849365301809620e-02,5.000000000000000000e-01,3.290775775146812521e-01
1.484850872991372306e-02,5.177585242020166234e-02,5.000000000000000000e-01,3.328703934051544522e-01
1.519548485853788877e-02,5.296106414398205064e-02,5.000000000000000000e-01,3.366116119125926454e-01
1.554216741218095166e-02,5.414413331117384764e-02,5.000000000000000000e-01,3.403029593687628140e-01
1.588855713646236678e-02,5.532506439409956567e-02,5.000000000000000000e-01,3.439460657026336965e-01
1.623465477492147535e-02,5.650386185064393274e-02,5.000000000000000000e-01,3.475424718633025600e-01
1.658046106902022476e-02,5.768053012428864257e-02,5.000000000000000000e-01,3.510936365222329658e-01
1.692597675815366021e-02,5.885507364417563725e-02,5.000000000000000000e-01,3.546009421387441574e-01
1.727120257965369943e-02,6.002749682514929574e-02,5.000000000000000000e-01,3.580657004610816041e-01
1.761613926879390668e-02,6.119780406779717907e-02,5.000000000000000000e-01,3.614891575260912315e-01
1.796078755879954025e-02,6.236599975851253586e-02,5.000000000000000000e-01,3.648724982123530136e-01
1.830514818084905126e-02,6.353208826952561061e-02,5.000000000000000000e-01,3.682168503944860949e-01
1.864922186408435323e-02,6.469607395896637136e-02,5.000000000000000000e-01,3.715232887407113327e-01
1.899300933561248739e-02,6.585796117089559587e-02,5.000000000000000000e-01,3.747928381902951300e-01
1.933651132051533716e-02,6.701775423536515675e-02,5.000000000000000000e-01,3.780264771434393434e-01
1.967972854185207066e-02,6.817545746845343757e-02,5.000000000000000000e-01,3.812251403920485227e-01
2.002266172066879957e-02,6.933107517232217631e-02,5.000000000000000000e-01,3.843897218167970364e-01
2.036531157600052211e-02,7.048461163525265860e-02,5.000000000000000000e-01,3.875210768727874178e-01
2.070767882487911660e-02,7.163607113169834228e-02,5.000000000000000000e-01,3.906200248838347933e-01
2.104976418233894808e-02,7.278545792232615774e-02,5.000000000000000000e-01,3.936873511630303302e-01
2.139156836142208640e-02,7.393277625406513565e-02,5.000000000000000000e-01,3.967238089754578922e-01
2.173309207318385727e-02,7.507803036015026077e-02,5.000000000000000000e-01,3.997301213571852752e-01
2.207433602669844896e-02,7.622122446016554864e-02,5.000000000000000000e-01,4.027069828032121546e-01
2.241530092906468541e-02,7.736236276009111901e-02,5.000000000000000000e-01,4.056550608357556986e-01
2.275598748541185490e-02,7.850144945234682758e-02,5.000000000000000000e-01,4.085749974630802361e-01
2.309639639890492813e-02,7.963848871583678601e-02,5.000000000000000000e-01,4.114674105380888847e-01
2.343652837075010931e-02,8.077348471599465896e-02,5.000000000000000000e-01,4.143328950249757781e-01
2.377638410019861093e-02,8.190644160482096758e-02,5.000000000000000000e-01,4.171720241814251828e-01
2.411596428455559105e-02,8.303736352093771256e-02,5.000000000000000000e-01,4.199853506632099109e-01
2.445526961918287334e-02,8.416625458962467832e-02,5.000000000000000000e-01,4.227734075572438521e-01
2.479430079750410965e-02,8.529311892286051133e-02,5.000000000000000000e-01,4.255367093487437136e-01
2.513305851101155231e-02,8.641796061937223605e-02,5.000000000000000000e-01,4.282757528275721870e-01
2.547154344927043956e-02,8.754078376467555600e-02,5.000000000000000000e-01,4.309910179383458773e-01
2.580975629992415810e-02,8.866159243111437771e-02,5.000000000000000000e-01,4.336829685785394406e-01
2.614769774869940555e-02,8.978039067790577477e-02,5.000000000000000000e-01,4.363520533484394615e-01
2.648536847941246331e-02,9.089718255118517387e-02,5.000000000000000000e-01,4.389987062564465470e-01
2.682276917397213856e-02,9.201197208404154892e-02,5.000000000000000000e-01,4.416233473829176970e-01
2.715990051238736935e-02,9.312476329656682594e-02,5.000000000000000000e-01,4.442263835055462184e-01
2.749676317276950055e-02,9.423556019589018895e-02,5.000000000000000000e-01,4.468082086889076932e-01
2.783335783133938923e-02,9.534436677622382117e-02,5.000000000000000000e-01,4.493692048407137429e-01
2.816968516243234522e-02,9.645118701890442736e-02,5.000000000000000000e-01,4.519097422370125239e-01
2.850574583850101762e-02,9.755602489243064834e-02,5.000000000000000000e-01,4.544301800184314399e-01
2.884154053012250030e-02,9.865888435250802502e-02,5.000000000000000000e-01,4.569308666594223967e-01
2.917706990600282824e-02,9.975976934208863334e-02,5.000000000000000000e-01,4.594121404122559205e-01
2.951233463298019721e-02,1.008586837914078327e-01,5.000000000000000000e-01,4.618743297274128246e-01
2.984733537603179165e-02,1.019556316180296740e-01,5.000000000000000000e-01,4.643177536519193516e-01
3.018207279827689327e-02,1.030506167268829820e-01,5.000000000000000000e-01,4.667427222069882586e-01
3.051654756098337584e-02,1.041436430103048760e-01,5.000000000000000000e-01,4.691495367462999444e-01
3.085076032357009224e-02,1.052347143480744096e-01,5.000000000000000000e-01,4.715384902960922386e-01
3.118471174361336917e-02,1.063238346074593110e-01,5.000000000000000000e-01,4.739098678782229790e-01
3.151840247685111507e-02,1.074110076432506222e-01,5.000000000000000000e-01,4.762639468171893098e-01
3.185183317718653928e-02,1.084962372978015566e-01,5.000000000000000000e-01,4.786009970320976303e-01
3.218500449669559060e-02,1.095795274010737952e-01,5.000000000000000000e-01,4.809212813144888021e-01
3.251791708562618011e-02,1.106608817706608017e-01,5.000000000000000000e-01,4.832250555927847246e-01
3.285057159240811764e-02,1.117403042118421119e-01,5.000000000000000000e-01,4.855125691842470670e-01
3.318296866365444409e-02,1.128177985176141984e-01,5.000000000000000000e-01,4.877840650350532825e-01
3.351510894416598330e-02,1.138933684687266634e-01,5.000000000000000000e-01,4.900397799492282602e-01
3.384699307693755932e-02,1.149670178337270920e-01,5.000000000000000000e-01,4.922799448070617201e-01
3.417862170316010584e-02,1.160387503689921385e-01,5.000000000000000000e-01,4.945047847735582480e-01
3.450999546222699443e-02,1.171085698187719348e-01,5.000000000000000000e-01,4.967145194975184919e-01
3.484111499173603299e-02,1.181764799152160705e-01,5.000000000000000000e-01,4.989093633017084861e-01
3.517198092749568294e-02,1.192424843784245514e-01,5.000000000000000000e-01,5.010895253646725500e-01
3.550259390352789035e-02,1.203065869164757773e-01,5.000000000000000000e-01,5.032552098945578534e-01
3.583295455207385904e-02,1.213687912254677315e-01,5.000000000000000000e-01,5.054066162954367059e-01
3.616306350359632660e-02,1.224291009895501769e-01,5.000000000000000000e-01,5.075439393264781218e-01
3.649292138678456032e-02,1.234875198809655128e-01,5.000000000000000000e-01,5.096673692543743917e-01
3.682252882855835407e-02,1.245440515600848563e-01,5.000000000000000000e-01,5.117770919993512857e-01
3.715188645407252466e-02,1.255986996754403506e-01,5.000000000000000000e-01,5.138732892750840220e-01
3.748099488671974289e-02,1.266514678637653546e-01,5.000000000000000000e-01,5.159561387228511764e-01
3.780985474813525204e-02,1.277023597500266394e-01,5.000000000000000000e-01,5.180258140401865496e-01
3.813846665820147530e-02,1.287513789474655779e-01,5.000000000000000000e-01,5.200824851043376329e-01
3.846683123505034718e-02,1.297985290576264550e-01,5.000000000000000000e-01,5.221263180907368406e-01
3.879494909506797651e-02,1.308438136703971022e-01,5.000000000000000000e-01,5.241574755867833835e-01
3.912282085289825462e-02,1.318872363640404277e-01,5.000000000000000000e-01,5.261761167011205220e-01
3.945044712144740728e-02,1.329288007052318310e-01,5.000000000000000000e-01,5.281823971686514518e-01
3.977782851188688129e-02,1.339685102490942858e-01,5.000000000000000000e-01,5.301764694514784493e-01
4.010496563365695266e-02,1.350063685392302038e-01,5.000000000000000000e-01,5.321584828359626762e-01
4.043185909447077897e-02,1.360423791077569611e-01,5.000000000000000000e-01,5.341285835260909387e-01
4.075850950031872921e-02,1.370765454753445356e-01,5.000000000000000000e-01,5.360869147333217066e-01
4.108491745547138141e-02,1.381088711512465927e-01,5.000000000000000000e-01,5.380336167630555000e-01
4.141108356248096589e-02,1.391393596333272420e-01,5.000000000000000000e-01,5.399688270978879601e-01
4.173700842218908136e-02,1.401680144081107748e-01,5.000000000000000000e-01,5.418926804778358974e-01
4.206269263372763856e-02,1.411948389508039803e-01,5.000000000000000000e-01,5.438053089775896076e-01
4.238813679452213545e-02,1.422198367253293405e-01,5.000000000000000000e-01,5.457068420809836340e-01
4.271334150029615362e-02,1.432430111843641107e-01,5.000000000000000000e-01,5.475974067528033284e-01
4.303830734507424483e-02,1.442643657693687409e-01,5.000000000000000000e-01,5.494771275080171380e-01
4.336303492118587233e-02,1.452839039106228469e-01,5.000000000000000000e-01,5.513461264785707305e-01
4.368752481926707620e-02,1.463016290272545206e-01,5.000000000000000000e-01,5.532045234778306675e-01
4.401177762826563589e-02,1.473175445272755235e-01,5.000000000000000000e-01,5.550524360627960840e-01
4.433579393544395675e-02,1.483316538076132618e-01,5.000000000000000000e-01,5.568899795941569808e-01
4.465957432638173463e-02,1.493439602541438704e-01,5.000000000000000000e-01,5.587172672942969376e-01
4.498311938497911999e-02,1.503544672417220784e-01,5.000000000000000000e-01,5.605344103033212955e-01
4.530642969346082571e-02,1.513631781342148486e-01,5.000000000000000000e-01,5.623415177332006243e-01
4.562950583237745938e-02,1.523700962845320195e-01,5.000000000000000000e-01,5.641386967200965330e-01
4.595234838061124094e-02,1.533752250346607227e-01,5.000000000000000000e-01,5.659260524749591958e-01
4.627495791537672432e-02,1.543785677156923608e-01,5.000000000000000000e-01,5.677036883324406702e-01
4.659733501222407259e-02,1.553801276478561366e-01,5.000000000000000000e-01,5.694717057982192632e-01
4.691948024504477566e-02,1.563799081405553570e-01,5.000000000000000000e-01,5.712302045947946771e-01
4.724139418606992935e-02,1.573779124923861961e-01,5.000000000000000000e-01,5.729792827057729188e-01
4.756307740587750743e-02,1.583741439911816595e-01,5.000000000000000000e-01,5.747190364187780842e-01
4.788453047339297219e-02,1.593686059140343447e-01,5.000000000000000000e-01,5.764495603669668178e-01
4.820575395589238310e-02,1.603613015273291920e-01,5.000000000000000000e-01,5.781709475692442535e-01
4.852674841900528335e-02,1.613522340867724614e-01,5.000000000000000000e-01,5.798832894692211859e-01
4.884751442671886323e-02,1.623414068374273711e-01,5.000000000000000000e-01,5.815866759729649837e-01
4.916805254137757153e-02,1.633288230137341923e-01,5.000000000000000000e-01,5.832811954855599001e-01
4.948836332368972135e-02,1.643144858395528818e-01,5.000000000000000000e-01,5.849669349465864698e-01
4.980844733272699054e-02,1.652983985281811785e-01,5.000000000000000000e-01,5.866439798644762504e-01
5.012830512592858501e-02,1.662805642823899088e-01,5.000000000000000000e-01,5.883124143498575931e-01
5.044793725910340365e-02,1.672609862944538506e-01,5.000000000000000000e-01,5.899723211478903329e-01
5.076734428643381314e-02,1.682396677461788226e-01,5.000000000000000000e-01,5.916237816696346963e-01
5.108652676047475971e-02,1.692166118089262206e-01,5.000000000000000000e-01,5.932668760224785176e-01
5.140548523216081911e-02,1.701918216436508757e-01,5.000000000000000000e-01,5.949016830396991473e-01
5.172422025080597452e-02,1.711653004009269230e-01,5.000000000000000000e-01,5.965282803091336294e-01
5.204273236410694725e-02,1.721370512209748904e-01,5.000000000000000000e-01,5.981467442010240942e-01
5.236102211814414042e-02,1.731070772336886776e-01,5.000000000000000000e-01,5.997571498950556856e-01
5.267909005738546924e-02,1.740753815586661979e-01,5.000000000000000000e-01,6.013595714066272135e-01
5.299693672468896999e-02,1.750419673052405756e-01,5.000000000000000000e-01,6.029540816123741820e-01
5.331456266130385480e-02,1.760068375725034606e-01,5.000000000000000000e-01,6.045407522749558504e-01
5.363196840687317613e-02,1.769699954493337835e-01,5.000000000000000000e-01,6.061196540671558441e-01
5.394915449943704644e-02,1.779314440144303955e-01,5.000000000000000000e-01,6.076908565953142993e-01
5.426612147543297127e-02,1.788911863363318311e-01,5.000000000000000000e-01,6.092544284220899886e-01
5.458286986970073418e-02,1.798492254734536111e-01,5.000000000000000000e-01,6.108104370886214829e-01
5.489940021548034288e-02,1.808055644741044521e-01,5.000000000000000000e-01,6.123589491360472703e-01
5.521571304441819095e-02,1.817602063765220155e-01,5.000000000000000000e-01,6.139000301264730952e-01
5.553180888656805703e-02,1.827131542088999971e-01,5.000000000000000000e-01,6.154337446633538766e-01
5.584768827039116035e-02,1.836644109894083332e-01,5.000000000000000000e-01,6.169601564113206260e-01
5.616335172276032406e-02,1.846139797262273952e-01,5.000000000000000000e-01,6.184793281154942202e-01
5.647879976896047483e-02,1.855618634175679738e-01,5.000000000000000000e-01,6.199913216202698196e-01
5.679403293269280617e-02,1.865080650517079164e-01,5.000000000000000000e-01,6.214961978876244464e-01
5.710905173607316865e-02,1.874525876070065600e-01,5.000000000000000000e-01,6.229940170149146361e-01
5.742385669963623318e-02,1.883954340519375936e-01,5.000000000000000000e-01,6.244848382522338870e-01
5.773844834233776702e-02,1.893366073451162590e-01,5.000000000000000000e-01,6.259687200193152501e-01
5.805282718155502231e-02,1.902761104353229982e-01,5.000000000000000000e-01,6.274457199219878323e-01
5.836699373308840144e-02,1.912139462615283225e-01,5.000000000000000000e-01,6.289158947682164102e-01
5.868094851116373301e-02,1.921501177529205684e-01,5.000000000000000000e-01,6.303793005837357022e-01
5.899469202843465876e-02,1.930846278289339857e-01,5.000000000000000000e-01,6.318359926272874016e-01
5.930822479598235608e-02,1.940174793992659463e-01,5.000000000000000000e-01,6.332860254054604177e-01
5.962154732331903517e-02,1.949486753639115832e-01,5.000000000000000000e-01,6.347294526871812836e-01
5.993466011838777252e-02,1.958782186131826641e-01,5.000000000000000000e-01,6.361663275178215393e-01
6.024756368756589708e-02,1.968061120277386777e-01,5.000000000000000000e-01,6.375967022329755984e-01
6.056025853566437966e-02,1.977323584786034871e-01,5.000000000000000000e-01,6.390206284718756846e-01
6.087274516593149665e-02,1.986569608271984144e-01,5.000000000000000000e-01,6.404381571905038983e-01
6.118502408005127569e-02,1.995799219253605594e-01,5.000000000000000000e-01,6.418493386743593376e-01
6.149709577814865824e-02,2.005012446153717764e-01,5.000000000000000000e-01,6.432542225509404465e-01
6.180896075878750118e-02,2.014209317299826552e-01,5.000000000000000000e-01,6.446528578019080635e-01
6.212061951897290824e-02,2.023389860924312833e-01,5.000000000000000000e-01,6.460452927749580354e-01
6.243207255415428314e-02,2.032554105164769975e-01,5.000000000000000000e-01,6.474315751954303755e-01
6.274332035822272058e-02,2.041702078064140391e-01,5.000000000000000000e-01,6.488117521776110008e-01
6.305436342351650181e-02,2.050833807571055267e-01,5.000000000000000000e-01,6.501858702358020992e-01
6.336520224081848562e-02,2.059949321539972233e-01,5.000000000000000000e-01,6.515539752950993968e-01
6.367583729935955006e-02,2.069048647731497326e-01,5.000000000000000000e-01,6.529161127019460498e-01
6.398626908681920300e-02,2.078131813812569284e-01,5.000000000000000000e-01,6.542723272344239671e-01
6.429649808932624833e-02,2.087198847356717124e-01,5.000000000000000000e-01,6.556226631123154291e-01
6.460652479145922999e-02,2.096249775844274410e-01,5.000000000000000000e-01,6.569671640069278951e-01
6.491634967624881902e-02,2.105284626662623504e-01,5.000000000000000000e-01,6.583058730507018730e-01
6.522597322517709184e-02,2.114303427106422051e-01,5.000000000000000000e-01,6.596388328465938589e-01
6.553539591817941767e-02,2.123306204377821693e-01,5.000000000000000000e-01,6.609660854772501093e-01
6.584461823364590183e-02,2.132292985586725642e-01,5.000000000000000000e-01,6.622876725139775766e-01
6.615364064842010894e-02,2.141263797750974085e-01,5.000000000000000000e-01,6.636036350255032357e-01
6.646246363780150546e-02,2.150218667796606198e-01,5.000000000000000000e-01,6.649140135865524437e-01
6.677108767554612578e-02,2.159157622558054435e-01,5.000000000000000000e-01,6.662188482862260175e-01
6.707951323386629472e-02,2.168080688778384335e-01,5.000000000000000000e-01,6.675181787361988972e-01
6.738774078343157115e-02,2.176987893109503247e-01,5.000000000000000000e-01,6.688120440787360677e-01
6.769577079336963621e-02,2.185879262112395693e-01,5.000000000000000000e-01,6.701004829945361729e-01
6.800360373126757008e-02,2.194754822257338756e-01,5.000000000000000000e-01,6.713835337104044898e-01
6.831124006317051967e-02,2.203614599924095252e-01,5.000000000000000000e-01,6.726612340067548157e-01
6.861868025358364154e-02,2.212458621402164649e-01,5.000000000000000000e-01,6.739336212249595892e-01
6.892592476547199087e-02,2.221286912890985121e-01,5.000000000000000000e-01,6.752007322745353646e-01
6.923297406026074352e-02,2.230099500500135612e-01,5.000000000000000000e-01,6.764626036401774067e-01
6.953982859783658377e-02,2.238896410249564539e-01,5.000000000000000000e-01,6.777192713886468489e-01
6.984648883654598350e-02,2.247677668069769652e-01,5.000000000000000000e-01,6.789707711755084141e-01
7.015295523319758919e-02,2.256443299802080027e-01,5.000000000000000000e-01,6.802171382517365750e-01
7.045922824306127819e-02,2.265193331198769311e-01,5.000000000000000000e-01,6.814584074701688365e-01
7.076530831986915793e-02,2.273927787923333277e-01,5.000000000000000000e-01,6.826946132918400023e-01
7.107119591581451123e-02,2.282646695550695215e-01,5.000000000000000000e-01,6.839257897921769969e-01
7.137689148155146324e-02,2.291350079567309184e-01,5.000000000000000000e-01,6.851519706670573528e-01
7.168239546619969982e-02,2.300037965371568571e-01,5.000000000000000000e-01,6.863731892387809896e-01
7.198770831733736220e-02,2.308710378273785002e-01,5.000000000000000000e-01,6.875894784618615807e-01
7.229283048100620945e-02,2.317367343496528065e-01,5.000000000000000000e-01,6.888008709287530840e-01
7.259776240170989769e-02,2.326008886174797397e-01,5.000000000000000000e-01,6.900073988754338306e-01
7.290250452241409107e-02,2.334635031356186996e-01,5.000000000000000000e-01,6.912090941868826999e-01
7.320705728454507399e-02,2.343245804001128363e-01,5.000000000000000000e-01,6.924059884024487133e-01
7.351142112799180506e-02,2.351841228983062582e-01,5.000000000000000000e-01,6.935981127211138242e-01
7.381559649110408516e-02,2.360421331088639052e-01,5.000000000000000000e-01,6.947854980066479058e-01
7.411958381069289059e-02,2.368986135017915329e-01,5.000000000000000000e-01,6.959681747926645956e-01
7.442338352202970686e-02,2.377535665384546970e-01,5.000000000000000000e-01,6.971461732875767758e-01
7.472699605884608465e-02,2.386069946715982937e-01,5.000000000000000000e-01,6.983195233794557977e-01
7.503042185333452796e-02,2.394589003453659881e-01,5.000000000000000000e-01,6.994882546407978907e-01
7.533366133614582960e-02,2.403092859953173122e-01,5.000000000000000000e-01,7.006523963331903193e-01
7.563671493639007037e-02,2.411581540484483144e-01,5.000000000000000000e-01,7.018119774118980470e-01
7.593958308163628601e-02,2.420055069232107670e-01,5.000000000000000000e-01,7.029670265303573640e-01
7.624226619791119042e-02,2.428513470295297072e-01,5.000000000000000000e-01,7.041175720445818076e-01
7.654476470969823199e-02,2.436956767688212011e-01,5.000000000000000000e-01,7.052636420174850373e-01
7.684707903993853728e-02,2.445384985340135486e-01,5.000000000000000000e-01,7.064052642231266610e-01
7.714920961002763589e-02,2.453798147095624937e-01,5.000000000000000000e-01,7.075424661508686874e-01
7.745115683981718124e-02,2.462196276714705423e-01,5.000000000000000000e-01,7.086752750094624798e-01
7.775292114761317430e-02,2.470579397873073901e-01,5.000000000000000000e-01,7.098037177310566603e-01
7.805450295017396511e-02,2.478947534162225796e-01,5.000000000000000000e-01,7.109278209751238586e-01
7.835590266271230675e-02,2.487300709089699247e-01,5.000000000000000000e-01,7.120476111323285062e-01
7.865712069889091440e-02,2.495638946079190568e-01,5.000000000000000000e-01,7.131631143283059249e-01
7.895815747082346459e-02,2.503962268470776298e-01,5.000000000000000000e-01,7.142743564273870138e-01
7.925901338907537230e-02,2.512270699521103046e-01,5.000000000000000000e-01,7.153813630362514386e-01
7.955968886265601947e-02,2.520564262403426348e-01,5.000000000000000000e-01,7.164841595074916691e-01
7.986018429902613791e-02,2.528842980207987035e-01,5.000000000000000000e-01,7.175827709431589208e-01
8.016050010409159210e-02,2.537106875942052309e-01,5.000000000000000000e-01,7.186772221982012931e-01
8.046063668220299059e-02,2.545355972530116695e-01,5.000000000000000000e-01,7.197675378838589433e-01
8.076059443615490885e-02,2.553590292814067464e-01,5.000000000000000000e-01,7.208537423709968639e-01
8.106037376718439047e-02,2.561809859553365598e-01,5.000000000000000000e-01,7.219358597933773769e-01
8.135997507496889325e-02,2.570014695425200113e-01,5.000000000000000000e-01,7.230139140508713425e-01
8.165939875762606714e-02,2.578204823024666803e-01,5.000000000000000000e-01,7.240879288126188529e-01
8.195864521171203343e-02,2.586380264864915901e-01,5.000000000000000000e-01,7.251579275201271990e-01
8.225771483221866465e-02,2.594541043377334155e-01,5.000000000000000000e-01,7.262239333903188765e-01
8.255660801257413972e-02,2.602687180911713583e-01,5.000000000000000000e-01,7.272859694185266344e-01
8.285532514463977982e-02,2.610818699736385806e-01,5.000000000000000000e-01,7.283440583814307923e-01
8.315386661870660667e-02,2.618935622038356392e-01,5.000000000000000000e-01,7.293982228399448209e-01
8.345223282350039407e-02,2.627037969923632366e-01,5.000000000000000000e-01,7.304484851420778302e-01
8.375042414617106523e-02,2.635125765417123400e-01,5.000000000000000000e-01,7.314948674256922523e-01
8.404844097229702271e-02,2.643199030463001531e-01,5.000000000000000000e-01,7.325373916212721825e-01
8.434628368588159564e-02,2.651257786924765547e-01,5.000000000000000000e-01,7.335760794546092312e-01
8.464395266934937601e-02,2.659302056585413077e-01,5.000000000000000000e-01,7.346109524494525145e-01
8.494144830354777298e-02,2.667331861147623773e-01,5.000000000000000000e-01,7.356420319301201216e-01
8.523877096774190587e-02,2.675347222233879219e-01,5.000000000000000000e-01,7.366693390240537376e-01
8.553592103961366044e-02,2.683348161386617248e-01,5.000000000000000000e-01,7.376928946643384055e-01
8.583289889526068972e-02,2.691334700068409580e-01,5.000000000000000000e-01,7.387127195921820988e-01
8.612970490919164002e-02,2.699306859662067293e-01,5.000000000000000000e-01,7.397288343593432236e-01
8.642633945432659504e-02,2.707264661470860645e-01,5.000000000000000000e-01,7.407412593305339188e-01
8.672280290199341213e-02,2.715208126718582360e-01,5.000000000000000000e-01,7.417500146857645138e-01
8.701909562192572389e-02,2.723137276549766339e-01,5.000000000000000000e-01,7.427551204226671144e-01
8.731521798225971853e-02,2.731052132029778701e-01,5.000000000000000000e-01,7.437565963587663420e-01
8.761117034953352922e-02,2.738952714145013179e-01,5.000000000000000000e-01,7.447544621337246484e-01
8.790695308868301527e-02,2.746839043802975500e-01,5.000000000000000000e-01,7.457487372115407798e-01
8.820256656304087395e-02,2.754711141832533183e-01,5.000000000000000000e-01,7.467394408827268126e-01
8.849801113433164446e-02,2.762569028983887787e-01,5.000000000000000000e-01,7.477265922664240172e-01
8.879328716267187449e-02,2.770412725928899089e-01,5.000000000000000000e-01,7.487102103125191643e-01
8.908839500656490218e-02,2.778242253261077321e-01,5.000000000000000000e-01,7.496903138036938863e-01
8.938333502290118915e-02,2.786057631495850728e-01,5.000000000000000000e-01,7.506669213574697075e-01
8.967810756694927221e-02,2.793858881070521161e-01,5.000000000000000000e-01,7.516400514281846856e-01
8.997271299236264674e-02,2.801646022344661535e-01,5.000000000000000000e-01,7.526097223089930344e-01
9.026715165116788731e-02,2.809419075600017024e-01,5.000000000000000000e-01,7.535759521337714872e-01
9.056142389376625745e-02,2.817178061040749304e-01,5.000000000000000000e-01,7.545387588790374300e-01
9.085553006893021255e-02,2.824922998793573115e-01,5.000000000000000000e-01,7.554981603658256217e-01
9.114947052379623882e-02,2.832653908907789564e-01,5.000000000000000000e-01,7.564541742615198405e-01
9.144324560387007139e-02,2.840370811355602543e-01,5.000000000000000000e-01,7.574068180816945217e-01
9.173685565301514799e-02,2.848073726032070985e-01,5.000000000000000000e-01,7.583561091918793462e-01
9.203030101345410774e-02,2.855762672755337572e-01,5.000000000000000000e-01,7.593020648093342650e-01
9.232358202576296247e-02,2.863437671266706452e-01,5.000000000000000000e-01,7.602447020047747861e-01
9.261669902886959793e-02,2.871098741230821982e-01,5.000000000000000000e-01,7.611840377040866024e-01
9.290965236004955496e-02,2.878745902235737564e-01,5.000000000000000000e-01,7.621200886899992533e-01
9.320244235492186613e-02,2.886379173793098829e-01,5.000000000000000000e-01,7.630528716037459080e-01
9.349506934744666875e-02,2.893998575338224688e-01,5.000000000000000000e-01,7.639824029466906197e-01
9.378753366992070850e-02,2.901604126230246106e-01,5.000000000000000000e-01,7.649086990819335963e-01
9.407983565297334261e-02,2.909195845752223786e-01,5.000000000000000000e-01,7.658317762358911596e-01
9.437197562556481900e-02,2.916773753111300271e-01,5.000000000000000000e-01,7.667516504998563853e-01
9.466395391497933742e-02,2.924337867438767669e-01,5.000000000000000000e-01,7.676683378315265482e-01
9.495577084682432778e-02,2.931888207790241951e-01,5.000000000000000000e-01,7.685818540565194645e-01
9.524742674502367779e-02,2.939424793145722914e-01,5.000000000000000000e-01,7.694922148698547515e-01
9.553892193181573456e-02,2.946947642409784018e-01,5.000000000000000000e-01,7.703994358374268714e-01
9.583025672774864168e-02,2.954456774411607922e-01,5.000000000000000000e-01,7.713035323974422042e-01
9.612143145167573177e-02,2.961952207905184098e-01,5.000000000000000000e-01,7.722045198618474604e-01
9.641244642075158522e-02,2.969433961569339919e-01,5.000000000000000000e-01,7.731024134177252316e-01
9.670330195042753374e-02,2.976902054007907195e-01,5.000000000000000000e-01,7.739972281286782163e-01
9.699399835445082774e-02,2.984356503749914236e-01,5.000000000000000000e-01,7.748889789362012337e-01
9.728453594485186873e-02,2.991797329249461512e-01,5.000000000000000000e-01,7.757776806609933962e-01
9.757491503194848370e-02,2.999224548886081365e-01,5.000000000000000000e-01,7.766633480043095838e-01
9.786513592433676578e-02,3.006638180964715801e-01,5.000000000000000000e-01,7.775459955492456388e-01
9.815519892888802111e-02,3.014038243715853049e-01,5.000000000000000000e-01,7.784256377620284439e-01
9.844510435074299570e-02,3.021424755295648579e-01,5.000000000000000000e-01,7.793022889932780251e-01
9.873485249330823943e-02,3.028797733786013913e-01,5.000000000000000000e-01,7.801759634792559961e-01
9.902444365825102679e-02,3.036157197194750967e-01,5.000000000000000000e-01,7.810466753430952425e-01
9.931387814549405557e-02,3.043503163455609783e-01,5.000000000000000000e-01,7.819144385960079546e-01
9.960315625321047861e-02,3.050835650428437296e-01,5.000000000000000000e-01,7.827792671384834478e-01
9.989227827781946289e-02,3.058154675899251718e-01,5.000000000000000000e-01,7.836411747614633327e-01
1.001812445139812768e-01,3.065460257580371328e-01,5.000000000000000000e-01,7.845001751475049190e-01
1.004700552545905734e-01,3.072752413110486636e-01,5.000000000000000000e-01,7.853562818719209693e-01
1.007587107907735868e-01,3.080031160054785833e-01,5.000000000000000000e-01,7.862095084039139037e-01
1.010472114118802778e-01,3.087296515905040284e-01,5.000000000000000000e-01,7.870598681076829140e-01
1.013355574054813357e-01,3.094548498079700005e-01,5.000000000000000000e-01,7.879073742435238614e-01
1.016237490573604907e-01,3.101787123924000245e-01,5.000000000000000000e-01,7.887520399689099682e-01
1.019117866515110160e-01,3.109012410710052521e-01,5.000000000000000000e-01,7.895938783395599625e-01
1.021996704701289560e-01,3.116224375636950095e-01,5.000000000000000000e-01,7.904329023104885721e-01
1.024874007936075193e-01,3.123423035830847905e-01,5.000000000000000000e-01,7.912691247370443604e-01
1.027749779005318054e-01,3.130608408345063598e-01,5.000000000000000000e-01,7.921025583759339073e-01
1.030624020676727537e-01,3.137780510160168568e-01,5.000000000000000000e-01,7.929332158862292257e-01
1.033496735699814262e-01,3.144939358184086764e-01,5.000000000000000000e-01,7.937611098303660739e-01
1.036367926805817630e-01,3.152084969252174629e-01,5.000000000000000000e-01,7.945862526751221733e-01
1.039237596707672795e-01,3.159217360127313245e-01,5.000000000000000000e-01,7.954086567925897633e-01
1.042105748099920737e-01,3.166336547499997156e-01,5.000000000000000000e-01,7.962283344611273961e-01
1.044972383658667736e-01,3.173442547988452045e-01,5.000000000000000000e-01,7.970452978663076227e-01
1.047837506041507383e-01,3.180535378138655833e-01,5.000000000000000000e-01,7.978595591018401434e-01
1.050701117887457847e-01,3.187615054424497441e-01,5.000000000000000000e-01,7.986711301704949584e-01
1.053563221816932738e-01,3.194681593247841178e-01,5.000000000000000000e-01,7.994800229850094198e-01
1.056423820431585670e-01,3.201735010938491222e-01,5.000000000000000000e-01,8.002862493689637535e-01
1.059282916314356338e-01,3.208775323754508024e-01,5.000000000000000000e-01,8.010898210576905543e-01
1.062140512029338679e-01,3.215802547882112838e-01,5.000000000000000000e-01,8.018907496991246608e-01
1.064996610121720089e-01,3.222816699435839816e-01,5.000000000000000000e-01,8.026890468546682422e-01
1.067851213117730902e-01,3.229817794458584856e-01,5.000000000000000000e-01,8.034847240000350110e-01
1.070704323524548363e-01,3.236805848921691098e-01,5.000000000000000000e-01,8.042777925260863325e-01
1.073555943830246939e-01,3.243780878725044392e-01,5.000000000000000000e-01,8.050682637396570085e-01
1.076406076503727549e-01,3.250742899697148802e-01,5.000000000000000000e-01,8.058561488643704029e-01
1.079254723994635956e-01,3.257691927595182113e-01,5.000000000000000000e-01,8.066414590414389130e-01
1.082101888733287276e-01,3.264627978105094641e-01,5.000000000000000000e-01,8.074242053304585554e-01
1.084947573130609910e-01,3.271551066841675848e-01,5.000000000000000000e-01,8.082043987101924509e-01
1.087791779578060614e-01,3.278461209348629835e-01,5.000000000000000000e-01,8.089820500793427627e-01
1.090634510447537342e-01,3.285358421098645287e-01,5.000000000000000000e-01,8.097571702573119756e-01
1.093475768091324019e-01,3.292242717493477633e-01,5.000000000000000000e-01,8.105297699849589588e-01
1.096315554842003381e-01,3.299114113863997888e-01,5.000000000000000000e-01,8.112998599253384846e-01
1.099153873012375660e-01,3.305972625470290360e-01,5.000000000000000000e-01,8.120674506644375290e-01
1.101990724895386131e-01,3.312818267501705938e-01,5.000000000000000000e-01,8.128325527118993588e-01
1.104826112764046298e-01,3.319651055076932034e-01,5.000000000000000000e-01,8.135951765017379600e-01
1.107660038871341179e-01,3.326471003244084734e-01,5.000000000000000000e-01,8.143553323930455834e-01
1.110492505450168532e-01,3.333278126980722122e-01,5.000000000000000000e-01,8.151130306706878548e-01
1.113323514713224494e-01,3.340072441193966402e-01,5.000000000000000000e-01,8.158682815459937787e-01
1.116153068852964170e-01,3.346853960720533872e-01,5.000000000000000000e-01,8.166210951574360832e-01
1.118981170041465911e-01,3.353622700326817085e-01,5.000000000000000000e-01,8.173714815713007953e-01
1.121807820430395786e-01,3.360378674708950353e-01,5.000000000000000000e-01,8.181194507823527085e-01
1.124633022150886008e-01,3.367121898492844156e-01,5.000000000000000000e-01,8.188650127144868618e-01
1.127456777313456393e-01,3.373852386234279521e-01,5.000000000000000000e-01,8.196081772213777983e-01
1.130279088007936916e-01,3.380570152418953533e-01,5.000000000000000000e-01,8.203489540871164998e-01
1.133099956303365574e-01,3.387275211462534852e-01,5.000000000000000000e-01,8.210873530268421039e-01
1.135919384247900399e-01,3.393967577710746975e-01,5.000000000000000000e-01,8.218233836873642950e-01
1.138737373868740910e-01,3.400647265439388223e-01,5.000000000000000000e-01,8.225570556477791451e-01
1.141553927172011818e-01,3.407314288854425000e-01,5.000000000000000000e-01,8.232883784200749622e-01
1.144369046142690860e-01,3.413968662092018436e-01,5.000000000000000000e-01,8.240173614497350307e-01
1.147182732744506661e-01,3.420610399218606545e-01,5.000000000000000000e-01,8.247440141163291383e-01
1.149994988919841032e-01,3.427239514230933093e-01,5.000000000000000000e-01,8.254683457340988850e-01
1.152805816589635990e-01,3.433856021056127528e-01,5.000000000000000000e-01,8.261903655525384416e-01
1.155615217653295224e-01,3.440459933551737182e-01,5.000000000000000000e-01,8.269100827569635381e-01
1.158423193988585842e-01,3.447051265505778339e-01,5.000000000000000000e-01,8.276275064690774563e-01
1.161229747451539840e-01,3.453630030636816173e-01,5.000000000000000000e-01,8.283426457475301374e-01
1.164034879876342798e-01,3.460196242593974736e-01,5.000000000000000000e-01,8.290555095884665215e-01
1.166838593075260888e-01,3.466749914957011347e-01,5.000000000000000000e-01,8.297661069260743316e-01
1.169640888838490156e-01,3.473291061236362109e-01,5.000000000000000000e-01,8.304744466331192010e-01
1.172441768934112394e-01,3.479819694873180769e-01,5.000000000000000000e-01,8.311805375214794678e-01
1.175241235107931381e-01,3.486335829239398665e-01,5.000000000000000000e-01,8.318843883426689789e-01
1.178039289083414876e-01,3.492839477637762480e-01,5.000000000000000000e-01,8.325860077883583399e-01
1.180835932561546953e-01,3.499330653301866434e-01,5.000000000000000000e-01,8.332854044908848401e-01
1.183631167220757230e-01,3.505809369396222230e-01,5.000000000000000000e-01,8.339825870237633776e-01
1.186424994716779313e-01,3.512275639016303463e-01,5.000000000000000000e-01,8.346775639021856152e-01
1.189217416682562256e-01,3.518729475188531186e-01,5.000000000000000000e-01,8.353703435835124758e-01
1.192008434728142885e-01,3.525170890870397145e-01,5.000000000000000000e-01,8.360609344677684129e-01
1.194798050440547266e-01,3.531599898950454897e-01,5.000000000000000000e-01,8.367493448981216941e-01
1.197586265383663584e-01,3.538016512248373102e-01,5.000000000000000000e-01,8.374355831613639056e-01
1.200373081098138062e-01,3.544420743514965499e-01,5.000000000000000000e-01,8.381196574883805761e-01
1.203158499101250334e-01,3.550812605432236424e-01,5.000000000000000000e-01,8.388015760546198019e-01
1.205942520886794656e-01,3.557192110613427438e-01,5.000000000000000000e-01,8.394813469805527673e-01
1.208725147924964993e-01,3.563559271603026213e-01,5.000000000000000000e-01,8.401589783321302685e-01
1.211506381662240395e-01,3.569914100876840912e-01,5.000000000000000000e-01,8.408344781212343522e-01
1.214286223521252872e-01,3.576256610841993533e-01,5.000000000000000000e-01,8.415078543061224048e-01
1.217064674900666388e-01,3.582586813836985407e-01,5.000000000000000000e-01,8.421791147918686882e-01
1.219841737175059726e-01,3.588904722131714964e-01,5.000000000000000000e-01,8.428482674308006573e-01
1.222617411694794376e-01,3.595210347927514372e-01,5.000000000000000000e-01,8.435153200229280612e-01
1.225391699785891575e-01,3.601503703357185060e-01,5.000000000000000000e-01,8.441802803163701574e-01
1.228164602749899081e-01,3.607784800485015486e-01,5.000000000000000000e-01,8.448431560077748204e-01
1.230936121863779320e-01,3.614053651306826653e-01,5.000000000000000000e-01,8.455039547427368740e-01
1.233706258379750342e-01,3.620310267749986544e-01,5.000000000000000000e-01,8.461626841162066537e-01
1.236475013525184519e-01,3.626554661673454527e-01,5.000000000000000000e-01,8.468193516729004555e-01
1.239242388502447556e-01,3.632786844867785803e-01,5.000000000000000000e-01,8.474739649076985515e-01
1.242008384488785533e-01,3.639006829055190240e-01,5.000000000000000000e-01,8.481265312660459799e-01
1.244773002636178627e-01,3.645214625889515725e-01,5.000000000000000000e-01,8.487770581443436768e-01
1.247536244071207889e-01,3.651410246956312555e-01,5.000000000000000000e-01,8.494255528903389418e-01
1.250298109894911192e-01,3.657593703772843430e-01,5.000000000000000000e-01,8.500720228035089088e-01
1.253058601182659992e-01,3.663765007788093442e-01,5.000000000000000000e-01,8.507164751354412413e-01
1.255817718983986420e-01,3.669924170382811157e-01,5.000000000000000000e-01,8.513589170902086112e-01
1.258575464322476134e-01,3.676071202869517496e-01,5.000000000000000000e-01,8.519993558247422882e-01
1.261331838195599575e-01,3.682206116492539039e-01,5.000000000000000000e-01,8.526377984491991802e-01
1.264086841574575404e-01,3.688328922428010248e-01,5.000000000000000000e-01,8.532742520273245423e-01
1.266840475404225896e-01,3.694439631783914546e-01,5.000000000000000000e-01,8.539087235768131334e-01
1.269592740602825398e-01,3.700538255600078763e-01,5.000000000000000000e-01,8.545412200696633764e-01
1.272343638061950166e-01,3.706624804848219767e-01,5.000000000000000000e-01,8.551717484325301877e-01
1.275093168646327657e-01,3.712699290431927812e-01,5.000000000000000000e-01,8.558003155470714773e-01
1.277841333193683315e-01,3.718761723186706503e-01,5.000000000000000000e-01,8.564269282502939840e-01
1.280588132514587640e-01,3.724812113879982789e-01,5.000000000000000000e-01,8.570515933348918924e-01
1.283333567392298535e-01,3.730850473211110296e-01,5.000000000000000000e-01,8.576743175495844529e-01
1.286077638582605043e-01,3.736876811811407073e-01,5.000000000000000000e-01,8.582951075994489365e-01
1.288820346813665252e-01,3.742891140244141157e-01,5.000000000000000000e-01,8.589139701462490395e-01
1.291561692785857529e-01,3.748893469004563883e-01,5.000000000000000000e-01,8.595309118087621769e-01
1.294301677171602605e-01,3.754883808519896560e-01,5.000000000000000000e-01,8.601459391631000040e-01
1.297040300615210084e-01,3.760862169149377099e-01,5.000000000000000000e-01,8.607590587430284934e-01
1.299777563732708308e-01,3.766828561184234481e-01,5.000000000000000000e-01,8.613702770402827946e-01
1.302513467111683643e-01,3.772782994847718729e-01,5.000000000000000000e-01,8.619796005048788734e-01
1.305248011311104239e-01,3.778725480295097583e-01,5.000000000000000000e-01,8.625870355454229310e-01
1.307981196861154327e-01,3.784656027613677587e-01,5.000000000000000000e-01,8.631925885294160494e-01
1.310713024263069904e-01,3.790574646822797433e-01,5.000000000000000000e-01,8.637962657835569491e-01
1.313443493988947219e-01,3.796481347873844614e-01,5.000000000000000000e-01,8.643980735940397508e-01
1.316172606481588458e-01,3.802376140650242098e-01,5.000000000000000000e-01,8.649980182068505163e-01
1.318900362154304395e-01,3.808259034967472756e-01,5.000000000000000000e-01,8.655961058280592368e-01
1.321626761390755633e-01,3.814130040573079361e-01,5.000000000000000000e-01,8.661923426241099344e-01
1.324351804544765254e-01,3.819989167146664588e-01,5.000000000000000000e-01,8.667867347221068774e-01
1.327075491940127305e-01,3.825836424299887684e-01,5.000000000000000000e-01,8.673792882100974655e-01
1.329797823870438878e-01,3.831671821576465575e-01,5.000000000000000000e-01,8.679700091373522275e-01
1.332518800598900266e-01,3.837495368452195077e-01,5.000000000000000000e-01,8.685589035146435988e-01
1.335238422358156762e-01,3.843307074334953999e-01,5.000000000000000000e-01,8.691459773145225887e-01
1.337956689350025541e-01,3.849106948564555708e-01,5.000000000000000000e-01,8.697312364715743538e-01
1.340673601745468180e-01,3.854895000413095518e-01,5.000000000000000000e-01,8.703146868827218441e-01
1.343389159684222067e-01,3.860671239084554340e-01,5.000000000000000000e-01,8.708963344074532875e-01
1.346103363274701037e-01,3.866435673715029608e-01,5.000000000000000000e-01,8.714761848681076284e-01
1.348816212593785813e-01,3.872188313372662005e-01,5.000000000000000000e-01,8.720542440501291015e-01
1.351527707686618895e-01,3.877929167057652116e-01,5.000000000000000000e-01,8.726305177023261361e-01
1.354237848566409719e-01,3.883658243702230450e-01,5.000000000000000000e-01,8.732050115371253751e-01
1.356946635214217878e-01,3.889375552170677430e-01,5.000000000000000000e-01,8.737777312308244726e-01
1.359654067578786873e-01,3.895081101259312284e-01,5.000000000000000000e-01,8.743486824238440036e-01
1.362360145576259618e-01,3.900774899696414222e-01,5.000000000000000000e-01,8.749178707209651629e-01
1.365064869090096833e-01,3.906456956142378978e-01,5.000000000000000000e-01,8.754853016915938868e-01
1.367768237970752587e-01,3.912127279189557827e-01,5.000000000000000000e-01,8.760509808699844525e-01
1.370470252035501935e-01,3.917785877362287561e-01,5.000000000000000000e-01,8.766149137554857251e-01
1.373170911068248012e-01,3.923432759116919355e-01,5.000000000000000000e-01,8.771771058127809662e-01
1.375870214819285009e-01,3.929067932841778799e-01,5.000000000000000000e-01,8.777375624721199809e-01
1.378568163005085279e-01,3.934691406857147022e-01,5.000000000000000000e-01,8.782962891295519325e-01
1.381264755308073966e-01,3.940303189415270690e-01,5.000000000000000000e-01,8.788532911471556019e-01
1.383959991376424725e-01,3.945903288700338685e-01,5.000000000000000000e-01,8.794085738532678720e-01
1.386653870823821855e-01,3.951491712828455460e-01,5.000000000000000000e-01,8.799621425427074373e-01
1.389346393229251297e-01,3.957068469847703218e-01,5.000000000000000000e-01,8.805140024770036211e-01
1.392037558136720032e-01,3.962633567737967599e-01,5.000000000000000000e-01,8.810641588846045424e-01
1.394727365055110635e-01,3.968187014411085345e-01,5.000000000000000000e-01,8.816126169611101515e-01
1.397415813457877354e-01,3.973728817710746597e-01,5.000000000000000000e-01,8.821593818694807299e-01
1.400102902782855152e-01,3.979258985412512661e-01,5.000000000000000000e-01,8.827044587402538278e-01
1.402788632432003524e-01,3.984777525223761607e-01,5.000000000000000000e-01,8.832478526717547629e-01
1.405473001771160857e-01,3.990284444783700479e-01,5.000000000000000000e-01,8.837895687303075620e-01
1.408156010129835989e-01,3.995779751663338653e-01,5.000000000000000000e-01,8.843296119504433506e-01
1.410837656800925655e-01,4.001263453365465628e-01,5.000000000000000000e-01,8.848679873351048553e-01
1.413517941040501880e-01,4.006735557324639929e-01,5.000000000000000000e-01,8.854046998558520176e-01
1.416196862067541917e-01,4.012196070907162460e-01,5.000000000000000000e-01,8.859397544530617230e-01
1.418874419063685666e-01,4.017645001411057626e-01,5.000000000000000000e-01,8.864731560361287510e-01
1.421550611172997247e-01,4.023082356066047804e-01,5.000000000000000000e-01,8.870049094836635062e-01
1.424225437501686620e-01,4.028508142033545569e-01,5.000000000000000000e-01,8.875350196436876393e-01
1.426898897117866438e-01,4.033922366406614834e-01,5.000000000000000000e-01,8.880634913338273373e-01
1.429570989051303087e-01,4.039325036209949760e-01,5.000000000000000000e-01,8.885903293415060578e-01
1.432241712293126912e-01,4.044716158399874750e-01,5.000000000000000000e-01,8.891155384241344883e-01
1.434911065795597407e-01,4.050095739864283395e-01,5.000000000000000000e-01,8.896391233092981743e-01
1.437579048471818166e-01,4.055463787422652899e-01,5.000000000000000000e-01,8.901610886949448131e-01
1.440245659195482086e-01,4.060820307825978581e-01,5.000000000000000000e-01,8.906814392495671084e-01
1.442910896800579934e-01,4.066165307756784975e-01,5.000000000000000000e-01,8.912001796123871777e-01
1.445574760081148880e-01,4.071498793829078089e-01,5.000000000000000000e-01,8.917173143935361868e-01
1.445994476991765421e-01,4.072338336389433877e-01,5.000000000000000000e-01,8.917986720687380853e-01
1.447033845204982461e-01,4.074416405928114049e-01,5.000000000000000000e-01,8.920000000000000151e-01
1.448237247790987170e-01,4.076820772588320985e-01,5.000000000000000000e-01,8.922328481742344275e-01
1.450898358643374908e-01,4.082131250511421561e-01,5.000000000000000000e-01,8.927467855069680658e-01
1.453558091310787337e-01,4.087430234006691476e-01,5.000000000000000000e-01,8.932591309156653336e-01
1.456216444424619505e-01,4.092717729413808403e-01,5.000000000000000000e-01,8.937698888958689469e-01
1.458873416574903437e-01,4.097993743003822686e-01,5.000000000000000000e-01,8.942790639149110765e-01
1.461529006310000600e-01,4.103258280979086292e-01,5.000000000000000000e-01,8.947866604120809919e-01
1.464183212136312418e-01,4.108511349473207286e-01,5.000000000000000000e-01,8.952926827987914837e-01
1.466836032518059330e-01,4.113752954551195273e-01,5.000000000000000000e-01,8.957971354587638269e-01
1.469487465876839760e-01,4.118983102209116121e-01,5.000000000000000000e-01,8.963000227481626725e-01
1.472137510591452203e-01,4.124201798374346195e-01,5.000000000000000000e-01,8.968013489957863404e-01
1.474786164997542448e-01,4.129409048905390289e-01,5.000000000000000000e-01,8.973011185032178094e-01
1.477433427387308817e-01,4.134604859591901604e-01,5.000000000000000000e-01,8.977993355449874757e-01
1.480079296009202405e-01,4.139789236154649554e-01,5.000000000000000000e-01,8.982960043687345797e-01
1.482723769067593733e-01,4.144962184245460923e-01,5.000000000000000000e-01,8.987911291953611936e-01
1.485366844722475765e-01,4.150123709447215425e-01,5.000000000000000000e-01,8.992847142191920939e-01
1.488008521089151659e-01,4.155273817273789083e-01,5.000000000000000000e-01,8.997767636081275278e-01
1.490648796237900309e-01,4.160412513170046456e-01,5.000000000000000000e-01,9.002672815037980891e-01
1.493287668193669648e-01,4.165539802511788459e-01,5.000000000000000000e-01,9.007562720217154872e-01
1.495925134935733314e-01,4.170655690605715726e-01,5.000000000000000000e-01,9.012437392514227597e-01
1.498561194397384499e-01,4.175760182689409739e-01,5.000000000000000000e-01,9.017296872566449295e-01
1.501195844465590401e-01,4.180853283931286191e-01,5.000000000000000000e-01,9.022141200754351109e-01
1.503829082980659149e-01,4.185934999430558356e-01,5.000000000000000000e-01,9.026970417203213914e-01
1.506460907735914789e-01,4.191005334217215994e-01,5.000000000000000000e-01,9.031784561784517162e-01
1.509091316477338407e-01,4.196064293251974275e-01,5.000000000000000000e-01,9.036583674117371068e-01
1.511720306903237832e-01,4.201111881426240480e-01,5.000000000000000000e-01,9.041367793569935474e-01
1.514347876663911241e-01,4.206148103562085128e-01,5.000000000000000000e-01,9.046136959260840937e-01
1.516974023361263857e-01,4.211172964412202013e-01,5.000000000000000000e-01,9.050891210060566516e-01
1.519598744548499858e-01,4.216186468659859354e-01,5.000000000000000000e-01,9.055630584592828658e-01
1.522222037729726585e-01,4.221188620918896461e-01,5.000000000000000000e-01,9.060355121235957876e-01
1.524843900359633408e-01,4.226179425733649353e-01,5.000000000000000000e-01,9.065064858124246561e-01
1.527464329843088719e-01,4.231158887578918559e-01,5.000000000000000000e-01,9.069759833149282358e-01
1.530083323534815465e-01,4.236127010859960240e-01,5.000000000000000000e-01,9.074440083961302639e-01
1.532700878738996464e-01,4.241083799912415131e-01,5.000000000000000000e-01,9.079105647970497905e-01
1.535316992708913864e-01,4.246029259002297440e-01,5.000000000000000000e-01,9.083756562348321850e-01
1.537931662646565834e-01,4.250963392325932677e-01,5.000000000000000000e-01,9.088392864028778106e-01
1.540544885702296030e-01,4.255886204009938778e-01,5.000000000000000000e-01,9.093014589709716988e-01
1.543156658974417783e-01,4.260797698111171705e-01,5.000000000000000000e-01,9.097621775854097814e-01
1.545766979508809980e-01,4.265697878616703242e-01,5.000000000000000000e-01,9.102214458691244570e-01
1.548375844298541526e-01,4.270586749443774366e-01,5.000000000000000000e-01,9.106792674218101569e-01
1.550983250283482495e-01,4.275464314439757496e-01,5.000000000000000000e-01,9.111356458200463582e-01
1.553589194349902503e-01,4.280330577382106538e-01,5.000000000000000000e-01,9.115905846174201521e-01
1.556193673330068805e-01,4.285185541978343560e-01,5.000000000000000000e-01,9.120440873446475916e-01
1.558796684001857169e-01,4.290029211865991066e-01,5.000000000000000000e-01,9.124961575096941502e-01
1.561398223088326653e-01,4.294861590612570890e-01,5.000000000000000000e-01,9.129467985978938493e-01
1.563998287257329922e-01,4.299682681715520927e-01,5.000000000000000000e-01,9.133960140720669418e-01
1.566596873121087474e-01,4.304492488602186251e-01,5.000000000000000000e-01,9.138438073726373734e-01
1.569193977235769921e-01,4.309291014629776928e-01,5.000000000000000000e-01,9.142901819177483569e-01
1.571789596101092479e-01,4.314078263085319165e-01,5.000000000000000000e-01,9.147351411033778357e-01
1.574383726159869212e-01,4.318854237185631995e-01,5.000000000000000000e-01,9.151786883034517261e-01
1.576976363797606417e-01,4.323618940077268435e-01,5.000000000000000000e-01,9.156208268699572717e-01
1.579567505342047984e-01,4.328372374836502168e-01,5.000000000000000000e-01,9.160615601330543978e-01
1.582157147062770719e-01,4.333114544469264251e-01,5.000000000000000000e-01,9.165008914011875119e-01
1.584745285170703899e-01,4.337845451911134242e-01,5.000000000000000000e-01,9.169388239611939717e-01
1.587331915817732919e-01,4.342565100027263592e-01,5.000000000000000000e-01,9.173753610784142198e-01
1.589917035096215514e-01,4.347273491612388963e-01,5.000000000000000000e-01,9.178105059967992529e-01
1.592500639038546550e-01,4.351970629390738976e-01,5.000000000000000000e-01,9.182442619390175365e-01
1.595082723616698395e-01,4.356656516016053082e-01,5.000000000000000000e-01,9.186766321065614749e-01
1.597663284741772105e-01,4.361331154071492744e-01,5.000000000000000000e-01,9.191076196798513287e-01
1.600242318263521701e-01,4.365994546069646987e-01,5.000000000000000000e-01,9.195372278183416848e-01
1.602819819969891479e-01,4.370646694452472447e-01,5.000000000000000000e-01,9.199654596606220425e-01
1.605395785586551383e-01,4.375287601591266728e-01,5.000000000000000000e-01,9.203923183245215078e-01
1.607970210776409614e-01,4.379917269786626211e-01,5.000000000000000000e-01,9.208178069072086025e-01
1.610543091139146898e-01,4.384535701268423846e-01,5.000000000000000000e-01,9.212419284852934043e-01
1.613114422210725762e-01,4.389142898195759201e-01,5.000000000000000000e-01,9.216646861149258019e-01
1.615684199462901482e-01,4.393738862656941802e-01,5.000000000000000000e-01,9.220860828318959701e-01
1.618252418302737194e-01,4.398323596669437840e-01,5.000000000000000000e-01,9.225061216517310703e-01
1.620819074072095689e-01,4.402897102179852418e-01,5.000000000000000000e-01,9.229248055697931719e-01
1.623384162047158685e-01,4.407459381063898451e-01,5.000000000000000000e-01,9.233421375613761750e-01
1.625947677437907801e-01,4.412010435126343388e-01,5.000000000000000000e-01,9.237581205818002905e-01
1.628509615387606080e-01,4.416550266101009203e-01,5.000000000000000000e-01,9.241727575665074079e-01
1.631069970972321426e-01,4.421078875650708007e-01,5.000000000000000000e-01,9.245860514311554645e-01
1.633628739200361224e-01,4.425596265367246485e-01,5.000000000000000000e-01,9.249980050717110380e-01
1.636185915011786063e-01,4.430102436771370389e-01,5.000000000000000000e-01,9.254086213645422720e-01
1.638741493277865724e-01,4.434597391312740111e-01,5.000000000000000000e-01,9.258179031665100256e-01
1.641295468800560431e-01,4.439081130369917361e-01,5.000000000000000000e-01,9.262258533150597994e-01
1.643847836311963517e-01,4.443553655250322976e-01,5.000000000000000000e-01,9.266324746283106650e-01
1.646398590473788781e-01,4.448014967190215829e-01,5.000000000000000000e-01,9.270377699051458587e-01
1.648947725876805381e-01,4.452465067354669515e-01,5.000000000000000000e-01,9.274417419253009331e-01
1.651495237040295494e-01,4.456903956837532377e-01,5.000000000000000000e-01,9.278443934494516876e-01
1.654041118411503086e-01,4.461331636661427513e-01,5.000000000000000000e-01,9.282457272193018749e-01
1.656585364365062985e-01,4.465748107777721687e-01,5.000000000000000000e-01,9.286457459576697993e-01
1.659127969202446318e-01,4.470153371066492021e-01,5.000000000000000000e-01,9.290444523685735811e-01
1.661668927151402353e-01,4.474547427336507122e-01,5.000000000000000000e-01,9.294418491373173108e-01
1.664208232365362028e-01,4.478930277325225973e-01,5.000000000000000000e-01,9.298379389305755360e-01
1.666745878922872293e-01,4.483301921698760184e-01,5.000000000000000000e-01,9.302327243964763070e-01
1.669281860827019903e-01,4.487662361051855120e-01,5.000000000000000000e-01,9.306262081646855533e-01
1.671816172004820245e-01,4.492011595907895449e-01,5.000000000000000000e-01,9.310183928464890180e-01
1.674348806306658610e-01,4.496349626718852965e-01,5.000000000000000000e-01,9.314092810348746365e-01
1.676879757505657098e-01,4.500676453865316562e-01,5.000000000000000000e-01,9.317988753046139161e-01
1.679409019297103678e-01,4.504992077656432281e-01,5.000000000000000000e-01,9.321871782123425376e-01
1.681936585297820752e-01,4.509296498329954384e-01,5.000000000000000000e-01,9.325741922966421793e-01
1.684462449045515675e-01,4.513589716052083256e-01,5.000000000000000000e-01,9.329599200781101276e-01
1.686986603998315015e-01,4.517871730917768502e-01,5.000000000000000000e-01,9.333443640594633051e-01
1.689509043533928834e-01,4.522142542950325916e-01,5.000000000000000000e-01,9.337275267255854549e-01
1.692029760949163575e-01,4.526402152101670628e-01,5.000000000000000000e-01,9.341094105436248407e-01
1.694548749459254267e-01,4.530650558252254934e-01,5.000000000000000000e-01,9.344900179630664105e-01
1.697066002197212820e-01,4.534887761211038315e-01,5.000000000000000000e-01,9.348693514158080697e-01
1.699581512213198531e-01,4.539113760715534074e-01,5.000000000000000000e-01,9.352474133162379522e-01
1.702095272473853893e-01,4.543328556431756038e-01,5.000000000000000000e-01,9.356242060613089162e-01
1.704607275861667326e-01,4.547532147954262971e-01,5.000000000000000000e-01,9.359997320306148172e-01
1.707117515174297051e-01,4.551724534806136369e-01,5.000000000000000000e-01,9.363739935864642261e-01
1.709625983123905235e-01,4.555905716439005992e-01,5.000000000000000000e-01,9.367469930739554806e-01
1.712132672336504902e-01,4.560075692233027667e-01,5.000000000000000000e-01,9.371187328210490719e-01
1.714637575351268262e-01,4.564234461496945450e-01,5.000000000000000000e-01,9.374892151386439165e-01
1.717140684619828384e-01,4.568382023468032793e-01,5.000000000000000000e-01,9.378584423206449694e-01
1.719641992505629435e-01,4.572518377312154714e-01,5.000000000000000000e-01,9.382264166440396069e-01
1.722141491283207537e-01,4.576643522123775565e-01,5.000000000000000000e-01,9.385931403689686814e-01
1.724639173137491321e-01,4.580757456925965698e-01,5.000000000000000000e-01,9.389586157387966869e-01
1.727135030163103879e-01,4.584860180670420338e-01,5.000000000000000000e-01,9.393228449801834801e-01
1.729629054363652774e-01,4.588951692237495106e-01,5.000000000000000000e-01,9.396858303031542237e-01
1.732121237651007561e-01,4.593031990436222678e-01,5.000000000000000000e-01,9.400475739011702192e-01
1.734611571844575928e-01,4.597101074004310561e-01,5.000000000000000000e-01,9.404080779511968524e-01
1.737100048670631725e-01,4.601158941608293196e-01,5.000000000000000000e-01,9.407673446137811979e-01
1.739586659761434839e-01,4.605205591843318791e-01,5.000000000000000000e-01,9.411253760331009799e-01
1.742071396654654714e-01,4.609241023233430212e-01,5.000000000000000000e-01,9.414821743370552776e-01
1.744554250792549333e-01,4.613265234231476164e-01,5.000000000000000000e-01,9.418377416373204802e-01
1.747035213521204722e-01,4.617278223219192235e-01,5.000000000000000000e-01,9.421920800294213416e-01
1.749514276089809695e-01,4.621279988507206449e-01,5.000000000000000000e-01,9.425451915927972601e-01
1.751991429649868426e-01,4.625270528335113651e-01,5.000000000000000000e-01,9.428970783908698916e-01
1.754466665254437729e-01,4.629249840871515476e-01,5.000000000000000000e-01,9.432477424711098735e-01
1.756939973857359338e-01,4.633217924214056982e-01,5.000000000000000000e-01,9.435971858651027722e-01
1.759411346312461655e-01,4.637174776389507702e-01,5.000000000000000000e-01,9.439454105886159185e-01
1.761880773372798137e-01,4.641120395353792727e-01,5.000000000000000000e-01,9.442924186416633558e-01
1.764348245689823236e-01,4.645054778992057098e-01,5.000000000000000000e-01,9.446382120085717871e-01
1.766813753812608301e-01,4.648977925118743526e-01,5.000000000000000000e-01,9.449827926580453008e-01
1.769277288187038610e-01,4.652889831477635685e-01,5.000000000000000000e-01,9.453261625432307635e-01
1.771738839154995415e-01,4.656790495741948144e-01,5.000000000000000000e-01,9.456683236017821015e-01
1.774198396953526324e-01,4.660679915514387428e-01,5.000000000000000000e-01,9.460092777559245825e-01
1.776655951714048443e-01,4.664558088327227514e-01,5.000000000000000000e-01,9.463490269125195420e-01
1.779111493461485449e-01,4.668425011642397537e-01,5.000000000000000000e-01,9.466875729631271108e-01
1.781565012113449642e-01,4.672280682851563949e-01,5.000000000000000000e-01,9.470249177840710519e-01
1.784016497479393171e-01,4.676125099276207120e-01,5.000000000000000000e-01,9.473610632365015993e-01
1.786465939259744840e-01,4.679958258167733476e-01,5.000000000000000000e-01,9.476960111664584074e-01
1.788913327045078550e-01,4.683780156707549880e-01,5.000000000000000000e-01,9.480297634049342781e-01
1.791358650315230117e-01,4.687590792007161333e-01,5.000000000000000000e-01,9.483623217679372219e-01
1.793801898438437403e-01,4.691390161108308643e-01,5.000000000000000000e-01,9.486936880565539632e-01
1.796243060670446590e-01,4.695178260983035035e-01,5.000000000000000000e-01,9.490238640570113349e-01
1.798682126153661742e-01,4.698955088533811608e-01,5.000000000000000000e-01,9.493528515407396728e-01
1.801119083916213892e-01,4.702720640593671675e-01,5.000000000000000000e-01,9.496806522644340998e-01
1.803553922871104220e-01,4.706474913926306236e-01,5.000000000000000000e-01,9.500072679701175860e-01
1.805986631815280075e-01,4.710217905226203872e-01,5.000000000000000000e-01,9.503327003852017896e-01
1.808417199428722921e-01,4.713949611118779526e-01,5.000000000000000000e-01,9.506569512225496732e-01
1.810845614273553505e-01,4.717670028160494411e-01,5.000000000000000000e-01,9.509800221805365661e-01
1.813271864793082333e-01,4.721379152839041415e-01,5.000000000000000000e-01,9.513019149431127808e-01
1.815695939310861262e-01,4.725076981573362866e-01,5.000000000000000000e-01,9.516226311798585691e-01
1.818117826029882200e-01,4.728763510714067975e-01,5.000000000000000000e-01,9.519421725460653905e-01
1.820537513031430521e-01,4.732438736543259639e-01,5.000000000000000000e-01,9.522605406827694408e-01
1.822954988274278210e-01,4.736102655274919693e-01,5.000000000000000000e-01,9.525777372168336976e-01
1.825370239593688826e-01,4.739755263054985512e-01,5.000000000000000000e-01,9.528937637610002120e-01
1.827783254700449389e-01,4.743396555961557626e-01,5.000000000000000000e-01,9.532086219139551675e-01
1.830194021179909480e-01,4.747026530005050704e-01,5.000000000000000000e-01,9.535223132603876106e-01
1.832602526490996753e-01,4.750645181128393402e-01,5.000000000000000000e-01,9.538348393710521789e-01
1.835008757965236881e-01,4.754252505207213764e-01,5.000000000000000000e-01,9.541462018028299408e-01
1.837412702805782949e-01,4.757848498050027963e-01,5.000000000000000000e-01,9.544564020987902353e-01
1.839814348086383222e-01,4.761433155398450134e-01,5.000000000000000000e-01,9.547654417882507349e-01
1.842213680750410254e-01,4.765006472927404424e-01,5.000000000000000000e-01,9.550733223868407284e-01
1.844610687609829491e-01,4.768568446245321502e-01,5.000000000000000000e-01,9.553800453965608508e-01
1.847005355344205069e-01,4.772119070894368376e-01,5.000000000000000000e-01,9.556856123058456998e-01
1.849397670499647872e-01,4.775658342350690422e-01,5.000000000000000000e-01,9.559900245896250093e-01
1.851787619487821335e-01,4.779186256024616775e-01,5.000000000000000000e-01,9.562932837093857108e-01
1.854175188584858136e-01,4.782702807260935662e-01,5.000000000000000000e-01,9.565953911132334397e-01
1.856560363930367386e-01,4.786207991339109791e-01,5.000000000000000000e-01,9.568963482359547079e-01
1.858943131526351045e-01,4.789701803473553898e-01,5.000000000000000000e-01,9.571961564990791871e-01
1.861323477236155322e-01,4.793184238813890108e-01,5.000000000000000000e-01,9.574948173109414373e-01
1.863701386783410685e-01,4.796655292445224372e-01,5.000000000000000000e-01,9.577923320667440787e-01
1.866076845750956892e-01,4.800114959388415148e-01,5.000000000000000000e-01,9.580887021486198529e-01
1.868449839579776617e-01,4.803563234600367604e-01,5.000000000000000000e-01,9.583839289256947946e-01
1.870820353567889671e-01,4.807000112974328943e-01,5.000000000000000000e-01,9.586780137541508484e-01
1.873188372869287188e-01,4.810425589340188157e-01,5.000000000000000000e-01,9.589709579772898174e-01
1.875553882492818347e-01,4.813839658464782456e-01,5.000000000000000000e-01,9.592627629255959798e-01
1.877916867301105963e-01,4.817242315052222557e-01,5.000000000000000000e-01,9.595534299168008152e-01
1.880277312009398516e-01,4.820633553744229083e-01,5.000000000000000000e-01,9.598429602559461760e-01
1.882635201184501283e-01,4.824013369120451200e-01,5.000000000000000000e-01,9.601313552354491243e-01
1.884990519243621154e-01,4.827381755698827437e-01,5.000000000000000000e-01,9.604186161351664364e-01
1.887343250453245580e-01,4.830738707935936516e-01,5.000000000000000000e-01,9.607047442224594391e-01
1.889693378928009593e-01,4.834084220227357065e-01,5.000000000000000000e-01,9.609897407522591806e-01
1.892040888629551998e-01,4.837418286908047316e-01,5.000000000000000000e-01,9.612736069671324879e-01
1.894385763365364905e-01,4.840740902252743671e-01,5.000000000000000000e-01,9.615563440973475817e-01
1.896727986787634934e-01,4.844052060476322641e-01,5.000000000000000000e-01,9.618379533609402454e-01
1.899067542392095520e-01,4.847351755734231604e-01,5.000000000000000000e-01,9.621184359637812156e-01
1.901404413516843417e-01,4.850639982122895155e-01,5.000000000000000000e-01,9.623977930996429064e-01
1.903738583341172408e-01,4.853916733680136986e-01,5.000000000000000000e-01,9.626760259502669115e-01
1.906070034884398412e-01,4.857182004385625085e-01,5.000000000000000000e-01,9.629531356854325042e-01
1.908398751004669047e-01,4.860435788161306947e-01,5.000000000000000000e-01,9.632291234630249166e-01
1.910724714397767920e-01,4.863678078871878085e-01,5.000000000000000000e-01,9.635039904291041735e-01
1.913047907595914476e-01,4.866908870325248326e-01,5.000000000000000000e-01,9.637777377179750360e-01
1.915368312966581055e-01,4.870128156273021425e-01,5.000000000000000000e-01,9.640503664522568350e-01
1.917685912711261098e-01,4.873335930410986894e-01,5.000000000000000000e-01,9.643218777429538591e-01
1.920000688864263449e-01,4.876532186379625156e-01,5.000000000000000000e-01,9.645922726895267418e-01
1.922312623291497213e-01,4.879716917764639339e-01,5.000000000000000000e-01,9.648615523799642935e-01
1.924621697689240796e-01,4.882890118097491516e-01,5.000000000000000000e-01,9.651297178908576635e-01
1.926927893582849327e-01,4.886051780855797944e-01,5.000000000000000000e-01,9.653967702874611811e-01
1.929231192325718824e-01,4.889201899464253875e-01,5.000000000000000000e-01,9.656627106237947178e-01
1.931531575097771847e-01,4.892340467294755690e-01,5.000000000000000000e-01,9.659275399426833220e-01
1.933829022904401118e-01,4.895467477667267975e-01,5.000000000000000000e-01,9.661912592758538088e-01
1.936123516575137538e-01,4.898582923850341997e-01,5.000000000000000000e-01,9.664538696440043708e-01
1.938415036762436983e-01,4.901686799061709676e-01,5.000000000000000000e-01,9.667153720568811837e-01
1.940703563940389120e-01,4.904779096468943056e-01,5.000000000000000000e-01,9.669757675133556774e-01
1.942989078403449255e-01,4.907859809190064926e-01,5.000000000000000000e-01,9.672350570015019189e-01
1.945271560265201261e-01,4.910928930294213846e-01,5.000000000000000000e-01,9.674932414986762153e-01
1.947550989457037252e-01,4.913986452802305838e-01,5.000000000000000000e-01,9.677503219715954952e-01
1.949827345726913852e-01,4.917032369687737159e-01,5.000000000000000000e-01,9.680062993764183554e-01
1.952100608638052126e-01,4.920066673877065977e-01,5.000000000000000000e-01,9.682611746588257740e-01
1.954370757567665262e-01,4.923089358250725134e-01,5.000000000000000000e-01,9.685149487541038216e-01
1.956637771705643791e-01,4.926100415643777097e-01,5.000000000000000000e-01,9.687676225872259295e-01
1.958901630053285770e-01,4.929099838846634496e-01,5.000000000000000000e-01,9.690191970729368220e-01
1.961162311421976723e-01,4.932087620605847267e-01,5.000000000000000000e-01,9.692696731158374490e-01
1.963419794431914278e-01,4.935063753624884253e-01,5.000000000000000000e-01,9.695190516104715828e-01
1.965674057510793937e-01,4.938028230564900367e-01,5.000000000000000000e-01,9.697673334414111945e-01
1.967925078892489577e-01,4.940981044045600346e-01,5.000000000000000000e-01,9.700145194833454942e-01
1.970172836615750045e-01,4.943922186646058092e-01,5.000000000000000000e-01,9.702606106011693043e-01
1.972417308522904367e-01,4.946851650905542686e-01,5.000000000000000000e-01,9.705056076500727658e-01
1.974658472258529474e-01,4.949769429324422099e-01,5.000000000000000000e-01,9.707495114756327093e-01
1.976896305268186493e-01,4.952675514365120213e-01,5.000000000000000000e-01,9.709923229139104661e-01
1.979130784796954701e-01,4.955569898452809596e-01,5.000000000000000000e-01,9.712340427915290286e-01
1.981361887888302697e-01,4.958452573976608324e-01,5.000000000000000000e-01,9.714746719257868479e-01
1.983589591382659834e-01,4.961323533290360466e-01,5.000000000000000000e-01,9.717142111247429881e-01
1.985813871916106421e-01,4.964182768713685245e-01,5.000000000000000000e-01,9.719526611873167132e-01
1.988034705919072831e-01,4.967030272532919621e-01,5.000000000000000000e-01,9.721900229033857421e-01
1.990252069615003339e-01,4.969866037002168557e-01,5.000000000000000000e-01,9.724262970538856132e-01
1.992465939019043564e-01,4.972690054344333088e-01,5.000000000000000000e-01,9.726614844109116031e-01
1.994676289936706259e-01,4.975502316752151710e-01,5.000000000000000000e-01,9.728955857378202010e-01
1.996883097962557641e-01,4.978302816389292840e-01,5.000000000000000000e-01,9.731286017893333584e-01
1.999086338478898162e-01,4.981091545391456155e-01,5.000000000000000000e-01,9.733605333116437386e-01
2.001285986654442739e-01,4.983868495867499471e-01,5.000000000000000000e-01,9.735913810425214088e-01
2.003482017442997365e-01,4.986633659900583382e-01,5.000000000000000000e-01,9.738211457114221981e-01
2.005674405582148490e-01,4.989387029549350316e-01,5.000000000000000000e-01,9.740498280395970543e-01
2.007863125591946019e-01,4.992128596849113586e-01,5.000000000000000000e-01,9.742774287402040656e-01
2.010048151773587699e-01,4.994858353813094176e-01,5.000000000000000000e-01,9.745039485184207040e-01
2.012229458208132649e-01,4.997576292433641987e-01,5.000000000000000000e-01,9.747293880715587333e-01
2.014407018755158818e-01,5.000282404683549231e-01,5.000000000000000000e-01,9.749537480891810048e-01
2.016580807051499002e-01,5.002976682517304985e-01,5.000000000000000000e-01,9.751770292532181417e-01
2.018750796509921064e-01,5.005659117872467423e-01,5.000000000000000000e-01,9.753992322380896640e-01
2.020916960317846733e-01,5.008329702670976102e-01,5.000000000000000000e-01,9.756203577108246705e-01
2.023079271436054871e-01,5.010988428820556395e-01,5.000000000000000000e-01,9.758404063311854060e-01
2.025237702597408873e-01,5.013635288216122810e-01,5.000000000000000000e-01,9.760593787517924946e-01
2.027392226305584355e-01,5.016270272741221170e-01,5.000000000000000000e-01,9.762772756182521716e-01
2.029542814833778519e-01,5.018893374269476348e-01,5.000000000000000000e-01,9.764940975692847358e-01
2.031689440223476417e-01,5.021504584666116600e-01,5.000000000000000000e-01,9.767098452368564443e-01
2.033832074283182800e-01,5.024103895789472363e-01,5.000000000000000000e-01,9.769245192463120731e-01
2.035970688587173949e-01,5.026691299492551668e-01,5.000000000000000000e-01,9.771381202165095869e-01
2.038105254474263661e-01,5.029266787624619983e-01,5.000000000000000000e-01,9.773506487599586956e-01
2.040235743046583949e-01,5.031830352032821141e-01,5.000000000000000000e-01,9.775621054829587431e-01
2.042362125168349363e-01,5.034381984563826018e-01,5.000000000000000000e-01,9.777724909857410385e-01
2.044484371464663219e-01,5.036921677065513414e-01,5.000000000000000000e-01,9.779818058626126298e-01
2.046602452320310239e-01,5.039449421388684236e-01,5.000000000000000000e-01,9.781900507021014102e-01
2.048716337878602467e-01,5.041965209388845626e-01,5.000000000000000000e-01,9.783972260871072191e-01
2.050825998040156639e-01,5.044469032927942909e-01,5.000000000000000000e-01,9.786033325950488360e-01
2.052931402461771193e-01,5.046960883876208115e-01,5.000000000000000000e-01,9.788083707980195225e-01
2.055032520555279962e-01,5.049440754114021823e-01,5.000000000000000000e-01,9.790123412629422317e-01
2.057129321486403650e-01,5.051908635533783887e-01,5.000000000000000000e-01,9.792152445517274817e-01
2.059221774173659036e-01,5.054364520041851883e-01,5.000000000000000000e-01,9.794170812214341160e-01
2.061309847287228492e-01,5.056808399560509537e-01,5.000000000000000000e-01,9.796178518244325062e-01
2.063393509247913871e-01,5.059240266029969568e-01,5.000000000000000000e-01,9.798175569085709746e-01
2.065472728226045995e-01,5.061660111410404284e-01,5.000000000000000000e-01,9.800161970173437709e-01
2.067547472140446874e-01,5.064067927684032799e-01,5.000000000000000000e-01,9.802137726900626014e-01
2.069617708657410515e-01,5.066463706857239346e-01,5.000000000000000000e-01,9.804102844620313784e-01
2.071683405189689298e-01,5.068847440962738204e-01,5.000000000000000000e-01,9.806057328647225235e-01
2.073744528895511974e-01,5.071219122061767504e-01,5.000000000000000000e-01,9.808001184259574901e-01
2.075801046677614170e-01,5.073578742246348527e-01,5.000000000000000000e-01,9.809934416700892834e-01
2.077852925182320232e-01,5.075926293641539466e-01,5.000000000000000000e-01,9.811857031181887567e-01
2.079900130798596480e-01,5.078261768407804633e-01,5.000000000000000000e-01,9.813769032882333487e-01
2.081942629657197452e-01,5.080585158743341490e-01,5.000000000000000000e-01,9.815670426952993743e-01
2.083980387629778275e-01,5.082896456886548675e-01,5.000000000000000000e-01,9.817561218517579791e-01
2.086013370328078653e-01,5.085195655118459612e-01,5.000000000000000000e-01,9.819441412674734249e-01
2.088041543102999720e-01,5.087482745765136150e-01,5.000000000000000000e-01,9.821311014499957137e-01
2.090064871044127748e-01,5.089757721200576235e-01,5.000000000000000000e-01,9.823170029047936236e-01
2.092083318978624762e-01,5.092020573848863307e-01,5.000000000000000000e-01,9.825018461354280142e-01
2.094096851470718113e-01,5.094271296187112830e-01,5.000000000000000000e-01,9.826856316437857508e-01
2.096105432820986325e-01,5.096509880748062438e-01,5.000000000000000000e-01,9.828683599302898699e-01
2.098109027065694909e-01,5.098736320122853050e-01,5.000000000000000000e-01,9.830500314941187368e-01
2.100107597976181295e-01,5.100950606963816636e-01,5.000000000000000000e-01,9.832306468334290894e-01
2.102101109058299444e-01,5.103152733987325052e-01,5.000000000000000000e-01,9.834102064455827463e-01
2.104089523551872787e-01,5.105342693976673285e-01,5.000000000000000000e-01,9.835887108273768664e-01
2.106072804430185186e-01,5.107520479785069289e-01,5.000000000000000000e-01,9.837661604752782063e-01
2.108050914399554054e-01,5.109686084338598278e-01,5.000000000000000000e-01,9.839425558856612630e-01
2.110023815898850741e-01,5.111839500639295819e-01,5.000000000000000000e-01,9.841178975550484154e-01
2.111991471099307072e-01,5.113980721768367488e-01,5.000000000000000000e-01,9.842921859803671625e-01
2.113953841903908337e-01,5.116109740889109858e-01,5.000000000000000000e-01,9.844654216591780527e-01
2.115910889947396067e-01,5.118226551250415479e-01,5.000000000000000000e-01,9.846376050899530163e-01
2.117862576595819502e-01,5.120331146189828209e-01,5.000000000000000000e-01,9.848087367723148411e-01
2.119808862946582773e-01,5.122423519137120351e-01,5.000000000000000000e-01,9.849788172073190573e-01
2.121749709828130437e-01,5.124503663617480109e-01,5.000000000000000000e-01,9.851478468977046266e-01
2.123685077799968290e-01,5.126571573255088721e-01,5.000000000000000000e-01,9.853158263481743839e-01
2.125614927152630340e-01,5.128627241776622103e-01,5.000000000000000000e-01,9.854827560656689300e-01
2.127539217907721825e-01,5.130670663014813559e-01,5.000000000000000000e-01,9.856486365596480725e-01
2.129457909818108785e-01,5.132701830912198560e-01,5.000000000000000000e-01,9.858134683423823708e-01
2.131370962367861721e-01,5.134720739524609723e-01,5.000000000000000000e-01,9.859772519292270276e-01
2.133278334772748530e-01,5.136727383025199156e-01,5.000000000000000000e-01,9.861399878389361939e-01
2.135179985980378281e-01,5.138721755708135497e-01,5.000000000000000000e-01,9.863016765939524033e-01
2.137075874670596731e-01,5.140703851992545204e-01,5.000000000000000000e-01,9.864623187207144372e-01
2.138965959255933746e-01,5.142673666426494927e-01,5.000000000000000000e-01,9.866219147499666331e-01
2.140850197882102068e-01,5.144631193691022730e-01,5.000000000000000000e-01,9.867804652170750757e-01
2.142728548428579072e-01,5.146576428604242581e-01,5.000000000000000000e-01,9.869379706623471193e-01
2.144600968509254857e-01,5.148509366125546549e-01,5.000000000000000000e-01,9.870944316313572386e-01
2.146467415473193030e-01,5.150430001359831422e-01,5.000000000000000000e-01,9.872498486752786517e-01
2.148327846405420904e-01,5.152338329561838570e-01,5.000000000000000000e-01,9.874042223512188299e-01
2.150182218127850153e-01,5.154234346140543765e-01,5.000000000000000000e-01,9.875575532225620012e-01
2.152030487200270736e-01,5.156118046663609178e-01,5.000000000000000000e-01,9.877098418593160956e-01
2.153872609921400894e-01,5.157989426861959714e-01,5.000000000000000000e-01,9.878610888384663502e-01
2.155708542330117272e-01,5.159848482634397104e-01,5.000000000000000000e-01,9.880112947443362437e-01
2.157538240206623437e-01,5.161695210052215099e-01,5.000000000000000000e-01,9.881604601689448764e-01
2.159361659073894546e-01,5.163529605364099995e-01,5.000000000000000000e-01,9.883085857123861118e-01
2.161178754199122309e-01,5.165351665000874615e-01,5.000000000000000000e-01,9.884556719832007232e-01
2.162989480595253478e-01,5.167161385580487654e-01,5.000000000000000000e-01,9.886017195987594208e-01
2.164793793022694035e-01,5.168958763912989696e-01,5.000000000000000000e-01,9.887467291856516516e-01
2.166591645991040871e-01,5.170743797005630249e-01,5.000000000000000000e-01,9.888907013800799506e-01
2.168382993761052424e-01,5.172516482068026944e-01,5.000000000000000000e-01,9.890336368282620638e-01
2.170167790346564929e-01,5.174276816517434652e-01,5.000000000000000000e-01,9.891755361868374008e-01
2.171945989516689823e-01,5.176024797984046799e-01,5.000000000000000000e-01,9.893164001232812588e-01
2.173717544798026424e-01,5.177760424316458776e-01,5.000000000000000000e-01,9.894562293163252642e-01
2.175482409477051127e-01,5.179483693587134674e-01,5.000000000000000000e-01,9.895950244563839204e-01
2.177240536602594589e-01,5.181194604098028345e-01,5.000000000000000000e-01,9.897327862459887049e-01
2.178991878988504050e-01,5.182893154386246648e-01,5.000000000000000000e-01,9.898695154002279395e-01
2.180736389216406945e-01,5.184579343229831494e-01,5.000000000000000000e-01,9.900052126471945435e-01
2.182474019638606377e-01,5.186253169653586292e-01,5.000000000000000000e-01,9.901398787284390046e-01
2.184204722381145047e-01,5.187914632935068937e-01,5.000000000000000000e-01,9.902735143994315647e-01
2.185928449346994928e-01,5.189563732610578128e-01,5.000000000000000000e-01,9.904061204300292909e-01
2.187645152219449551e-01,5.191200468481340646e-01,5.000000000000000000e-01,9.905376976049531379e-01
2.189354782465467719e-01,5.192824840619578719e-01,5.000000000000000000e-01,9.906682467242602375e-01
2.191057291339698065e-01,5.194436849375155818e-01,5.000000000000000000e-01,9.907977686038588194e-01
2.192752629887858573e-01,5.196036495381575193e-01,5.000000000000000000e-01,9.909262640759727292e-01
2.194440748951034525e-01,5.197623779562735580e-01,5.000000000000000000e-01,9.910537339896661191e-01
2.196121599169738314e-01,5.199198703139460420e-01,5.000000000000000000e-01,9.911801792113502652e-01
2.197795130988277612e-01,5.200761267636198060e-01,5.000000000000000000e-01,9.913056006253020414e-01
2.199461294659261767e-01,5.202311474887804099e-01,5.000000000000000000e-01,9.914299991341916085e-01
2.201120040248335796e-01,5.203849327046414786e-01,5.000000000000000000e-01,9.915533756596158765e-01
2.202771317639029558e-01,5.205374826588456960e-01,5.000000000000000000e-01,9.916757311426411814e-01
2.204415076537902807e-01,5.206887976321714628e-01,5.000000000000000000e-01,9.917970665443529565e-01
2.206051266479814588e-01,5.208388779392493229e-01,5.000000000000000000e-01,9.919173828464135090e-01
2.207679836833375264e-01,5.209877239292923790e-01,5.000000000000000000e-01,9.920366810516259015e-01
2.209300736806804055e-01,5.211353359868394763e-01,5.000000000000000000e-01,9.921549621845153766e-01
2.210913915453595058e-01,5.212817145324866175e-01,5.000000000000000000e-01,9.922722272918949038e-01
2.212519321678877993e-01,5.214268600236641182e-01,5.000000000000000000e-01,9.923884774434701406e-01
2.214116904245688744e-01,5.215707729553946681e-01,5.000000000000000000e-01,9.925037137324297376e-01
2.215706611781562696e-01,5.217134538610730399e-01,5.000000000000000000e-01,9.926179372760512987e-01
2.217288392785372042e-01,5.218549033132575676e-01,5.000000000000000000e-01,9.927311492163162221e-01
2.218862195634391521e-01,5.219951219244652885e-01,5.000000000000000000e-01,9.928433507205304265e-01
2.220427968591583423e-01,5.221341103479824053e-01,5.000000000000000000e-01,9.929545429819537361e-01
2.221985659813316416e-01,5.222718692786932904e-01,5.000000000000000000e-01,9.930647272204468079e-01
2.223535217356858440e-01,5.224083994538843978e-01,5.000000000000000000e-01,9.931739046830965201e-01
2.225076589188824672e-01,5.225437016541122359e-01,5.000000000000000000e-01,9.932820766448937633e-01
2.226609723193320178e-01,5.226777767040394762e-01,5.000000000000000000e-01,9.933892444093834762e-01
2.228134567180637404e-01,5.228106254732975966e-01,5.000000000000000000e-01,9.934954093093389949e-01
2.229651068896145172e-01,5.229422488773571853e-01,5.000000000000000000e-01,9.936005727074409544e-01
2.231159176029518798e-01,5.230726478784092359e-01,5.000000000000000000e-01,9.937047359969649607e-01
2.232658836224200027e-01,5.232018234862557682e-01,5.000000000000000000e-01,9.938079006024772566e-01
2.234149997087193085e-01,5.233297767592104410e-01,5.000000000000000000e-01,9.939100679805388250e-01
2.235632606199186301e-01,5.234565088050104897e-01,5.000000000000000000e-01,9.940112396204172640e-01
2.237106611124928535e-01,5.235820207817367677e-01,5.000000000000000000e-01,9.941114170448069887e-01
2.238571959424059121e-01,5.237063138987507749e-01,5.000000000000000000e-01,9.942106018105624221e-01
2.240028598661839843e-01,5.238293894176124788e-01,5.000000000000000000e-01,9.943087955094154218e-01
2.241476476421074282e-01,5.239512486530701896e-01,5.000000000000000000e-01,9.944059997687523245e-01
2.242915540313364930e-01,5.240718929739851539e-01,5.000000000000000000e-01,9.945022162523367015e-01
2.244345737991380041e-01,5.241913238043184320e-01,5.000000000000000000e-01,9.945974466610832954e-01
2.245767017161245105e-01,5.243095426241052293e-01,5.000000000000000000e-01,9.946916927338231851e-01
2.247179325595324573e-01,5.244265509704445494e-01,5.000000000000000000e-01,9.947849562480791663e-01
2.248582611145356902e-01,5.245423504384967295e-01,5.000000000000000000e-01,9.948772390208492356e-01
2.249976821755972634e-01,5.246569426824886362e-01,5.000000000000000000e-01,9.949685429093970690e-01
2.251361905478600767e-01,5.247703294167320731e-01,5.000000000000000000e-01,9.950588698120512721e-01
2.252737810485606618e-01,5.248825124166334177e-01,5.000000000000000000e-01,9.951482216690005211e-01
2.254104485085355603e-01,5.249934935197596575e-01,5.000000000000000000e-01,9.952366004631315599e-01
2.255461877736762988e-01,5.251032746268351481e-01,5.000000000000000000e-01,9.953240082208149042e-01
2.256809937065108185e-01,5.252118577028190849e-01,5.000000000000000000e-01,9.954104470127524973e-01
2.258148611877823508e-01,5.253192447779511109e-01,5.000000000000000000e-01,9.954959189548036047e-01
2.259477851180804464e-01,5.254254379488170201e-01,5.000000000000000000e-01,9.955804262088238099e-01
2.260797604195151633e-01,5.255304393794171247e-01,5.000000000000000000e-01,9.956639709835096719e-01
2.262107820374316680e-01,5.256342513022442819e-01,5.000000000000000000e-01,9.957465555352493780e-01
2.263408449421705770e-01,5.257368760193653623e-01,5.000000000000000000e-01,9.958281821689785041e-01
2.264699441308740402e-01,5.258383159035143750e-01,5.000000000000000000e-01,9.959088532390425463e-01
2.265980746293370651e-01,5.259385733991852607e-01,5.000000000000000000e-01,9.959885711500642280e-01
2.267252314938896784e-01,5.260376510237227965e-01,5.000000000000000000e-01,9.960673383578066975e-01
2.268514098133677104e-01,5.261355513684521368e-01,5.000000000000000000e-01,9.961451573700677020e-01
2.269766047110724771e-01,5.262322770997623911e-01,5.000000000000000000e-01,9.962220307475410097e-01
2.271008113468242218e-01,5.263278309602341665e-01,5.000000000000000000e-01,9.962979611047101391e-01
2.272240249190392025e-01,5.264222157697530102e-01,5.000000000000000000e-01,9.963729511107330961e-01
2.273462406668696756e-01,5.265154344266285147e-01,5.000000000000000000e-01,9.964470034903333273e-01
2.274674538723809314e-01,5.266074899087178629e-01,5.000000000000000000e-01,9.965201210246914520e-01
2.275876598627974146e-01,5.266983852745560357e-01,5.000000000000000000e-01,9.965923065523482061e-01
2.277068540127596408e-01,5.267881236644623710e-01,5.000000000000000000e-01,9.966635629700842935e-01
2.278250317466859187e-01,5.268767083016876462e-01,5.000000000000000000e-01,9.967338932338364321e-01
2.279421885411428705e-01,5.269641424935282981e-01,5.000000000000000000e-01,9.968033003595876407e-01
2.280583199272863959e-01,5.270504296324542981e-01,5.000000000000000000e-01,9.968717874242676302e-01
2.281734214933511251e-01,5.271355731972313663e-01,5.000000000000000000e-01,9.969393575666519736e-01
2.282874888871890828e-01,5.272195767540444056e-01,5.000000000000000000e-01,9.970060139882602757e-01
2.284005178188691643e-01,5.273024439576119438e-01,5.000000000000000000e-01,9.970717599542519016e-01
2.285125040633166071e-01,5.273841785523025738e-01,5.000000000000000000e-01,9.971365987943202613e-01
2.286234434630292078e-01,5.274647843732480634e-01,5.000000000000000000e-01,9.972005339035883154e-01
2.287333319308013091e-01,5.275442653474315957e-01,5.000000000000000000e-01,9.972635687434832086e-01
2.288421654525697735e-01,5.276226254948072070e-01,5.000000000000000000e-01,9.973257068426391037e-01
2.289499400902481330e-01,5.276998689293723732e-01,5.000000000000000000e-01,9.973869517977612675e-01
2.290566519846516380e-01,5.277759998602536973e-01,5.000000000000000000e-01,9.974473072745033697e-01
2.291622973584502287e-01,5.278510225927688371e-01,5.000000000000000000e-01,9.975067770083261287e-01
2.292668725192387180e-01,5.279249415295161896e-01,5.000000000000000000e-01,9.975653648053806055e-01
2.293703738625502420e-01,5.279977611713824182e-01,5.000000000000000000e-01,9.976230745433242175e-01
2.294727978750233932e-01,5.280694861186019384e-01,5.000000000000000000e-01,9.976799101721828267e-01
2.295741411375788465e-01,5.281401210717719952e-01,5.000000000000000000e-01,9.977358757151759683e-01
2.296744003286491087e-01,5.282096708328545276e-01,5.000000000000000000e-01,9.977909752695353074e-01
2.297735722274696635e-01,5.282781403061670433e-01,5.000000000000000000e-01,9.978452130073118820e-01
2.298716537174165520e-01,5.283455344993486236e-01,5.000000000000000000e-01,9.978985931761689132e-01
2.299686417893986867e-01,5.284118585243082755e-01,5.000000000000000000e-01,9.979511201001605158e-01
2.300645335452929374e-01,5.284771175981543001e-01,5.000000000000000000e-01,9.980027981804936443e-01
2.301593262014426100e-01,5.285413170441002340e-01,5.000000000000000000e-01,9.980536318962771603e-01
2.302530170921901764e-01,5.286044622923392611e-01,5.000000000000000000e-01,9.981036258052452537e-01
2.303456036734555790e-01,5.286665588808974192e-01,5.000000000000000000e-01,9.981527845444639890e-01
2.304370835263953587e-01,5.287276124564714852e-01,5.000000000000000000e-01,9.982011128310297465e-01
2.305274543610517368e-01,5.287876287752096838e-01,5.000000000000000000e-01,9.982486154627211450e-01
2.306167140200972299e-01,5.288466137034868453e-01,5.000000000000000000e-01,9.982952973186505208e-01
2.307048604825685523e-01,5.289045732186214988e-01,5.000000000000000000e-01,9.983411633598667789e-01
2.307918918677167586e-01,5.289615134095954074e-01,5.000000000000000000e-01,9.983862186299669039e-01
2.308778064388103679e-01,5.290174404776897266e-01,5.000000000000000000e-01,9.984304682556374155e-01
2.309626026070383531e-01,5.290723607371150550e-01,5.000000000000000000e-01,9.984739174471963796e-01
2.310462789354156554e-01,5.291262806155880849e-01,5.000000000000000000e-01,9.985165714990915653e-01
2.311288341427376325e-01,5.291792066548641760e-01,5.000000000000000000e-01,9.985584357903684039e-01
2.312102671075543237e-01,5.292311455112284069e-01,5.000000000000000000e-01,9.985995157851018655e-01
2.312905768721888744e-01,5.292821039559428842e-01,5.000000000000000000e-01,9.986398170327991375e-01
2.313697626467245139e-01,5.293320888756078979e-01,5.000000000000000000e-01,9.986793451687346890e-01
2.314478238131383592e-01,5.293811072725544964e-01,5.000000000000000000e-01,9.987181059143092066e-01
2.315247599292878378e-01,5.294291662650728592e-01,5.000000000000000000e-01,9.987561050772820748e-01
2.316005707330409114e-01,5.294762730876667600e-01,5.000000000000000000e-01,9.987933485520259502e-01
2.316752561463698568e-01,5.295224350912124400e-01,5.000000000000000000e-01,9.988298423197069509e-01
2.317488162794476281e-01,5.295676597430634125e-01,5.000000000000000000e-01,9.988655924484206583e-01
2.318212514347645081e-01,5.296119546270855460e-01,5.000000000000000000e-01,9.989006050932791592e-01
2.318925621112313540e-01,5.296553274436291980e-01,5.000000000000000000e-01,9.989348864964450181e-01
2.319627490082868948e-01,5.296977860094266299e-01,5.000000000000000000e-01,9.989684429871108495e-01
2.320318130299869885e-01,5.297393382574184795e-01,5.000000000000000000e-01,9.990012809814219352e-01
2.323093793350069769e-01,5.299039862995964523e-01,5.000000000000000000e-01,9.991313779590990096e-01
2.325616157944679629e-01,5.300501700802925376e-01,5.000000000000000000e-01,9.992468567172118066e-01
2.327901403913168743e-01,5.301795675720747392e-01,5.000000000000000000e-01,9.993490525703609961e-01
2.329965365347715089e-01,5.302937491768375811e-01,5.000000000000000000e-01,9.994392136601981669e-01
2.331823480656835534e-01,5.303941804489327172e-01,5.000000000000000000e-01,9.995185035125812023e-01
2.333490745064656091e-01,5.304822250237229975e-01,5.000000000000000000e-01,9.995880036944001512e-01
2.334981666189667460e-01,5.305591477541411471e-01,5.000000000000000000e-01,9.996487165798823016e-01
2.336310223296228783e-01,5.306261180527563903e-01,5.000000000000000000e-01,9.997015682314883689e-01
2.337489830756219467e-01,5.306842134318072723e-01,5.000000000000000000e-01,9.997474113958455533e-01
2.338533306191229455e-01,5.307344232288343511e-01,5.000000000000000000e-01,9.997870286107219950e-01
2.339452843686113948e-01,5.307776525009754165e-01,5.000000000000000000e-01,9.998211354148454078e-01
2.340259992377573817e-01,5.308147260669247025e-01,5.000000000000000000e-01,9.998503836485785889e-01
2.340965640624953770e-01,5.308463926719078074e-01,5.000000000000000000e-01,9.998753648300551244e-01
2.341580005870681491e-01,5.308733292480302124e-01,5.000000000000000000e-01,9.998966135885266615e-01
2.342112630195332668e-01,5.308961452400634551e-01,5.000000000000000000e-01,9.999146111343818477e-01
2.342572381469743836e-01,5.309153869650707902e-01,5.000000000000000000e-01,9.999297887435782961e-01
2.342967459909652550e-01,5.309315419735260999e-01,5.000000000000000000e-01,9.999425312332416160e-01
2.343305409745332357e-01,5.309450433794267177e-01,5.000000000000000000e-01,9.999531804047290251e-01
2.343593135634140512e-01,5.309562741275727360e-01,5.000000000000000000e-01,9.999620384306595611e-01
2.343836923375769432e-01,5.309655711677109258e-01,5.000000000000000000e-01,9.999693711633597104e-01
2.344042464424826722e-01,5.309732295070599406e-01,5.000000000000000000e-01,9.999754113433590996e-01
2.344214883654415771e-01,5.309795061155185847e-01,5.000000000000000000e-01,9.999803616885648561e-01
2.344358769791862751e-01,5.309846236608373182e-01,5.000000000000000000e-01,9.999843978469232786e-01
2.344478207932662317e-01,5.309887740544931845e-01,5.000000000000000000e-01,9.999876711979469590e-01
2.344576813539775428e-01,5.309921217927096038e-01,5.000000000000000000e-01,9.999903114912995772e-01
2.344657767346152166e-01,5.309948070808072629e-01,5.000000000000000000e-01,9.999924293134636599e-01
2.344723850610778149e-01,5.309969487330435944e-01,5.000000000000000000e-01,9.999941183765908015e-01
2.344777480210544218e-01,5.309986468436769247e-01,5.000000000000000000e-01,9.999954576263641037e-01
2.344820743103130101e-01,5.309999852286803046e-01,5.000000000000000000e-01,9.999965131685859543e-01
2.344855429748012587e-01,5.310010336407350318e-01,5.000000000000000000e-01,9.999973400166757287e-01
2.344883066136536354e-01,5.310018497631926460e-01,5.000000000000000000e-01,9.999979836646459841e-01
2.344904944139680480e-01,5.310024809910726118e-01,5.000000000000000000e-01,9.999984814919891107e-01
2.344922149953088120e-01,5.310029660095482162e-01,5.000000000000000000e-01,9.999988640087502656e-01
2.344935590475651088e-01,5.310033361818685682e-01,5.000000000000000000e-01,9.999991559502483529e-01
2.344946017522083481e-01,5.310036167600795665e-01,5.000000000000000000e-01,9.999993772320034946e-01
2.344954049821540154e-01,5.310038279326514399e-01,5.000000000000000000e-01,9.999995437760090811e-01
2.344960192807864219e-01,5.310039857236747984e-01,5.000000000000000000e-01,9.999996682199222553e-01
2.344964856246506135e-01,5.310041027582755868e-01,5.000000000000000000e-01,9.999997605207406881e-01
2.344968369782039486e-01,5.310041889087706579e-01,5.000000000000000000e-01,9.999998284644070479e-01
2.344970996517630746e-01,5.310042518355277963e-01,5.000000000000000000e-01,9.999998780923760044e-01
2.344972944760186084e-01,5.310042974358314405e-01,5.000000000000000000e-01,9.999999140556189436e-01
2.344974378081137178e-01,5.310043302131962628e-01,5.000000000000000000e-01,9.999999399058911997e-01
2.344975423847057427e-01,5.310043535784824131e-01,5.000000000000000000e-01,9.999999583332109809e-01
2.344976180386016962e-01,5.310043700933124722e-01,5.000000000000000000e-01,9.999999713578339167e-01
2.344976722945207315e-01,5.310043816649897552e-01,5.000000000000000000e-01,9.999999804839788675e-01
2.344977108595161230e-01,5.310043897011575975e-01,5.000000000000000000e-01,9.999999868218008015e-01
2.344977380225501673e-01,5.310043952313566740e-01,5.000000000000000000e-01,9.999999911832594401e-01
2.344977569769262915e-01,5.310043990016812820e-01,5.000000000000000000e-01,9.999999941567723205e-01
2.344977700775408291e-01,5.310044015477380919e-01,5.000000000000000000e-01,9.999999961647511038e-01
2.344977790441226395e-01,5.310044032503298261e-01,5.000000000000000000e-01,9.999999975075208880e-01
2.344977851200966967e-01,5.310044043775461464e-01,5.000000000000000000e-01,9.999999983965134343e-01
2.344977891953727855e-01,5.310044051162247092e-01,5.000000000000000000e-01,9.999999989790814281e-01
2.344977919002016464e-01,5.310044055952369835e-01,5.000000000000000000e-01,9.999999993568603474e-01
2.344977936763359694e-01,5.310044059025562646e-01,5.000000000000000000e-01,9.999999995992315815e-01
2.344977948298657411e-01,5.310044060975641633e-01,5.000000000000000000e-01,9.999999997530268914e-01
2.344977955706856465e-01,5.310044062199253956e-01,5.000000000000000000e-01,9.999999998495285869e-01
2.344977960410007389e-01,5.310044062958234612e-01,5.000000000000000000e-01,9.999999999093863723e-01
2.344977963360715401e-01,5.310044063423471350e-01,5.000000000000000000e-01,9.999999999460778000e-01
2.344977965190039593e-01,5.310044063705274819e-01,5.000000000000000000e-01,9.999999999683025775e-01
2.344977966310155537e-01,5.310044063873867737e-01,5.000000000000000000e-01,9.999999999815987195e-01
2.344977966987419615e-01,5.310044063973458073e-01,5.000000000000000000e-01,9.999999999894532143e-01
2.344977967391638218e-01,5.310044064031540501e-01,5.000000000000000000e-01,9.999999999940337725e-01
2.344977967629749971e-01,5.310044064064960434e-01,5.000000000000000000e-01,9.999999999966697750e-01
2.344977967768062665e-01,5.310044064083936366e-01,5.000000000000000000e-01,9.999999999981660226e-01
2.344977967847355627e-01,5.310044064094557870e-01,5.000000000000000000e-01,9.999999999990037969e-01
2.344977967892429571e-01,5.310044064100459815e-01,5.000000000000000000e-01,9.999999999994693134e-01
2.344977967917393213e-01,5.310044064103651706e-01,5.000000000000000000e-01,9.999999999997211120e-01
2.344977967930636786e-01,5.310044064105309269e-01,5.000000000000000000e-01,9.999999999998517852e-01
2.344977967938381702e-01,5.310044064106256290e-01,5.000000000000000000e-01,9.999999999999263922e-01
2.344977967942016572e-01,5.310044064106684836e-01,5.000000000000000000e-01,9.999999999999604761e-01
2.344977967944138486e-01,5.310044064106931305e-01,5.000000000000000000e-01,9.999999999999799050e-01
2.344977967945146291e-01,5.310044064107051209e-01,5.000000000000000000e-01,9.999999999999891198e-01
2.344977967945521824e-01,5.310044064107093398e-01,5.000000000000000000e-01,9.999999999999925615e-01
2.344977967946405562e-01,5.310044064107188877e-01,5.000000000000000000e-01,1.000000000000000000e+00


==> anc/data/dephasing_refinement_comparison.csv <==
quantum_cost,inner_bound_improvement
0.000000000000000000e+00,0.000000000000000000e+00
1.405042748814366860e-12,0.000000000000000000e+00
1.734667964825575837e-12,0.000000000000000000e+00
5.081081388969010959e-12,0.000000000000000000e+00
1.501611612830799913e-08,0.000000000000000000e+00
1.956347916998169012e-08,0.000000000000000000e+00
2.358135514635151253e-08,0.000000000000000000e+00
2.576540569787511004e-08,0.000000000000000000e+00
3.243856983026205398e-08,0.000000000000000000e+00
3.771878043234977440e-08,0.000000000000000000e+00
5.169125716353306643e-08,0.000000000000000000e+00
6.026758225807782310e-08,0.000000000000000000e+00
6.996665358194320561e-08,0.000000000000000000e+00
8.069066603777486080e-08,0.000000000000000000e+00
8.183771216252466729e-08,0.000000000000000000e+00
9.528828026628133330e-08,0.000000000000000000e+00
1.110979819807234037e-07,0.000000000000000000e+00
1.291402992320556109e-07,0.000000000000000000e+00
1.298425891249621600e-07,0.000000000000000000e+00
1.513752588278016731e-07,0.000000000000000000e+00
1.760784594795339331e-07,0.000000000000000000e+00
2.026626030326994510e-07,0.000000000000000000e+00
2.057866684834763760e-07,0.000000000000000000e+00
2.191092486336643219e-07,5.064018238895356613e-16
2.399136619923858404e-07,0.000000000000000000e+00
2.797188170533537743e-07,0.000000000000000000e+00
3.260629923840241418e-07,0.000000000000000000e+00
3.802629934268608736e-07,0.000000000000000000e+00
4.432359219652681759e-07,0.000000000000000000e+00
4.433246016954939250e-07,0.000000000000000000e+00
4.433541592741008230e-07,0.000000000000000000e+00
5.167752245571755054e-07,0.000000000000000000e+00
6.026765118627430695e-07,0.000000000000000000e+00
7.026225267714458766e-07,0.000000000000000000e+00
8.114632445432867769e-07,0.000000000000000000e+00
8.192525414729701083e-07,0.000000000000000000e+00
9.551786097627967820e-07,0.000000000000000000e+00
1.113656868445556114e-06,0.000000000000000000e+00
1.298429085805352656e-06,0.000000000000000000e+00
1.513857856627609522e-06,0.000000000000000000e+00
1.765029609579471526e-06,0.000000000000000000e+00
1.825917929465514788e-06,0.000000000000000000e+00
2.057874709082696540e-06,0.000000000000000000e+00
2.399307483580415123e-06,0.000000000000000000e+00
2.797389492270596634e-06,0.000000000000000000e+00
3.246086023755978545e-06,0.000000000000000000e+00
3.261519881447849656e-06,0.000000000000000000e+00
3.802657331242187411e-06,0.000000000000000000e+00
4.433578833729079349e-06,0.000000000000000000e+00
5.072028907981973589e-06,0.000000000000000000e+00
5.169181415742851726e-06,0.000000000000000000e+00
6.026833936301212447e-06,0.000000000000000000e+00
7.026787271269263613e-06,0.000000000000000000e+00
7.303755941157064058e-06,0.000000000000000000e+00
8.192652581007209278e-06,0.000000000000000000e+00
9.551958961129258796e-06,0.000000000000000000e+00
9.941278561687028059e-06,0.000000000000000000e+00
1.113680366821023782e-05,0.000000000000000000e+00
1.298461028875763645e-05,0.000000000000000000e+00
1.513901278993312616e-05,0.000000000000000000e+00
1.643376672211260825e-05,0.000000000000000000e+00
1.765088636723755044e-05,0.000000000000000000e+00
2.028876554249769981e-05,0.000000000000000000e+00
2.057954948853080168e-05,0.000000000000000000e+00
2.399416559695222162e-05,0.000000000000000000e+00
2.454962651254888328e-05,0.000000000000000000e+00
2.797537768006730374e-05,0.000000000000000000e+00
2.921637147645927968e-05,0.000000000000000000e+00
3.261721444980381079e-05,0.000000000000000000e+00
3.428902436097835960e-05,0.000000000000000000e+00
3.802931334323522705e-05,0.000000000000000000e+00
3.976761117596705475e-05,0.000000000000000000e+00
4.433951311583195221e-05,0.000000000000000000e+00
4.565216001495286946e-05,0.000000000000000000e+00
5.169687761580332719e-05,0.000000000000000000e+00
5.194270105540743643e-05,0.000000000000000000e+00
5.863926656046736241e-05,0.000000000000000000e+00
6.027522265644735810e-05,0.000000000000000000e+00
6.574189087832360556e-05,0.000000000000000000e+00
7.027722996022500723e-05,0.000000000000000000e+00
7.325061044438641034e-05,0.000000000000000000e+00
8.116546378078570712e-05,0.000000000000000000e+00
8.193924627075688250e-05,0.000000000000000000e+00
8.948649149864706942e-05,0.000000000000000000e+00
9.553688224794854023e-05,0.000000000000000000e+00
9.821373629792518045e-05,0.000000000000000000e+00
1.073472429692357011e-04,0.000000000000000000e+00
1.113915451168012716e-04,0.000000000000000000e+00
1.168870583941328256e-04,0.000000000000000000e+00
1.268332315467191052e-04,0.000000000000000000e+00
1.298780617303707530e-04,0.000000000000000000e+00
1.371858134950887376e-04,0.000000000000000000e+00
1.479448574014385898e-04,0.000000000000000000e+00
1.514335753233786441e-04,0.000000000000000000e+00
1.591104185245106883e-04,0.000000000000000000e+00
1.706825542202583534e-04,0.000000000000000000e+00
1.765679304945866335e-04,0.000000000000000000e+00
1.826613239431784663e-04,0.000000000000000000e+00
1.950467892481988486e-04,0.000000000000000000e+00
2.058757977158043317e-04,0.000000000000000000e+00
2.078390137911778623e-04,0.000000000000000000e+00
2.210380633317354793e-04,0.000000000000000000e+00
2.346440057333643026e-04,0.000000000000000000e+00
2.400508319391203571e-04,0.000000000000000000e+00
2.486569109664271693e-04,0.000000000000000000e+00
2.630768511086567507e-04,0.000000000000000000e+00
2.779039003471539537e-04,0.000000000000000000e+00
2.799022109096216404e-04,0.000000000000000000e+00
2.931381349810524561e-04,0.000000000000000000e+00
3.087796334216297289e-04,0.000000000000000000e+00
3.248284761958597500e-04,0.000000000000000000e+00
3.263739590775305288e-04,0.000000000000000000e+00
3.412847459470791378e-04,0.000000000000000000e+00
3.581485274374296424e-04,0.000000000000000000e+00
3.602272238948933669e-04,1.442662660340598979e-10
3.754199075500785909e-04,0.000000000000000000e+00
3.805675343635517294e-04,0.000000000000000000e+00
3.930989752909397339e-04,0.000000000000000000e+00
4.111858217905606239e-04,0.000000000000000000e+00
4.296805403073422625e-04,0.000000000000000000e+00
4.437682397090414455e-04,0.000000000000000000e+00
4.485832262278721672e-04,0.000000000000000000e+00
4.678939770711432189e-04,0.000000000000000000e+00
4.876128924899969519e-04,0.000000000000000000e+00
5.077400742728999106e-04,0.000000000000000000e+00
5.174761220716472820e-04,0.000000000000000000e+00
5.282756263477184078e-04,0.000000000000000000e+00
5.492196547828287478e-04,0.000000000000000000e+00
5.705722677902813622e-04,0.000000000000000000e+00
5.923335757287429004e-04,0.000000000000000000e+00
6.034421417406288235e-04,0.000000000000000000e+00
6.145036911054391204e-04,0.000000000000000000e+00
6.370827285789859573e-04,0.000000000000000000e+00
6.600708049623871254e-04,0.000000000000000000e+00
6.834680392253100756e-04,0.000000000000000000e+00
7.037105387851516625e-04,0.000000000000000000e+00
7.072745524976942200e-04,0.000000000000000000e+00
7.199084801628452546e-04,6.690357681922443067e-10
7.314904680720824004e-04,0.000000000000000000e+00
7.561159114063409348e-04,0.000000000000000000e+00
7.811510101272678419e-04,0.000000000000000000e+00
8.065958940332018656e-04,0.000000000000000000e+00
8.206684964890409439e-04,0.000000000000000000e+00
8.324506950976306996e-04,0.000000000000000000e+00
8.587155474711893888e-04,0.000000000000000000e+00
8.853905874866008219e-04,0.000000000000000000e+00
9.124759536602300436e-04,0.000000000000000000e+00
9.399717866966916802e-04,0.000000000000000000e+00
9.571044105594062046e-04,0.000000000000000000e+00
9.678782294913479411e-04,0.000000000000000000e+00
9.961954271340278666e-04,0.000000000000000000e+00
1.024923526912857596e-03,0.000000000000000000e+00
1.054062678317313484e-03,0.000000000000000000e+00
1.079263717207068485e-03,5.015960372750649654e-10
1.083613033041996854e-03,0.000000000000000000e+00
1.113574744989964671e-03,0.000000000000000000e+00
1.116276326418197407e-03,0.000000000000000000e+00
1.143947970277559012e-03,0.000000000000000000e+00
1.174732867236460976e-03,0.000000000000000000e+00
1.205929596418742200e-03,0.000000000000000000e+00
1.237538320600473085e-03,0.000000000000000000e+00
1.269559204785219997e-03,0.000000000000000000e+00
1.301992416208708203e-03,0.000000000000000000e+00
1.334838124342430099e-03,0.000000000000000000e+00
1.368096500897419965e-03,0.000000000000000000e+00
1.401767719829472014e-03,0.000000000000000000e+00
1.435851957342137997e-03,0.000000000000000000e+00
1.438293771803211829e-03,3.585438595327117284e-10
1.470349391891834223e-03,0.000000000000000000e+00
1.505260204191616324e-03,0.000000000000000000e+00
1.540584577216175255e-03,0.000000000000000000e+00
1.576322696205612051e-03,0.000000000000000000e+00
1.612474748670544855e-03,0.000000000000000000e+00
1.649040924395994701e-03,0.000000000000000000e+00
1.686021415446936622e-03,0.000000000000000000e+00
1.723416416171907883e-03,0.000000000000000000e+00
1.761226123208614602e-03,0.000000000000000000e+00
1.796999478358873858e-03,4.020162458137632733e-10
1.799450735488317132e-03,0.000000000000000000e+00
1.838090454240659533e-03,0.000000000000000000e+00
1.877145482998943127e-03,0.000000000000000000e+00
1.916616027604844952e-03,0.000000000000000000e+00
1.956502296213136205e-03,0.000000000000000000e+00
1.996804499297566426e-03,0.000000000000000000e+00
2.037522849655415413e-03,0.000000000000000000e+00
2.078657562412877802e-03,0.000000000000000000e+00
2.120208855030725204e-03,0.000000000000000000e+00
2.155381668918487925e-03,1.096737328558361479e-09
2.162176947308747099e-03,0.000000000000000000e+00
2.204562061392079109e-03,0.000000000000000000e+00
2.247364421776698595e-03,0.000000000000000000e+00
2.290584255313810047e-03,0.000000000000000000e+00
2.334221791217117037e-03,0.000000000000000000e+00
2.378277261066874537e-03,0.000000000000000000e+00
2.422750898817049858e-03,0.000000000000000000e+00
2.467642940800207629e-03,0.000000000000000000e+00
2.512953625733560514e-03,0.000000000000000000e+00
2.513441173174091325e-03,1.013126093435401387e-10
2.558683194725019927e-03,0.000000000000000000e+00
2.604831891279246747e-03,0.000000000000000000e+00
2.651399961303535502e-03,0.000000000000000000e+00
2.698387653114142637e-03,0.000000000000000000e+00
2.745795217442392744e-03,0.000000000000000000e+00
2.793622907440562741e-03,0.000000000000000000e+00
2.841870978689209348e-03,0.000000000000000000e+00
2.871178818469044547e-03,2.608463224931800717e-09
2.890539689202387130e-03,0.000000000000000000e+00
2.939629299434975973e-03,0.000000000000000000e+00
2.989140072288787309e-03,0.000000000000000000e+00
3.039072273119614032e-03,0.000000000000000000e+00
3.089426169742892636e-03,0.000000000000000000e+00
3.140202032442029889e-03,0.000000000000000000e+00
3.191400133973676390e-03,0.000000000000000000e+00
3.228595429810854345e-03,2.468734114705051219e-09
3.243020749575609152e-03,0.000000000000000000e+00
3.295064156973337433e-03,0.000000000000000000e+00
3.347530636386930603e-03,0.000000000000000000e+00
3.400420470538789708e-03,0.000000000000000000e+00
3.453733944660031252e-03,0.000000000000000000e+00
3.507471346497925690e-03,0.000000000000000000e+00
3.561632966323946548e-03,0.000000000000000000e+00
3.585691829875337078e-03,3.382388209793862899e-09
3.616219096940265221e-03,0.000000000000000000e+00
3.671230033687356009e-03,0.000000000000000000e+00
3.726666074452156252e-03,0.000000000000000000e+00
3.782527519675005223e-03,0.000000000000000000e+00
3.838814672357582225e-03,0.000000000000000000e+00
3.895527838070844684e-03,0.000000000000000000e+00
3.942468839014279247e-03,2.206587270542348378e-09
3.952667324962633177e-03,0.000000000000000000e+00
4.010233443765720551e-03,0.000000000000000000e+00
4.068226507805638992e-03,0.000000000000000000e+00
4.126646833009117721e-03,0.000000000000000000e+00
4.185494737911743535e-03,0.000000000000000000e+00
4.244770543666731566e-03,0.000000000000000000e+00
4.298927275265596037e-03,1.385959130448255472e-09
4.304474574052641334e-03,0.000000000000000000e+00
4.364607155482647105e-03,0.000000000000000000e+00
4.425168617011698835e-03,0.000000000000000000e+00
4.486159290346569684e-03,0.000000000000000000e+00
4.547579509853294510e-03,0.000000000000000000e+00
4.609429612566662282e-03,0.000000000000000000e+00
4.655067954358715898e-03,3.507078800979446243e-09
4.671709938198431722e-03,0.000000000000000000e+00
4.734420829146712695e-03,0.000000000000000000e+00
4.797562630504514924e-03,0.000000000000000000e+00
4.861135690069351423e-03,0.000000000000000000e+00
4.925140358351509651e-03,0.000000000000000000e+00
4.989576988584154549e-03,0.000000000000000000e+00
5.010891689721130859e-03,4.290669878420638739e-09
5.054445936732265832e-03,0.000000000000000000e+00
5.119747561501852839e-03,0.000000000000000000e+00
5.185482224349502456e-03,0.000000000000000000e+00
5.251650289492426626e-03,0.000000000000000000e+00
5.318252123917455165e-03,0.000000000000000000e+00
5.366399292489165695e-03,4.206856921845636421e-09
5.385288097391083273e-03,0.000000000000000000e+00
5.452758582469352522e-03,0.000000000000000000e+00
5.520663954507565307e-03,0.000000000000000000e+00
5.589004591670831967e-03,0.000000000000000000e+00
5.657780874943230121e-03,0.000000000000000000e+00
5.721591571512862906e-03,1.595784823726908996e-09
5.726993188138795876e-03,0.000000000000000000e+00
5.796641917911682373e-03,0.000000000000000000e+00
5.866727453766096279e-03,0.000000000000000000e+00
5.937250188067566548e-03,0.000000000000000000e+00
6.008210516052658878e-03,0.000000000000000000e+00
6.076469333364253878e-03,9.930219077580737519e-10
6.079608835840022429e-03,0.000000000000000000e+00
6.151445548441270006e-03,0.000000000000000000e+00
6.223721057771691711e-03,0.000000000000000000e+00
6.296435770661412690e-03,0.000000000000000000e+00
6.369590096865718198e-03,0.000000000000000000e+00
6.431033382344741867e-03,3.462718972668810125e-09
6.443184449077432596e-03,0.000000000000000000e+00
6.517219242936966861e-03,0.000000000000000000e+00
6.591694897044253487e-03,0.000000000000000000e+00
6.666611832970459339e-03,0.000000000000000000e+00
6.741970475268643792e-03,0.000000000000000000e+00
6.785284520491319249e-03,6.532212042109630801e-09
6.817771251486526296e-03,0.000000000000000000e+00
6.894014592177089007e-03,0.000000000000000000e+00
6.970700930911677418e-03,0.000000000000000000e+00
7.047830704290825032e-03,0.000000000000000000e+00
7.125404351957076443e-03,0.000000000000000000e+00
7.139223547586615037e-03,4.122299671754925399e-09
7.203422316606533649e-03,0.000000000000000000e+00
7.281885044001790153e-03,0.000000000000000000e+00
7.360792982984198929e-03,0.000000000000000000e+00
7.440146585485807318e-03,0.000000000000000000e+00
7.492851261161947996e-03,6.640848326106008059e-09
7.519946306542735215e-03,0.000000000000000000e+00
7.600192604307054456e-03,0.000000000000000000e+00
7.680885940060389050e-03,0.000000000000000000e+00
7.762026778226627233e-03,0.000000000000000000e+00
7.843615586384800054e-03,0.000000000000000000e+00
7.846168456508928468e-03,9.445247813044677088e-10
7.925652835281959963e-03,0.000000000000000000e+00
8.008138998847558199e-03,0.000000000000000000e+00
8.091074554205490710e-03,0.000000000000000000e+00
8.174459981688531052e-03,0.000000000000000000e+00
8.199175926682455984e-03,6.807353323395881617e-09
8.258295764851764087e-03,0.000000000000000000e+00
8.342582390486186217e-03,0.000000000000000000e+00
8.427320348632416636e-03,0.000000000000000000e+00
8.512510132595241252e-03,0.000000000000000000e+00
8.551874462512043529e-03,8.494019293481258615e-09
8.598152238957046389e-03,0.000000000000000000e+00
8.684247167592751282e-03,0.000000000000000000e+00
8.770795421683297288e-03,0.000000000000000000e+00
8.857797507731079989e-03,0.000000000000000000e+00
8.904264852605092706e-03,8.888506215776192931e-09
8.945253935574049020e-03,0.000000000000000000e+00
9.033165218400363017e-03,0.000000000000000000e+00
9.121531872763155580e-03,0.000000000000000000e+00
9.210354418596300441e-03,0.000000000000000000e+00
9.256347883355553474e-03,9.298885557396108226e-09
9.299633379228511298e-03,0.000000000000000000e+00
9.389369281398995959e-03,0.000000000000000000e+00
9.479562655273110483e-03,0.000000000000000000e+00
9.570214034457624752e-03,0.000000000000000000e+00
9.608124338952195309e-03,9.428499592178951616e-09
9.661323956016154568e-03,0.000000000000000000e+00
9.752892960485259888e-03,0.000000000000000000e+00
9.844921591890265500e-03,0.000000000000000000e+00
9.937410397761137215e-03,0.000000000000000000e+00
9.959595001382881563e-03,7.345744679199128768e-09
1.003035992914902419e-02,0.000000000000000000e+00
1.012377074064230165e-02,0.000000000000000000e+00
1.021764339038300218e-02,0.000000000000000000e+00
1.031076065044300716e-02,5.310009584813535355e-10
1.031197844008335807e-02,0.000000000000000000e+00
1.040677645504323179e-02,0.000000000000000000e+00
1.050203800416599220e-02,0.000000000000000000e+00
1.059776365997638914e-02,0.000000000000000000e+00
1.066162206374288157e-02,9.676984324968884721e-09
1.069395399863726226e-02,0.000000000000000000e+00
1.079060959996713809e-02,0.000000000000000000e+00
1.088773104745699438e-02,0.000000000000000000e+00
1.098531892828946699e-02,0.000000000000000000e+00
1.101218001671389057e-02,8.971369265531325965e-09
1.108337383335478155e-02,0.000000000000000000e+00
1.118189635727012687e-02,0.000000000000000000e+00
1.128088709839669690e-02,0.000000000000000000e+00
1.136243528261371427e-02,6.857603852827853785e-09
1.138034665885895302e-02,0.000000000000000000e+00
1.148027564456188809e-02,0.000000000000000000e+00
1.158067466521062183e-02,0.000000000000000000e+00
1.168154433432844197e-02,0.000000000000000000e+00
1.171238863253637463e-02,1.021841360832054235e-08
1.178288526927612212e-02,0.000000000000000000e+00
1.188469809127062904e-02,0.000000000000000000e+00
1.198698342540427397e-02,0.000000000000000000e+00
1.206204083541601024e-02,9.778512645441939100e-09
1.208974190066458565e-02,0.000000000000000000e+00
1.219297414995368367e-02,0.000000000000000000e+00
1.229668081010720782e-02,0.000000000000000000e+00
1.240086252191524574e-02,0.000000000000000000e+00
1.241139265803548053e-02,4.666075414938575250e-09
1.250551993014215046e-02,0.000000000000000000e+00
1.261065368354613581e-02,0.000000000000000000e+00
1.271626443490025959e-02,0.000000000000000000e+00
1.276044486503136177e-02,1.288628437290384454e-08
1.282235284101301831e-02,0.000000000000000000e+00
1.292891956274871967e-02,0.000000000000000000e+00
1.303596526504874342e-02,0.000000000000000000e+00
1.310919821890227377e-02,1.184151090377616455e-08
1.314349061695219145e-02,0.000000000000000000e+00
1.325149629161814779e-02,0.000000000000000000e+00
1.335998296634599569e-02,0.000000000000000000e+00
1.345765348001315420e-02,5.207340399160376165e-09
1.346895132259751104e-02,0.000000000000000000e+00
1.357840204601923340e-02,0.000000000000000000e+00
1.368833582646383773e-02,0.000000000000000000e+00
1.379875335801239444e-02,0.000000000000000000e+00
1.380581140660547268e-02,3.462247197272283472e-09
1.390965533899746198e-02,0.000000000000000000e+00
1.402104247202484721e-02,0.000000000000000000e+00
1.413291546399680909e-02,0.000000000000000000e+00
1.415367275479850750e-02,8.989381711232979910e-09
1.424527502613526231e-02,0.000000000000000000e+00
1.435812187400486994e-02,0.000000000000000000e+00
1.447145672753580303e-02,0.000000000000000000e+00
1.450123827860116954e-02,1.184295441575278218e-08
1.458528031104877609e-02,0.000000000000000000e+00
1.469959335327714056e-02,0.000000000000000000e+00
1.481439658739258647e-02,0.000000000000000000e+00
1.484850872991372306e-02,1.311447909296825642e-08
1.492969075102817955e-02,0.000000000000000000e+00
1.504547658630323026e-02,0.000000000000000000e+00
1.516175483984799621e-02,0.000000000000000000e+00
1.519548485853788877e-02,1.327584472216036815e-08
1.527852626282877324e-02,0.000000000000000000e+00
1.539579161097248683e-02,0.000000000000000000e+00
1.551355164459211622e-02,0.000000000000000000e+00
1.554216741218095166e-02,1.216825224609197065e-08
1.563180712861278465e-02,0.000000000000000000e+00
1.575055883259701694e-02,0.000000000000000000e+00
1.586980753077094075e-02,0.000000000000000000e+00
1.588855713646236678e-02,8.990761760085952403e-09
1.598955400204993271e-02,0.000000000000000000e+00
1.610979903006637404e-02,0.000000000000000000e+00
1.623054340319485256e-02,0.000000000000000000e+00
1.623465477492147535e-02,2.288441838804722295e-09
1.635178791457980729e-02,0.000000000000000000e+00
1.647353336216306197e-02,0.000000000000000000e+00
1.658046106902022476e-02,7.789344884379101330e-09
1.659578054871035935e-02,0.000000000000000000e+00
1.671853028183978296e-02,0.000000000000000000e+00
1.684178337404895753e-02,0.000000000000000000e+00
1.692597675815366021e-02,1.585349174160199937e-08
1.696554064274369278e-02,0.000000000000000000e+00
1.708980291026607201e-02,0.000000000000000000e+00
1.721457100392359552e-02,0.000000000000000000e+00
1.727120257965369943e-02,1.851774802247296847e-08
1.733984575601738021e-02,0.000000000000000000e+00
1.746562800387113645e-02,0.000000000000000000e+00
1.759191858986186574e-02,0.000000000000000000e+00
1.761613926879390668e-02,1.184579417196074402e-08
1.771871836144828238e-02,0.000000000000000000e+00
1.784602817120128915e-02,0.000000000000000000e+00
1.796078755879954025e-02,7.151448426501172406e-09
1.797384887683389776e-02,0.000000000000000000e+00
1.810218134123181555e-02,0.000000000000000000e+00
1.823102643248469823e-02,0.000000000000000000e+00
1.830514818084905126e-02,1.955170662870653331e-08
1.836038502391612592e-02,0.000000000000000000e+00
1.849025799411568860e-02,0.000000000000000000e+00
1.862064622697034988e-02,0.000000000000000000e+00
1.864922186408435323e-02,1.397648351220137641e-08
1.875155061169642146e-02,0.000000000000000000e+00
1.888297204287148201e-02,0.000000000000000000e+00
1.899300933561248739e-02,1.152747317045843545e-08
1.901491142046679572e-02,0.000000000000000000e+00
1.914736964988034140e-02,0.000000000000000000e+00
1.928034764197000817e-02,0.000000000000000000e+00
1.933651132051533716e-02,2.079405059252081855e-08
1.941384631308595843e-02,0.000000000000000000e+00
1.954786658510510033e-02,0.000000000000000000e+00
1.967972854185207066e-02,1.693580470307765040e-09
1.968240938546522711e-02,0.000000000000000000e+00
1.981747564719843480e-02,0.000000000000000000e+00
1.995306630896631628e-02,0.000000000000000000e+00
2.002266172066879957e-02,2.220009794051680529e-08
2.008918231509443375e-02,0.000000000000000000e+00
2.022582461560779032e-02,0.000000000000000000e+00
2.036299416626624614e-02,0.000000000000000000e+00
2.036531157600052211e-02,1.505852997851775399e-09
2.050069192860054512e-02,0.000000000000000000e+00
2.063891886994784208e-02,0.000000000000000000e+00
2.070767882487911660e-02,2.311810422261917353e-08
2.077767596348900625e-02,0.000000000000000000e+00
2.091696418828514759e-02,0.000000000000000000e+00
2.104976418233894808e-02,4.481322937732734601e-09
2.105678452931430966e-02,0.000000000000000000e+00
2.119713797750988338e-02,0.000000000000000000e+00
2.133802552979752187e-02,0.000000000000000000e+00
2.139156836142208640e-02,2.263875933938841456e-08
2.147944818913422038e-02,0.000000000000000000e+00
2.162140696454639688e-02,0.000000000000000000e+00
2.173309207318385727e-02,1.656824270834800217e-08
2.176390287116863886e-02,0.000000000000000000e+00
2.190693693028378242e-02,0.000000000000000000e+00
2.205051016936110386e-02,0.000000000000000000e+00
2.207433602669844896e-02,1.381226159835602374e-08
2.219462362209823070e-02,0.000000000000000000e+00
2.233927832845983286e-02,0.000000000000000000e+00
2.241530092906468541e-02,2.536312161682818811e-08
2.248447533471964466e-02,0.000000000000000000e+00
2.263021569350054385e-02,0.000000000000000000e+00
2.275598748541185490e-02,1.245222062962181298e-08
2.277650046381718418e-02,0.000000000000000000e+00
2.292333071111685161e-02,0.000000000000000000e+00
2.307070750732226339e-02,0.000000000000000000e+00
2.309639639890492813e-02,1.517055035760161985e-08
2.321863193087492228e-02,0.000000000000000000e+00
2.336710506677697197e-02,0.000000000000000000e+00
2.343652837075010931e-02,2.671764151584987701e-08
2.351612800663549496e-02,0.000000000000000000e+00
2.366570184870647742e-02,0.000000000000000000e+00
2.377638410019861093e-02,2.112324709591106853e-08
2.381582769793882948e-02,0.000000000000000000e+00
2.396650666601946034e-02,0.000000000000000000e+00
2.411596428455559105e-02,1.284966313908064706e-09
2.411773987141824227e-02,0.000000000000000000e+00
2.426952843943386284e-02,0.000000000000000000e+00
2.442187350223945508e-02,0.000000000000000000e+00
2.445526961918287334e-02,1.934423699001541763e-08
2.457477619892978193e-02,0.000000000000000000e+00
2.472823767556736607e-02,0.000000000000000000e+00
2.479430079750410965e-02,2.818566266493682804e-08
2.488225908523089558e-02,0.000000000000000000e+00
2.503684158806196436e-02,0.000000000000000000e+00
2.513305851101155231e-02,2.752289579577293921e-08
2.519198635131425501e-02,0.000000000000000000e+00
2.534769454940188904e-02,0.000000000000000000e+00
2.547154344927043956e-02,1.950790691485071449e-08
2.550396736394872077e-02,0.000000000000000000e+00
2.566080598383813083e-02,0.000000000000000000e+00
2.580975629992415810e-02,6.122882284520514418e-09
2.581821160526320824e-02,0.000000000000000000e+00
2.597618543177737660e-02,0.000000000000000000e+00
2.613472867434613045e-02,0.000000000000000000e+00
2.614769774869940555e-02,9.224013636233152624e-09
2.629384255139727289e-02,0.000000000000000000e+00
2.645352828887481689e-02,0.000000000000000000e+00
2.648536847941246331e-02,1.991436358872444856e-08
2.661378712029066618e-02,0.000000000000000000e+00
2.677462028677823902e-02,0.000000000000000000e+00
2.682276917397213856e-02,2.658038839031817702e-08
2.693602903714548136e-02,0.000000000000000000e+00
2.709801462793037796e-02,0.000000000000000000e+00
2.715990051238736935e-02,3.039218370026741667e-08
2.726057832345468723e-02,0.000000000000000000e+00
2.742372139587956337e-02,0.000000000000000000e+00
2.749676317276950055e-02,3.233459584806031017e-08
2.758744512526151160e-02,0.000000000000000000e+00
2.775175079960906510e-02,0.000000000000000000e+00
2.783335783133938923e-02,3.320421863850508970e-08
2.791663971493896224e-02,0.000000000000000000e+00
2.808211317533493290e-02,0.000000000000000000e+00
2.816968516243234522e-02,3.360632262749962962e-08
2.824817249300448641e-02,0.000000000000000000e+00
2.841481898833836395e-02,0.000000000000000000e+00
2.850574583850101762e-02,3.395170455888774086e-08
2.858205398997032409e-02,0.000000000000000000e+00
2.874987883483559603e-02,0.000000000000000000e+00
2.884154053012250030e-02,3.445345680974654101e-08
2.891829486823260797e-02,0.000000000000000000e+00
2.908730344388366085e-02,0.000000000000000000e+00
2.917706990600282824e-02,3.512365001623329874e-08
2.925690592399632362e-02,0.000000000000000000e+00
2.942710367932660498e-02,0.000000000000000000e+00
2.951233463298019721e-02,3.576994048182235986e-08
2.959789808924057075e-02,0.000000000000000000e+00
2.976929054177951395e-02,0.000000000000000000e+00
2.984733537603179165e-02,3.599208307780710214e-08
2.994128243372273790e-02,0.000000000000000000e+00
3.011387517065361452e-02,0.000000000000000000e+00
3.018207279827689327e-02,3.517836304200994135e-08
3.028707016702414379e-02,0.000000000000000000e+00
3.046086884622184465e-02,0.000000000000000000e+00
3.051654756098337584e-02,3.250192824599817953e-08
3.063527264063647948e-02,0.000000000000000000e+00
3.081028299172761109e-02,0.000000000000000000e+00
3.085076032357009224e-02,2.691703826496194552e-08
3.098590135009260393e-02,0.000000000000000000e+00
3.116212917553567996e-02,0.000000000000000000e+00
3.118471174361336917e-02,1.715521075196235756e-08
3.133896793713847329e-02,0.000000000000000000e+00
3.151641911332886403e-02,0.000000000000000000e+00
3.151840247685111507e-02,1.721273290566927017e-09
3.169448419195330935e-02,0.000000000000000000e+00
3.185183317718653928e-02,1.655205340844734252e-08
3.187316467034834178e-02,0.000000000000000000e+00
3.205246205541312232e-02,0.000000000000000000e+00
3.218500449669559060e-02,3.098923105626649743e-08
3.223237786368249314e-02,0.000000000000000000e+00
3.241291362140191756e-02,0.000000000000000000e+00
3.251791708562618011e-02,3.949779016354515448e-08
3.259407086460164304e-02,0.000000000000000000e+00
3.277585113917258486e-02,0.000000000000000000e+00
3.285057159240811764e-02,3.977657564435688187e-08
3.295825600094315355e-02,0.000000000000000000e+00
3.314128701575563829e-02,0.000000000000000000e+00
3.318296866365444409e-02,2.927903956784216888e-08
3.332494575954558780e-02,0.000000000000000000e+00
3.350923381841963700e-02,0.000000000000000000e+00
3.351510894416598330e-02,5.208708908632786461e-09
3.369415278873549857e-02,0.000000000000000000e+00
3.384699307693755932e-02,2.476988304744853764e-08
3.387970427718323130e-02,0.000000000000000000e+00
3.406588990086556468e-02,0.000000000000000000e+00
3.417862170316010584e-02,4.141472895180520197e-08
3.425271128738155424e-02,0.000000000000000000e+00
3.444017007490801641e-02,0.000000000000000000e+00
3.450999546222699443e-02,4.098368475147218248e-08
3.462826791228551526e-02,0.000000000000000000e+00
3.481700645910223990e-02,0.000000000000000000e+00
3.484111499173603299e-02,1.979015652742166509e-08
3.500638738577993569e-02,0.000000000000000000e+00
3.517198092749568294e-02,2.010520830375561729e-08
3.519641237366100128e-02,0.000000000000000000e+00
3.538708311509636273e-02,0.000000000000000000e+00
3.550259390352789035e-02,4.355279976941961451e-08
3.557840131353395829e-02,0.000000000000000000e+00
3.577036868360788935e-02,0.000000000000000000e+00
3.583295455207385904e-02,4.051136183458314832e-08
3.596298695123034683e-02,0.000000000000000000e+00
3.615625785368203893e-02,0.000000000000000000e+00
3.616306350359632660e-02,6.344630043564336574e-09
3.635018313970561632e-02,0.000000000000000000e+00
3.649292138678456032e-02,3.688833177806216668e-08
3.654476456959837583e-02,0.000000000000000000e+00
3.674000391530790610e-02,0.000000000000000000e+00
3.682252882855835407e-02,4.667950206926896328e-08
3.693590296052740030e-02,0.000000000000000000e+00
3.713246350079230096e-02,0.000000000000000000e+00
3.715188645407252466e-02,1.724438747352508017e-08
3.732968734357844376e-02,0.000000000000000000e+00
3.748099488671974289e-02,3.521379327020568439e-08
3.752757630839997915e-02,0.000000000000000000e+00
3.772613222691095780e-02,0.000000000000000000e+00
3.780985474813525204e-02,4.835543079839688119e-08
3.792535694300513960e-02,0.000000000000000000e+00
3.812525231291880035e-02,0.000000000000000000e+00
3.813846665820147530e-02,1.239067037861474319e-08
3.832582020533381595e-02,0.000000000000000000e+00
3.846683123505034718e-02,4.253088900507684400e-08
3.852706250148268952e-02,0.000000000000000000e+00
3.872898109525352295e-02,0.000000000000000000e+00
3.879494909506797651e-02,4.517324347919071670e-08
3.893157789329731999e-02,0.000000000000000000e+00
3.912282085289825462e-02,1.154098017153160072e-08
3.913485481513612196e-02,0.000000000000000000e+00
3.933881379327253125e-02,0.000000000000000000e+00
3.945044712144740728e-02,5.211330744714359753e-08
3.954345677329934583e-02,0.000000000000000000e+00
3.974878571401235794e-02,0.000000000000000000e+00
3.977782851188688129e-02,2.581988420291558839e-08
3.995480258752276415e-02,0.000000000000000000e+00
4.010496563365695266e-02,4.267740300045730351e-08
4.016150937937212895e-02,0.000000000000000000e+00
4.036890808864712632e-02,0.000000000000000000e+00
4.043185909447077897e-02,4.596489711072848650e-08
4.057700072809800051e-02,0.000000000000000000e+00
4.075850950031872921e-02,2.492388243013898830e-08
4.078578932425469539e-02,0.000000000000000000e+00
4.099527591754892342e-02,0.000000000000000000e+00
4.108491745547138141e-02,5.444005030108556298e-08
4.120546256243362571e-02,0.000000000000000000e+00
4.141108356248096589e-02,5.460081692332252601e-09
4.141635132750609571e-02,0.000000000000000000e+00
4.162794429563143606e-02,0.000000000000000000e+00
4.173700842218908136e-02,5.680672127139629879e-08
4.184024356406862433e-02,0.000000000000000000e+00
4.205325124459657893e-02,0.000000000000000000e+00
4.206269263372763856e-02,9.739385853357873657e-09
4.226696946364227880e-02,0.000000000000000000e+00
4.238813679452213545e-02,5.709801678688286586e-08
4.248140036241165873e-02,0.000000000000000000e+00
4.269654609701967196e-02,0.000000000000000000e+00
4.271334150029615362e-02,1.690838233314728711e-08
4.291240883862390554e-02,0.000000000000000000e+00
4.303830734507424483e-02,5.777072317747489194e-08
4.312899077355847322e-02,0.000000000000000000e+00
4.334629410347007328e-02,0.000000000000000000e+00
4.336303492118587233e-02,1.706631777564915353e-08
4.356432104545604478e-02,0.000000000000000000e+00
4.368752481926707620e-02,5.965515481598515635e-08
4.378307383220303439e-02,0.000000000000000000e+00
4.400255471212849434e-02,0.000000000000000000e+00
4.401177762826563589e-02,9.869982831034462833e-09
4.422276594952212481e-02,0.000000000000000000e+00
4.433579393544395675e-02,6.190279555617905771e-08
4.444370982469192377e-02,0.000000000000000000e+00
4.465957432638173463e-02,6.373345740051661323e-09
4.466538863410801641e-02,0.000000000000000000e+00
4.488780469055309030e-02,0.000000000000000000e+00
4.498311938497911999e-02,6.193162319090284029e-08
4.511096032326888938e-02,0.000000000000000000e+00
4.530642969346082571e-02,2.825925102256654498e-08
4.533485787811020185e-02,0.000000000000000000e+00
4.555949971769640561e-02,0.000000000000000000e+00
4.562950583237745938e-02,5.536902383806996397e-08
4.578488822156767668e-02,0.000000000000000000e+00
4.595234838061124094e-02,5.004520092777298146e-08
4.601102578634075346e-02,0.000000000000000000e+00
4.623791482586858681e-02,0.000000000000000000e+00
4.627495791537672432e-02,3.599216746863476146e-08
4.646555777140148891e-02,0.000000000000000000e+00
4.659733501222407259e-02,6.494513712929084193e-08
4.669395707174867072e-02,0.000000000000000000e+00
4.691948024504477566e-02,4.183803664625784791e-09
4.692311519344449788e-02,0.000000000000000000e+00
4.715303462091391395e-02,0.000000000000000000e+00
4.724139418606992935e-02,6.424114296077476638e-08
4.738371785664269309e-02,0.000000000000000000e+00
4.756307740587750743e-02,4.775449280458587964e-08
4.761516742134741520e-02,0.000000000000000000e+00
4.784738585414882728e-02,0.000000000000000000e+00
4.788453047339297219e-02,3.721746746898624281e-08
4.808037571274786925e-02,0.000000000000000000e+00
4.820575395589238310e-02,6.956410514291633262e-08
4.831413957360186640e-02,0.000000000000000000e+00
4.852674841900528335e-02,2.388344441661693907e-08
4.854868003210566219e-02,0.000000000000000000e+00
4.878399970277202957e-02,0.000000000000000000e+00
4.884751442671886323e-02,5.619946813473220004e-08
4.902010121941741128e-02,0.000000000000000000e+00
4.916805254137757153e-02,6.749860104182658915e-08
4.925698723534766010e-02,0.000000000000000000e+00
4.948836332368972135e-02,7.478568236907179312e-09
4.949466042354744300e-02,0.000000000000000000e+00
4.973312347687119939e-02,0.000000000000000000e+00
4.980844733272699054e-02,6.343994751745185567e-08
4.997237910823715268e-02,0.000000000000000000e+00
5.012830512592858501e-02,6.743197628056307735e-08
5.021243005082415278e-02,0.000000000000000000e+00
5.044793725910340365e-02,6.470979946326949062e-09
5.045327905826935133e-02,0.000000000000000000e+00
5.069492890487092840e-02,0.000000000000000000e+00
5.076734428643381314e-02,6.339655822529266516e-08
5.093738238579093025e-02,0.000000000000000000e+00
5.108652676047475971e-02,7.231250725991955619e-08
5.118064231726232594e-02,0.000000000000000000e+00
5.140548523216081911e-02,2.228316489660819855e-08
5.142471153679895046e-02,0.000000000000000000e+00
5.166959290340633615e-02,0.000000000000000000e+00
5.172422025080597452e-02,5.385365561827448744e-08
5.191528929779781754e-02,0.000000000000000000e+00
5.204273236410694725e-02,7.834214027502284239e-08
5.216180362261035874e-02,0.000000000000000000e+00
5.236102211814414042e-02,4.951712054279688857e-08
5.240913880262776381e-02,0.000000000000000000e+00
5.265729778500105596e-02,0.000000000000000000e+00
5.267909005738546924e-02,2.560023298903146838e-08
5.290628353947696150e-02,0.000000000000000000e+00
5.299693672468896999e-02,7.464959925207459435e-08
5.315609905862628271e-02,0.000000000000000000e+00
5.331456266130385480e-02,7.562254153437031334e-08
5.340674735807637852e-02,0.000000000000000000e+00
5.363196840687317613e-02,3.063912751288810910e-08
5.365823147674719795e-02,0.000000000000000000e+00
5.391055447708908988e-02,0.000000000000000000e+00
5.394915449943704644e-02,4.294246847003080347e-08
5.416371944532510918e-02,0.000000000000000000e+00
5.426612147543297127e-02,8.054364158960325426e-08
5.441772949169598750e-02,0.000000000000000000e+00
5.458286986970073418e-02,7.691178452451374881e-08
5.467258775070893417e-02,0.000000000000000000e+00
5.489940021548034288e-02,3.404419593455720872e-08
5.492829738138821360e-02,0.000000000000000000e+00
5.518486156753160676e-02,0.000000000000000000e+00
5.521571304441819095e-02,3.634311881994811699e-08
5.544228351796881560e-02,0.000000000000000000e+00
5.553180888656805703e-02,7.859835909895807049e-08
5.570056646682269852e-02,0.000000000000000000e+00
5.584768827039116035e-02,8.579441221345796009e-08
5.595971367377605699e-02,0.000000000000000000e+00
5.616335172276032406e-02,5.979785946963467325e-08
5.621972842434008744e-02,0.000000000000000000e+00
5.647879976896047483e-02,2.449672992232976299e-09
5.648061403012927251e-02,0.000000000000000000e+00
5.674237382913566163e-02,0.000000000000000000e+00
5.679403293269280617e-02,5.685902235152973105e-08
5.700501118601192241e-02,0.000000000000000000e+00
5.710905173607316865e-02,8.661244010887969580e-08
5.726852949235461399e-02,0.000000000000000000e+00
5.742385669963623318e-02,8.849425081614015198e-08
5.753293216699351120e-02,0.000000000000000000e+00
5.773844834233776702e-02,6.420431367115675414e-08
5.779822265628375977e-02,0.000000000000000000e+00
5.805282718155502231e-02,1.541482555489359640e-08
5.806440443440263888e-02,0.000000000000000000e+00
5.833148100365154187e-02,0.000000000000000000e+00
5.836699373308840144e-02,4.321487409586488582e-08
5.859945589475878958e-02,0.000000000000000000e+00
5.868094851116373301e-02,7.998569276357336832e-08
5.886833266719243563e-02,0.000000000000000000e+00
5.899469202843465876e-02,9.498423902964958643e-08
5.913811490947051830e-02,0.000000000000000000e+00
5.930822479598235608e-02,8.973003523538025661e-08
5.940880623948274764e-02,0.000000000000000000e+00
5.962154732331903517e-02,6.571265556698513421e-08
5.968041030481108233e-02,0.000000000000000000e+00
5.993466011838777252e-02,2.439133650611324811e-08
5.995293078305846679e-02,0.000000000000000000e+00
6.022637138218084329e-02,0.000000000000000000e+00
6.024756368756589708e-02,2.820001782088965570e-08
6.050073584082399369e-02,0.000000000000000000e+00
6.056025853566437966e-02,6.754508827255811809e-08
6.077602792866609871e-02,0.000000000000000000e+00
6.087274516593149665e-02,9.136318390723374705e-08
6.105225144676351690e-02,0.000000000000000000e+00
6.118502408005127569e-02,1.009458311107547246e-07
6.132941022790450170e-02,0.000000000000000000e+00
6.149709577814865824e-02,9.755161270441625732e-08
6.160750813696452832e-02,0.000000000000000000e+00
6.180896075878750118e-02,8.240573606821399721e-08
6.188654907127005833e-02,0.000000000000000000e+00
6.212061951897290824e-02,5.669957750531473550e-08
6.216653696096541282e-02,0.000000000000000000e+00
6.243207255415428314e-02,2.159022965964041418e-08
6.244747576938636247e-02,0.000000000000000000e+00
6.272936949343865809e-02,0.000000000000000000e+00
6.274332035822272058e-02,1.982251321419603585e-08
6.301222216398233433e-02,0.000000000000000000e+00
6.305436342351650181e-02,5.384812237774205812e-08
6.329603784622211959e-02,0.000000000000000000e+00
6.336520224081848562e-02,7.889863834487087502e-08
6.358082064010245338e-02,0.000000000000000000e+00
6.367583729935955006e-02,9.594131969437036389e-08
6.386657468071077481e-02,0.000000000000000000e+00
6.398626908681920300e-02,1.059060681929402392e-07
6.415330413868358672e-02,0.000000000000000000e+00
6.429649808932624833e-02,1.096849092663276792e-07
6.444101322062240067e-02,0.000000000000000000e+00
6.460652479145922999e-02,1.081314630613228189e-07
6.472970616951273515e-02,0.000000000000000000e+00
6.491634967624881902e-02,1.020603987988977224e-07
6.501938726515149591e-02,0.000000000000000000e+00
6.522597322517709184e-02,9.224689082043546762e-08
6.531006082458062911e-02,0.000000000000000000e+00
6.553539591817941767e-02,7.942604940414099701e-08
6.560173120252554835e-02,0.000000000000000000e+00
6.584461823364590183e-02,6.429235377414244113e-08
6.589440279184405336e-02,0.000000000000000000e+00
6.615364064842010894e-02,4.749906951095894669e-08
6.618808002397813528e-02,0.000000000000000000e+00
6.646246363780150546e-02,2.965765411033771670e-08
6.648276736941560738e-02,0.000000000000000000e+00
6.677108767554612578e-02,1.133714730428003747e-08
6.677846933815734243e-02,0.000000000000000000e+00
6.707519048019278118e-02,0.000000000000000000e+00
6.707951323386629472e-02,6.763614501803516532e-09
6.737293538598254639e-02,0.000000000000000000e+00
6.738774078343157115e-02,2.243300034621142913e-08
6.767170868694799557e-02,0.000000000000000000e+00
6.769577079336963621e-02,3.542509419141026683e-08
6.797151505597009979e-02,0.000000000000000000e+00
6.800360373126757008e-02,4.607370238107755256e-08
6.827235920789370693e-02,0.000000000000000000e+00
6.831124006317051967e-02,5.466616062599349846e-08
6.857424590004351783e-02,0.000000000000000000e+00
6.861868025358364154e-02,6.144264547147670896e-08
6.887717993274361516e-02,0.000000000000000000e+00
6.892592476547199087e-02,6.659546225584733747e-08
6.918116614984975987e-02,0.000000000000000000e+00
6.923297406026074352e-02,7.026832965495444228e-08
6.948620943928723870e-02,0.000000000000000000e+00
6.953982859783658377e-02,7.255564193897612313e-08
6.979231473359864824e-02,0.000000000000000000e+00
6.984648883654598350e-02,7.350172528952647610e-08
7.009948701050094932e-02,0.000000000000000000e+00
7.015295523319758919e-02,7.310007743566160343e-08
7.040773129344934933e-02,0.000000000000000000e+00
7.045922824306127819e-02,7.129258089433321288e-08
7.071705265221417402e-02,0.000000000000000000e+00
7.076530831986915793e-02,6.796872056846758881e-08
7.102745620346240241e-02,0.000000000000000000e+00
7.107119591581451123e-02,6.296477397804700615e-08
7.133894711135452260e-02,0.000000000000000000e+00
7.137689148155146324e-02,5.606298608684667784e-08
7.165153058814432985e-02,0.000000000000000000e+00
7.168239546619969982e-02,4.699072775338208885e-08
7.196521189479526681e-02,0.000000000000000000e+00
7.198770831733736220e-02,3.541964582742807011e-08
7.227999634160309217e-02,0.000000000000000000e+00
7.229283048100620945e-02,2.096478660118528126e-08
7.259588928882965142e-02,0.000000000000000000e+00
7.259776240170989769e-02,3.183706770437666478e-09
7.290250452241409107e-02,1.718863523736402499e-08
7.291289614734774993e-02,0.000000000000000000e+00
7.320705728454507399e-02,3.805451020966188480e-08
7.323102237929635105e-02,0.000000000000000000e+00
7.351142112799180506e-02,5.884547538137496758e-08
7.355027349874831977e-02,0.000000000000000000e+00
7.381559649110408516e-02,7.895824169490417432e-08
7.387065507238654849e-02,0.000000000000000000e+00
7.411958381069289059e-02,9.772850623201989606e-08
7.419217272019462683e-02,0.000000000000000000e+00
7.442338352202970686e-02,1.144299711652863039e-07
7.451483211615711477e-02,0.000000000000000000e+00
7.472699605884608465e-02,1.282733478880082600e-07
7.483863898897336053e-02,0.000000000000000000e+00
7.503042185333452796e-02,1.384053344988256384e-07
7.516359912278269828e-02,0.000000000000000000e+00
7.533366133614582960e-02,1.439075791587196562e-07
7.548971835790158069e-02,0.000000000000000000e+00
7.563671493639007037e-02,1.437956193839351471e-07
7.581700259157592159e-02,0.000000000000000000e+00
7.593958308163628601e-02,1.370177998005761566e-07
7.614545777874298649e-02,0.000000000000000000e+00
7.624226619791119042e-02,1.224541701372316993e-07
7.647508993281082468e-02,0.000000000000000000e+00
7.654476470969823199e-02,9.891535979189569616e-08
7.680590512644619450e-02,0.000000000000000000e+00
7.684707903993853728e-02,6.514142428248881345e-08
7.713790949238158445e-02,0.000000000000000000e+00
7.714920961002763589e-02,1.980068151108405061e-08
7.745115683981718124e-02,3.402880618952330849e-08
7.747110922423333657e-02,0.000000000000000000e+00
7.775292114761317430e-02,8.074283433523454789e-08
7.780551057733520182e-02,0.000000000000000000e+00
7.805450295017396511e-02,1.175755248716825463e-07
7.814111986958649503e-02,0.000000000000000000e+00
7.835590266271230675e-02,1.429930906737819640e-07
7.847794348231523776e-02,0.000000000000000000e+00
7.865712069889091440e-02,1.553853272440175459e-07
7.881598786115895372e-02,0.000000000000000000e+00
7.895815747082346459e-02,1.530643145564170027e-07
7.915525951695717710e-02,0.000000000000000000e+00
7.925901338907537230e-02,1.342630930323274185e-07
7.949576502666477751e-02,0.000000000000000000e+00
7.955968886265601947e-02,9.713431997626642556e-08
7.983751103427788598e-02,0.000000000000000000e+00
7.986018429902613791e-02,3.974888884705762848e-08
8.016050010409159210e-02,3.536888015798211882e-08
8.018050425178019358e-02,0.000000000000000000e+00
8.046063668220299059e-02,9.838278680618373073e-08
8.052475146010418250e-02,0.000000000000000000e+00
8.076059443615490885e-02,1.417664184377720460e-07
8.087025951011078684e-02,0.000000000000000000e+00
8.106037376718439047e-02,1.633593694760904214e-07
8.121703532358787170e-02,0.000000000000000000e+00
8.135997507496889325e-02,1.609139531066894335e-07
8.156508589426603173e-02,0.000000000000000000e+00
8.165939875762606714e-02,1.320936754978241368e-07
8.191441828885526188e-02,0.000000000000000000e+00
8.195864521171203343e-02,7.447167782448360640e-08
8.225771483221866465e-02,1.382213732359360847e-08
8.226503964809850356e-02,0.000000000000000000e+00
8.255660801257413972e-02,9.678473911201024293e-08
8.261695718784700659e-02,0.000000000000000000e+00
8.285532514463977982e-02,1.506856936450695628e-07
8.297017820015595291e-02,0.000000000000000000e+00
8.315386661870660667e-02,1.728416798019161149e-07
8.332471005439967549e-02,0.000000000000000000e+00
8.345223282350039407e-02,1.604727529747052017e-07
8.368056019840930393e-02,0.000000000000000000e+00
8.375042414617106523e-02,1.107006157852197248e-07
8.403773615963089361e-02,0.000000000000000000e+00
8.404844097229702271e-02,2.054685732666428066e-08
8.434628368588159564e-02,8.508955207098267692e-08
8.439624554630886788e-02,0.000000000000000000e+00
8.464395266934937601e-02,1.534319622464863642e-07
8.475609604868789004e-02,0.000000000000000000e+00
8.494144830354777298e-02,1.801463190287400096e-07
8.511729544024232430e-02,0.000000000000000000e+00
8.523877096774190587e-02,1.619691067933359818e-07
8.547985157892606933e-02,0.000000000000000000e+00
8.553592103961366044e-02,9.552957641600912098e-08
8.583289889526068972e-02,2.124990733376463936e-08
8.584377240845025847e-02,0.000000000000000000e+00
8.612970490919164002e-02,1.256940400651274103e-07
8.620906595958421903e-02,0.000000000000000000e+00
8.642633945432659504e-02,1.799258710910578429e-07
8.657574035148146718e-02,0.000000000000000000e+00
8.672280290199341213e-02,1.802685931640013450e-07
8.694380379303434658e-02,0.000000000000000000e+00
8.701909562192572389e-02,1.229304109617856966e-07
8.731326458425359149e-02,0.000000000000000000e+00
8.731521798225971853e-02,4.002400688651874816e-09
8.761117034953352922e-02,1.207416451820542136e-07
8.768413111767764390e-02,0.000000000000000000e+00
8.790695308868301527e-02,1.851226687499263335e-07
8.805641187980706164e-02,0.000000000000000000e+00
8.820256656304087395e-02,1.849947210974534073e-07
8.843011545257295491e-02,0.000000000000000000e+00
8.849801113433164446e-02,1.161135958493986209e-07
8.879328716267187449e-02,2.418864186726210619e-08
8.880525051482968113e-02,0.000000000000000000e+00
8.908839500656490218e-02,1.473796030215801522e-07
8.918182584388295586e-02,0.000000000000000000e+00
8.938333502290118915e-02,1.982937614664059822e-07
8.955985031704599697e-02,0.000000000000000000e+00
8.967810756694927221e-02,1.723329172698129241e-07
8.993933291322980805e-02,0.000000000000000000e+00
8.997271299236264674e-02,6.476616015715919161e-08
9.026715165116788731e-02,9.724852895187652280e-08
9.032028271456521429e-02,0.000000000000000000e+00
9.056142389376625745e-02,1.903540978176465615e-07
9.070270890805920416e-02,0.000000000000000000e+00
9.085553006893021255e-02,1.974491069534067833e-07
9.108662078728685385e-02,0.000000000000000000e+00
9.114947052379623882e-02,1.134212130327050261e-07
9.144324560387007139e-02,5.743812447889240502e-08
9.147202775411611420e-02,0.000000000000000000e+00
9.173685565301514799e-02,1.810430791948647311e-07
9.185893932047317634e-02,0.000000000000000000e+00
9.203030101345410774e-02,2.084289233428293642e-07
9.224736511014158813e-02,0.000000000000000000e+00
9.232358202576296247e-02,1.340798954085897776e-07
9.261669902886959793e-02,4.270250014704046748e-08
9.263731486060183817e-02,0.000000000000000000e+00
9.290965236004955496e-02,1.821028683957059968e-07
9.302879842491001972e-02,0.000000000000000000e+00
9.320244235492186613e-02,2.139389714272965648e-07
9.342182577361657358e-02,0.000000000000000000e+00
9.349506934744666875e-02,1.322680538429210628e-07
9.378753366992070850e-02,5.935200964035658444e-08
9.381640699672844086e-02,0.000000000000000000e+00
9.407983565297334261e-02,1.966483776372207615e-07
9.421255230571035089e-02,0.000000000000000000e+00
9.437197562556481900e-02,2.138303883403303018e-07
9.461027203553445952e-02,0.000000000000000000e+00
9.466395391497933742e-02,1.045029901503014003e-07
9.495577084682432778e-02,1.047259531872235527e-07
9.500957664677134318e-02,0.000000000000000000e+00
9.524742674502367779e-02,2.186259706604687381e-07
9.541047672772973165e-02,0.000000000000000000e+00
9.553892193181573456e-02,1.985831415973748904e-07
9.581298299664253726e-02,0.000000000000000000e+00
9.583025672774864168e-02,3.772292872517013507e-08
9.612143145167573177e-02,1.666237970376904798e-07
9.621710630390273300e-02,0.000000000000000000e+00
9.641244642075158522e-02,2.322294603285257608e-07
9.662285763434824704e-02,0.000000000000000000e+00
9.670330195042753374e-02,1.487063335803284758e-07
9.699399835445082774e-02,7.608178859142000761e-08
9.703024810960014790e-02,0.000000000000000000e+00
9.728453594485186873e-02,2.226912165226302420e-07
9.743928899045312120e-02,0.000000000000000000e+00
9.757491503194848370e-02,2.112695468570180424e-07
9.784999167931918151e-02,0.000000000000000000e+00
9.786513592433676578e-02,3.409055426839557867e-08
9.815519892888802111e-02,1.853891535286145142e-07
9.826236772273100328e-02,0.000000000000000000e+00
9.844510435074299570e-02,2.397568602541255700e-07
9.867642881390004117e-02,0.000000000000000000e+00
9.873485249330823943e-02,1.184924751651550423e-07
9.902444365825102679e-02,1.338346692358882706e-07
9.909218679533465801e-02,0.000000000000000000e+00
9.931387814549405557e-02,2.465564666320751996e-07
9.950965366152064728e-02,0.000000000000000000e+00
9.960315625321047861e-02,1.731152656225809494e-07
9.989227827781946289e-02,7.954442193813804352e-08
9.992884156166306764e-02,0.000000000000000000e+00
1.001812445139812768e-01,2.420125139734885522e-07
1.003497628024952459e-01,0.000000000000000000e+00
1.004700552545905734e-01,2.071024960415002170e-07
1.007587107907735868e-01,3.195007347578382451e-08
1.007724298511502026e-01,0.000000000000000000e+00
1.010472114118802778e-01,2.343321457431990495e-07
1.011968553381064340e-01,0.000000000000000000e+00
1.013355574054813357e-01,2.274072222752110406e-07
1.016230520601982823e-01,0.000000000000000000e+00
1.016237490573604907e-01,1.699597240722994229e-09
1.019117866515110160e-01,2.294871805363918327e-07
1.020510329837054364e-01,0.000000000000000000e+00
1.021996704701289560e-01,2.386906959306323017e-07
1.024808112475111277e-01,0.000000000000000000e+00
1.024874007936075193e-01,1.600792920442017930e-08
1.027749779005318054e-01,2.311101174878871234e-07
1.029124001663423993e-01,0.000000000000000000e+00
1.030624020676727537e-01,2.432151993692066583e-07
1.033458132340873414e-01,0.000000000000000000e+00
1.033496735699814262e-01,9.534148248668827819e-09
1.036367926805817630e-01,2.403840577147597912e-07
1.037810641271955103e-01,0.000000000000000000e+00
1.039237596707672795e-01,2.407306032847777999e-07
1.042105748099920737e-01,1.868846571939641876e-08
1.042181667081627516e-01,0.000000000000000000e+00
1.044972383658667736e-01,2.559261789158995271e-07
1.046571350291015667e-01,0.000000000000000000e+00
1.047837506041507383e-01,2.283542417380601819e-07
1.050701117887457847e-01,6.607444397177530959e-08
1.050979833354050430e-01,0.000000000000000000e+00
1.053563221816932738e-01,2.736642974454639443e-07
1.055407260694992688e-01,0.000000000000000000e+00
1.056423820431585670e-01,2.004436514546625858e-07
1.059282916314356338e-01,1.272105789595912029e-07
1.059853778746940867e-01,0.000000000000000000e+00
1.062140512029338679e-01,2.867060770461726804e-07
1.064319535991314902e-01,0.000000000000000000e+00
1.064996610121720089e-01,1.484616750091483084e-07
1.067851213117730902e-01,1.939262546102327178e-07
1.068804682998360234e-01,0.000000000000000000e+00
1.070704323524548363e-01,2.852003604947306314e-07
1.073309372468706779e-01,0.000000000000000000e+00
1.073555943830246939e-01,6.083342724005902369e-08
1.076406076503727549e-01,2.550260341238619333e-07
1.077833759275995118e-01,0.000000000000000000e+00
1.079254723994635956e-01,2.561900854791687721e-07
1.082101888733287276e-01,6.804033497731509783e-08
1.082378000510655913e-01,0.000000000000000000e+00
1.084947573130609910e-01,2.961383963606678549e-07
1.086942255524793732e-01,0.000000000000000000e+00
1.087791779578060614e-01,1.834561959568326017e-07
1.090634510447537342e-01,1.904995922119567808e-07
1.091526685978337075e-01,0.000000000000000000e+00
1.093475768091324019e-01,2.995551688922404310e-07
1.096131455886344142e-01,0.000000000000000000e+00
1.096315554842003381e-01,4.735190406446321276e-08
1.099153873012375660e-01,2.806160609436503250e-07
1.100756731667640875e-01,0.000000000000000000e+00
1.101990724895386131e-01,2.440609893628042926e-07
1.104826112764046298e-01,1.360306177700110197e-07
1.105402682194755459e-01,0.000000000000000000e+00
1.107660038871341179e-01,3.155679081934259500e-07
1.110069478845215341e-01,0.000000000000000000e+00
1.110492505450168532e-01,1.047520546970659439e-07
1.113323514713224494e-01,2.709422786129067617e-07
1.114757295554259509e-01,0.000000000000000000e+00
1.116153068852964170e-01,2.687576852733464250e-07
1.118981170041465911e-01,1.191089699092984233e-07
1.119466308868987681e-01,0.000000000000000000e+00
1.121807820430395786e-01,3.253717564266622730e-07
1.124196698004062966e-01,0.000000000000000000e+00
1.124633022150886008e-01,1.096138619871567244e-07
1.127456777313456393e-01,2.831687366255941640e-07
1.128948644898909448e-01,0.000000000000000000e+00
1.130279088007936916e-01,2.669163492452497621e-07
1.133099956303365574e-01,1.505650875088804241e-07
1.133722334276588140e-01,0.000000000000000000e+00
1.135919384247900399e-01,3.329536487628459440e-07
1.138517953704293872e-01,0.000000000000000000e+00
1.138737373868740910e-01,5.888584536650753876e-08
1.141553927172011818e-01,3.157604496761834412e-07
1.143335693655613827e-01,0.000000000000000000e+00
1.144369046142690860e-01,2.297909121318220116e-07
1.147182732744506661e-01,2.231986297451804546e-07
1.148175747574566585e-01,0.000000000000000000e+00
1.149994988919841032e-01,3.237240948084085801e-07
1.152805816589635990e-01,6.295234628028723023e-08
1.153038311941487759e-01,0.000000000000000000e+00
1.155615217653295224e-01,3.481306591335275868e-07
1.157923586340869615e-01,0.000000000000000000e+00
1.158423193988585842e-01,1.290017866972803517e-07
1.161229747451539840e-01,3.102665111498481565e-07
1.162831773531143587e-01,0.000000000000000000e+00
1.164034879876342798e-01,2.629510104656951341e-07
1.166838593075260888e-01,2.171927018235209061e-07
1.167763079516597746e-01,0.000000000000000000e+00
1.169640888838490156e-01,3.390240442824321576e-07
1.172441768934112394e-01,7.576971000622378938e-08
1.172717713621365676e-01,0.000000000000000000e+00
1.175241235107931381e-01,3.638135940842168736e-07
1.177695888565690741e-01,0.000000000000000000e+00
1.178039289083414876e-01,9.402972328542702485e-08
1.180835932561546953e-01,3.436983339044630270e-07
1.182697820544472145e-01,0.000000000000000000e+00
1.183631167220757230e-01,2.247299300539573608e-07
1.186424994716779313e-01,2.848364881735676590e-07
1.187723729308216569e-01,0.000000000000000000e+00
1.189217416682562256e-01,3.128268840080217217e-07
1.192008434728142885e-01,1.931591679937838535e-07
1.192773838246462825e-01,0.000000000000000000e+00
1.194798050440547266e-01,3.639507577535283644e-07
1.197586265383663584e-01,7.436345467182192692e-08
1.197848374473786670e-01,0.000000000000000000e+00
1.200373081098138062e-01,3.834890101028776144e-07
1.202947568918510124e-01,0.000000000000000000e+00
1.203158499101250334e-01,6.119129358772568139e-08
1.205942520886794656e-01,3.765788840759398681e-07
1.208071656414150263e-01,0.000000000000000000e+00
1.208725147924964993e-01,1.736373044791683640e-07
1.211506381662240395e-01,3.480996291216342797e-07
1.213220875793815934e-01,0.000000000000000000e+00
1.214286223521252872e-01,2.589826294530084283e-07
1.217064674900666388e-01,3.026644018189195151e-07
1.218395469987552659e-01,0.000000000000000000e+00
1.219841737175059726e-01,3.214912361326760504e-07
1.222617411694794376e-01,2.446118655408113796e-07
1.223595686122864734e-01,0.000000000000000000e+00
1.225391699785891575e-01,3.651421865979997960e-07
1.228164602749899081e-01,1.779974574400711163e-07
1.228821775628472501e-01,0.000000000000000000e+00
1.230936121863779320e-01,3.936205187349273160e-07
1.233706258379750342e-01,1.065842999414812198e-07
1.234073994341445268e-01,0.000000000000000000e+00
1.236475013525184519e-01,4.103077588801795628e-07
1.239242388502447556e-01,3.383376562249296171e-08
1.239352602617873333e-01,0.000000000000000000e+00
1.242008384488785533e-01,4.182720681478180325e-07
1.244657865447187928e-01,0.000000000000000000e+00
1.244773002636178627e-01,3.573517443067331101e-08
1.247536244071207889e-01,4.202579877987666634e-07
1.249990052570345012e-01,0.000000000000000000e+00
1.250298109894911192e-01,9.266498818272239646e-08
1.253058601182659992e-01,4.186757763258164289e-07
1.255349438601925105e-01,0.000000000000000000e+00
1.255817718983986420e-01,1.372932738608056980e-07
1.258575464322476134e-01,4.155903079450240512e-07
1.260736303156440030e-01,0.000000000000000000e+00
1.261331838195599575e-01,1.712387329155795612e-07
1.264086841574575404e-01,4.127095283301684958e-07
1.266150930978931222e-01,0.000000000000000000e+00
1.266840475404225896e-01,1.957490832760200306e-07
1.269592740602825398e-01,4.113724335619295402e-07
1.271593612080091640e-01,0.000000000000000000e+00
1.272343638061950166e-01,2.116884917913175457e-07
1.275093168646327657e-01,4.125365559715099550e-07
1.277064641876093087e-01,0.000000000000000000e+00
1.277841333193683315e-01,2.195244906966209442e-07
1.280588132514587640e-01,4.167649281239249603e-07
1.282564321333303226e-01,0.000000000000000000e+00
1.283333567392298535e-01,2.193143407436259906e-07
1.286077638582605043e-01,4.242125122289053252e-07
1.288092957118176229e-01,0.000000000000000000e+00
1.288820346813665252e-01,2.106908377763616613e-07
1.291561692785857529e-01,4.346120580089873897e-07
1.293650861752441983e-01,0.000000000000000000e+00
1.294301677171602605e-01,1.928475038548427278e-07
1.297040300615210084e-01,4.472593564397442378e-07
1.299238353773943810e-01,0.000000000000000000e+00
1.299777563732708308e-01,1.645231645364120254e-07
1.302513467111683643e-01,4.609978807024184277e-07
1.304855757903266023e-01,0.000000000000000000e+00
1.305248011311104239e-01,1.239858547497085794e-07
1.307981196861154327e-01,4.742027607806953426e-07
1.310503405216532635e-01,0.000000000000000000e+00
1.310713024263069904e-01,6.901604665543459305e-08
1.313443493988947219e-01,4.847640758254279092e-07
1.316172606481588458e-01,3.082081367900002533e-09
1.316181633324565725e-01,0.000000000000000000e+00
1.318900362154304395e-01,4.900694172138564397e-07
1.321626761390755633e-01,8.667309620014052030e-08
1.321890786558747310e-01,0.000000000000000000e+00
1.324351804544765254e-01,4.869856949918371924e-07
1.327075491940127305e-01,1.738845279986023229e-07
1.327631216163884520e-01,0.000000000000000000e+00
1.329797823870438878e-01,4.718401392933557759e-07
1.332518800598900266e-01,2.611611988334594514e-07
1.333403280498405008e-01,0.000000000000000000e+00
1.335238422358156762e-01,4.404004695923724455e-07
1.337956689350025541e-01,3.443912388045866635e-07
1.339207345242278968e-01,0.000000000000000000e+00
1.340673601745468180e-01,3.878541683377534355e-07
1.343389159684222067e-01,4.188854376696582449e-07
1.345043783612929478e-01,0.000000000000000000e+00
1.346103363274701037e-01,3.087868280515770891e-07
1.348816212593785813e-01,4.793556898641249120e-07
1.350912976589672410e-01,0.000000000000000000e+00
1.351527707686618895e-01,1.971595197103326313e-07
1.354237848566409719e-01,5.198924442062491380e-07
1.356815313146949031e-01,0.000000000000000000e+00
1.356946635214217878e-01,4.628511501847398790e-08
1.359654067578786873e-01,5.339411368598945273e-07
1.362360145576259618e-01,1.317026859792846949e-07
1.362751190496931386e-01,0.000000000000000000e+00
1.365064869090096833e-01,5.142775291178125485e-07
1.367768237970752587e-01,2.906583498885062511e-07
1.368721014341853781e-01,0.000000000000000000e+00
1.370470252035501935e-01,4.529818979359667708e-07
1.373170911068248012e-01,4.210095424506121731e-07
1.374725199136625775e-01,0.000000000000000000e+00
1.375870214819285009e-01,3.414120251510333048e-07
1.378568163005085279e-01,5.142567304217138258e-07
1.380764168362247912e-01,0.000000000000000000e+00
1.381264755308073966e-01,1.701748982840811664e-07
1.383959991376424725e-01,5.611531981863926433e-07
1.386653870823821855e-01,6.629457788287496101e-08
1.386838354810558116e-01,0.000000000000000000e+00
1.389346393229251297e-01,5.516755192669364760e-07
1.392037558136720032e-01,2.891923956971353959e-07
1.392948200880957110e-01,0.000000000000000000e+00
1.394727365055110635e-01,4.749926204028476207e-07
1.397415813457877354e-01,4.584987654543404290e-07
1.399094158889644945e-01,0.000000000000000000e+00
1.400102902782855152e-01,3.194333185185804780e-07
1.402788632432003524e-01,5.627003183961143407e-07
1.405276691392166599e-01,0.000000000000000000e+00
1.405473001771160857e-01,7.245228661467706388e-08
1.408156010129835989e-01,5.894136634321256452e-07
1.410837656800925655e-01,2.244942054474563520e-07
1.411496271519875889e-01,0.000000000000000000e+00
1.413517941040501880e-01,5.253498027157910144e-07
1.416196862067541917e-01,4.489736000756749945e-07
1.417753383331124273e-01,0.000000000000000000e+00
1.418874419063685666e-01,3.562767723064297343e-07
1.421550611172997247e-01,5.827073035202801066e-07
1.424048522177976950e-01,0.000000000000000000e+00
1.424225437501686620e-01,6.698038412800144670e-08
1.426898897117866438e-01,6.106562595586950692e-07
1.429570989051303087e-01,2.755767596340774617e-07
1.430382195089311137e-01,0.000000000000000000e+00
1.432241712293126912e-01,5.167626848101569692e-07
1.434911065795597407e-01,5.142764061272231402e-07
1.436754921171263244e-01,0.000000000000000000e+00
1.437579048471818166e-01,2.839068669602262673e-07
1.440245659195482086e-01,6.288100051210498975e-07
1.442910896800579934e-01,9.731173727933750683e-08
1.443167232025912017e-01,0.000000000000000000e+00
1.445574760081148880e-01,6.011402708394619765e-07
1.445994476991765421e-01,6.327060693145369896e-07
1.447033845204982461e-01,6.172577568519521662e-07
1.448237247790987170e-01,4.327338725129692421e-07
1.449619672189384478e-01,0.000000000000000000e+00
1.450898358643374908e-01,4.120799777518335816e-07
1.453558091310787337e-01,6.219393111073223679e-07
1.456112799590373597e-01,0.000000000000000000e+00
1.456216444424619505e-01,4.124177060971234710e-08
1.458873416574903437e-01,6.447412178034461760e-07
1.461529006310000600e-01,3.748747039455935237e-07
1.462647186030407442e-01,0.000000000000000000e+00
1.464183212136312418e-01,4.797054590777172223e-07
1.466836032518059330e-01,6.197555306730606617e-07
1.469223417687045563e-01,0.000000000000000000e+00
1.469487465876839760e-01,1.040950508013338549e-07
1.472137510591452203e-01,6.698469000587792266e-07
1.474786164997542448e-01,3.645300388765981836e-07
1.475842095641463070e-01,0.000000000000000000e+00
1.477433427387308817e-01,5.012686432048774066e-07
1.480079296009202405e-01,6.383392738840143465e-07
1.482503836431892652e-01,0.000000000000000000e+00
1.482723769067593733e-01,8.872371565216141676e-08
1.485366844722475765e-01,6.844020808971507108e-07
1.488008521089151659e-01,4.112872938888401109e-07
1.489209272634496595e-01,0.000000000000000000e+00
1.490648796237900309e-01,4.761707323996944297e-07
1.493287668193669648e-01,6.787834980759299697e-07
1.495925134935733314e-01,1.419454320750190846e-08
1.495959053473449041e-01,0.000000000000000000e+00
1.498561194397384499e-01,6.805755966010629265e-07
1.501195844465590401e-01,5.090580315614268159e-07
1.502753845461970716e-01,0.000000000000000000e+00
1.503829082980659149e-01,3.872012794281509684e-07
1.506460907735914789e-01,7.256735922167578678e-07
1.509091316477338407e-01,1.991903627596158799e-07
1.509594333076451356e-01,0.000000000000000000e+00
1.511720306903237832e-01,6.331464186271062999e-07
1.514347876663911241e-01,6.344720562267980313e-07
1.516481219465659058e-01,0.000000000000000000e+00
1.516974023361263857e-01,1.988234381578024568e-07
1.519598744548499858e-01,7.453811576851876453e-07
1.522222037729726585e-01,4.292074052281158458e-07
1.523415227197466026e-01,0.000000000000000000e+00
1.524843900359633408e-01,4.976897920450085167e-07
1.527464329843088719e-01,7.450725889590614770e-07
1.530083323534815465e-01,1.312992312652028204e-07
1.530397099045522069e-01,0.000000000000000000e+00
1.532700878738996464e-01,6.841441513860679891e-07
1.535316992708913864e-01,6.525135291535200111e-07
1.537427598818610075e-01,0.000000000000000000e+00
1.537931662646565834e-01,2.085337238444395780e-07
1.540544885702296030e-01,7.772829156427185637e-07
1.543156658974417783e-01,4.870697569159254670e-07
1.544507512235616942e-01,0.000000000000000000e+00
1.545766979508809980e-01,4.659011327290407678e-07
1.548375844298541526e-01,7.952099267405365879e-07
1.550983250283482495e-01,2.671235609374988940e-07
1.551637647849244961e-01,0.000000000000000000e+00
1.553589194349902503e-01,6.441095512510486287e-07
1.556193673330068805e-01,7.549757036762194673e-07
1.558796684001857169e-01,1.001334126726760587e-08
1.558818838021980013e-01,0.000000000000000000e+00
1.561398223088326653e-01,7.587935544339785565e-07
1.563998287257329922e-01,6.725123687378875559e-07
1.566051939957943118e-01,0.000000000000000000e+00
1.566596873121087474e-01,2.325404219183369037e-07
1.569193977235769921e-01,8.243893624970688450e-07
1.571789596101092479e-01,5.625639598605403080e-07
1.573337836794813649e-01,0.000000000000000000e+00
1.574383726159869212e-01,4.173917725336373508e-07
1.576976363797606417e-01,8.540596836970060224e-07
1.579567505342047984e-01,4.386117126164990054e-07
1.580677438760111075e-01,0.000000000000000000e+00
1.582157147062770719e-01,5.558744737288456861e-07
1.584745285170703899e-01,8.596130997573503407e-07
1.587331915817732919e-01,3.127939181557515269e-07
1.588071684396733518e-01,0.000000000000000000e+00
1.589917035096215514e-01,6.580150981871923932e-07
1.592500639038546550e-01,8.514175343088403736e-07
1.595082723616698395e-01,1.958199135065896712e-07
1.595521541862975345e-01,0.000000000000000000e+00
1.597663284741772105e-01,7.322943477161558690e-07
1.600242318263521701e-01,8.383073218376502211e-07
1.602819819969891479e-01,9.687767871247032758e-08
1.603028010312739782e-01,0.000000000000000000e+00
1.605395785586551383e-01,7.855465663508809371e-07
1.607970210776409614e-01,8.274832935528664279e-07
1.610543091139146898e-01,2.353452405179368156e-08
1.610592121362274809e-01,0.000000000000000000e+00
1.613114422210725762e-01,8.228516267250185479e-07
1.615684199462901482e-01,8.244052999706319440e-07
1.618214940650197775e-01,0.000000000000000000e+00
1.618252418302737194e-01,1.835564417129731396e-08
1.620819074072095689e-01,8.474185194673466981e-07
1.623384162047158685e-01,8.326764813770815010e-07
1.625897569498485629e-01,0.000000000000000000e+00
1.625947677437907801e-01,2.474241855843217763e-08
1.628509615387606080e-01,8.604599034400806090e-07
1.631069970972321426e-01,8.539185423206419046e-07
1.633628739200361224e-01,6.160430443546971446e-09
1.633641146682562328e-01,0.000000000000000000e+00
1.636185915011786063e-01,8.610567661659906946e-07
1.638741493277865724e-01,8.876372091237705320e-07
1.641295468800560431e-01,7.455583111992680756e-08
1.641446850319702166e-01,0.000000000000000000e+00
1.643847836311963517e-01,8.460122999376373798e-07
1.646398590473788781e-01,9.310769453763079184e-07
1.648947725876805381e-01,1.780337020029776340e-07
1.649315899885701320e-01,0.000000000000000000e+00
1.651495237040295494e-01,8.096939351220910908e-07
1.654041118411503086e-01,9.790639137752243926e-07
1.656585364365062985e-01,3.118786505718063040e-07
1.657249558370930131e-01,0.000000000000000000e+00
1.659127969202446318e-01,7.438624036182339694e-07
1.661668927151402353e-01,1.023836036950775963e-06
1.664208232365362028e-01,4.688054469070834784e-07
1.665249134587981905e-01,0.000000000000000000e+00
1.666745878922872293e-01,6.374865572089660759e-07
1.669281860827019903e-01,1.054858891569310231e-06
1.671816172004820245e-01,6.387759880488452779e-07
1.673315985644467374e-01,0.000000000000000000e+00
1.674348806306658610e-01,4.765424962971387401e-07
1.676879757505657098e-01,1.058626021455122412e-06
1.679409019297103678e-01,8.088007779072370340e-07
1.681451519595986155e-01,0.000000000000000000e+00
1.681936585297820752e-01,2.437954121359275916e-07
1.684462449045515675e-01,1.018442046585299465e-06
1.686986603998315015e-01,9.627233228393095033e-07
1.689509043533928834e-01,7.776513405444163141e-08
1.689657198295923812e-01,0.000000000000000000e+00
1.692029760949163575e-01,9.141868235196248804e-07
1.694548749459254267e-01,1.080985669810186067e-06
1.697066002197212820e-01,4.200974669243962012e-07
1.697934540460760977e-01,0.000000000000000000e+00
1.699581512213198531e-01,7.220585961920100715e-07
1.702095272473853893e-01,1.140373081187640025e-06
1.704607275861667326e-01,7.325488780574040959e-07
1.706285124971487488e-01,0.000000000000000000e+00
1.707117515174297051e-01,4.142938825890674082e-07
1.709625983123905235e-01,1.113735582758401677e-06
1.712132672336504902e-01,9.885820824728774880e-07
1.714637575351268262e-01,4.000576664386912284e-08
1.714710594434408764e-01,0.000000000000000000e+00
1.717140684619828384e-01,9.696838266792795480e-07
1.719641992505629435e-01,1.157448632826962864e-06
1.722141491283207537e-01,5.233423442385642943e-07
1.723212659027226756e-01,0.000000000000000000e+00
1.724639173137491321e-01,6.722563726802022188e-07
1.727135030163103879e-01,1.203858184417594401e-06
1.729629054363652774e-01,9.151341561763892685e-07
1.731793100659549944e-01,0.000000000000000000e+00
1.732121237651007561e-01,1.805550761679874938e-07
1.734611571844575928e-01,1.087616087469545079e-06
1.737100048670631725e-01,1.175888889204390608e-06
1.739586659761434839e-01,4.465971958911296724e-07
1.740453777480622244e-01,0.000000000000000000e+00
1.742071396654654714e-01,7.632255485945371731e-07
1.744554250792549333e-01,1.260846764439271794e-06
1.747035213521204722e-01,9.424475518327035672e-07
1.749196628771161055e-01,0.000000000000000000e+00
1.749514276089809695e-01,1.794501004459547744e-07
1.751991429649868426e-01,1.119545677608080325e-06
1.754466665254437729e-01,1.245154890527899738e-06
1.756939973857359338e-01,5.575413502545423228e-07
1.758023680261210364e-01,0.000000000000000000e+00
1.759411346312461655e-01,6.953420315647385053e-07
1.761880773372798137e-01,1.298888673451070730e-06
1.764348245689823236e-01,1.090751344745566342e-06
1.766813753812608301e-01,7.221923709055388940e-08
1.766937049921214475e-01,0.000000000000000000e+00
1.769277288187038610e-01,1.041151212133328841e-06
1.771738839154995415e-01,1.347262529927117924e-06
1.774198396953526324e-01,8.445217589692077809e-07
1.775938954280291693e-01,0.000000000000000000e+00
1.776655951714048443e-01,4.021958951438975305e-07
1.779111493461485449e-01,1.258229820777501118e-06
1.781565012113449642e-01,1.306939684864172335e-06
1.784016497479393171e-01,5.496588638687072148e-07
1.785031715332885682e-01,0.000000000000000000e+00
1.786465939259744840e-01,7.469649289104651757e-07
1.788913327045078550e-01,1.383734956783566616e-06
1.791358650315230117e-01,1.216043375773523394e-06
1.793801898438437403e-01,2.452518747531051702e-07
1.794217768104023614e-01,0.000000000000000000e+00
1.796243060670446590e-01,9.906688454019985102e-07
1.798682126153661742e-01,1.450162493921158813e-06
1.801119083916213892e-01,1.108084876411119524e-06
1.803499668953471580e-01,0.000000000000000000e+00
1.803553922871104220e-01,3.421288169436209614e-08
1.805986631815280075e-01,1.159550696183675456e-06
1.808417199428722921e-01,1.484824603381618147e-06
1.810845614273553505e-01,1.011444802467842408e-06
1.812880104711240836e-01,0.000000000000000000e+00
1.813271864793082333e-01,2.416367715363243462e-07
1.815695939310861262e-01,1.274025450082039157e-06
1.818117826029882200e-01,1.509262956944645850e-06
1.820537513031430521e-01,9.487905786031980426e-07
1.822361902751127583e-01,0.000000000000000000e+00
1.822954988274278210e-01,3.632265588304761650e-07
1.825370239593688826e-01,1.348014692592602870e-06
1.827783254700449389e-01,1.538588277616437239e-06
1.830194021179909480e-01,9.364207728679296849e-07
1.831948042125725040e-01,0.000000000000000000e+00
1.832602526490996753e-01,4.044011396864277685e-07
1.835008757965236881e-01,1.388196013141218543e-06
1.837412702805782949e-01,1.580735185524595465e-06
1.839814348086383222e-01,9.835253842460645046e-07
1.841641665906603442e-01,0.000000000000000000e+00
1.842213680750410254e-01,3.624118323219960303e-07
1.844610687609829491e-01,1.393153943540781370e-06
1.847005355344205069e-01,1.635619358453244132e-06
1.849397670499647872e-01,1.091349166093547041e-06
1.851446094897003236e-01,0.000000000000000000e+00
1.851787619487821335e-01,2.253721343437042890e-07
1.854175188584858136e-01,1.352416861499783352e-06
1.856560363930367386e-01,1.694181519185100626e-06
1.858943131526351045e-01,1.252242648075441167e-06
1.861323477236155322e-01,2.819066613479748185e-08
1.861364842913421636e-01,0.000000000000000000e+00
1.863701386783410685e-01,1.245361261004163111e-06
1.866076845750956892e-01,1.737299824777771562e-06
1.868449839579776617e-01,1.448582591712099799e-06
1.870820353567889671e-01,3.808370683255901668e-07
1.871401633866933423e-01,0.000000000000000000e+00
1.873188372869287188e-01,1.039961076698681097e-06
1.875553882492818347e-01,1.734548529974677678e-06
1.877916867301105963e-01,1.651539918323674527e-06
1.880277312009398516e-01,7.926009280567747339e-07
1.881560420917212373e-01,0.000000000000000000e+00
1.882635201184501283e-01,6.913551650056248832e-07
1.884990519243621154e-01,1.642776251031818902e-06
1.887343250453245580e-01,1.819668686009467962e-06
1.889693378928009593e-01,1.223737408184710773e-06
1.891845408023419273e-01,0.000000000000000000e+00
1.892040888629551998e-01,1.402002995365414506e-07
1.894385763365364905e-01,1.404471478505531223e-06
1.896727986787634934e-01,1.897284024332535068e-06
1.899067542392095520e-01,1.620383187073137776e-06
1.901404413516843417e-01,5.755305660937182211e-07
1.902261074278917552e-01,0.000000000000000000e+00
1.903738583341172408e-01,9.458758568614555884e-07
1.906070034884398412e-01,1.812589920158202972e-06
1.908398751004669047e-01,1.912698641415300216e-06
1.910724714397767920e-01,1.248005567000554095e-06
1.912812201494344944e-01,0.000000000000000000e+00
1.913047907595914476e-01,1.747967660059579487e-07
1.915368312966581055e-01,1.475508775772294001e-06
1.917685912711261098e-01,2.012714273802451714e-06
1.920000688864263449e-01,1.788259762880439752e-06
1.922312623291497213e-01,8.040095372252586969e-07
1.923503905589620255e-01,0.000000000000000000e+00
1.924621697689240796e-01,7.751533440125690788e-07
1.926927893582849327e-01,1.811822532837847888e-06
1.929231192325718824e-01,2.089957231943273541e-06
1.931531575097771847e-01,1.611466296125296793e-06
1.933829022904401118e-01,3.782772356464292329e-07
1.934341672476057317e-01,0.000000000000000000e+00
1.936123516575137538e-01,1.177841666644141583e-06
1.938415036762436983e-01,2.023381737270568692e-06
1.940703563940389120e-01,2.115441582573041046e-06
1.942989078403449255e-01,1.455994859289599930e-06
1.945271560265201261e-01,4.703476819134522202e-08
1.945331399260925576e-01,0.000000000000000000e+00
1.947550989457037252e-01,1.432008452428856771e-06
1.949827345726913852e-01,2.162087039514482001e-06
1.952100608638052126e-01,2.143815987953878732e-06
1.954370757567665262e-01,1.379236193699284740e-06
1.956479441799636732e-01,0.000000000000000000e+00
1.956637771705643791e-01,1.284447139759947731e-07
1.958901630053285770e-01,1.566940049380072253e-06
1.961162311421976723e-01,2.260195484771188035e-06
1.963419794431914278e-01,2.210300427130107437e-06
1.965674057510793937e-01,1.419365434629504819e-06
1.967792669866822164e-01,0.000000000000000000e+00
1.967925078892489577e-01,1.101262195324359539e-07
1.970172836615750045e-01,1.588468245827812098e-06
1.972417308522904367e-01,2.326757070736373834e-06
1.974658472258529474e-01,2.327153186987285238e-06
1.976896305268186493e-01,1.591839202674805165e-06
1.979130784796954701e-01,1.230201017721199719e-07
1.979278531536168284e-01,0.000000000000000000e+00
1.981361887888302697e-01,1.474645025589804703e-06
1.983589591382659834e-01,2.343327080656099071e-06
1.985813871916106421e-01,2.479420402323739836e-06
1.988034705919072831e-01,1.885181968530602603e-06
1.990252069615003339e-01,5.628921287414989649e-07
1.990945128774359030e-01,0.000000000000000000e+00
1.992465939019043564e-01,1.170501866654127809e-06
1.994676289936706259e-01,2.258771716501239979e-06
1.996883097962557641e-01,2.619787554392072337e-06
1.999086338478898162e-01,2.255882976198719803e-06
2.001285986654442739e-01,1.169415963453435126e-06
2.002801306802564352e-01,0.000000000000000000e+00
2.003482017442997365e-01,5.816511184364436815e-07
2.005674405582148490e-01,1.982927105514953325e-06
2.007863125591946019e-01,2.662295585820206867e-06
2.010048151773587699e-01,2.622168909061084463e-06
2.012229458208132649e-01,1.864984844002215425e-06
2.014407018755158818e-01,3.932068773915275983e-07
2.014856760510275180e-01,0.000000000000000000e+00
2.016580807051499002e-01,1.378792365502867767e-06
2.018750796509921064e-01,2.474605700242271666e-06
2.020916960317846733e-01,2.856339766377224976e-06
2.023079271436054871e-01,2.526514138789792696e-06
2.025237702597408873e-01,1.487675170275259973e-06
2.027122162193999433e-01,0.000000000000000000e+00
2.027392226305584355e-01,2.528258119527393433e-07
2.029542814833778519e-01,1.868386641956654159e-06
2.031689440223476417e-01,2.775246420894106336e-06
2.033832074283182800e-01,2.976008357968851215e-06
2.035970688587173949e-01,2.473303523653491709e-06
2.038105254474263661e-01,1.269791156777166918e-06
2.039609316246719650e-01,0.000000000000000000e+00
2.040235743046583949e-01,5.872408233020820489e-07
2.042362125168349363e-01,2.128332645789932087e-06
2.044484371464663219e-01,2.968718098239619962e-06
2.046602452320310239e-01,3.111114586951124750e-06
2.048716337878602467e-01,2.558268789809581278e-06
2.050825998040156639e-01,1.312956976362578132e-06
2.052331348304809733e-01,0.000000000000000000e+00
2.052931402461771193e-01,5.824383495500740082e-07
2.055032520555279962e-01,2.178092668891906669e-06
2.057129321486403650e-01,3.081124948178803891e-06
2.059221774173659036e-01,3.294370648720956751e-06
2.061309847287228492e-01,2.820695946037510282e-06
2.063393509247913871e-01,1.662998052376352121e-06
2.065302939018046902e-01,0.000000000000000000e+00
2.065472728226045995e-01,1.764030497231061645e-07
2.067547472140446874e-01,1.963163306362147864e-06
2.069617708657410515e-01,3.065431745330471358e-06
2.071683405189689298e-01,3.486165443433719702e-06
2.073744528895511974e-01,3.228353649076254328e-06
2.075801046677614170e-01,2.295018119768954534e-06
2.077852925182320232e-01,6.892134537528349369e-07
2.078540616435134436e-01,0.000000000000000000e+00
2.079900130798596480e-01,1.334767343874609935e-06
2.081942629657197452e-01,2.781364600856761626e-06
2.083980387629778275e-01,3.554671797578734527e-06
2.086013370328078653e-01,3.657804427126265523e-06
2.088041543102999720e-01,3.093911971618901191e-06
2.090064871044127748e-01,1.866178247045269245e-06
2.092063126618800006e-01,0.000000000000000000e+00
2.092083318978624762e-01,2.286467370993250370e-08
2.094096851470718113e-01,1.968709195221407526e-06
2.096105432820986325e-01,3.249428865648162912e-06
2.098109027065694909e-01,3.868268062756641257e-06
2.100107597976181295e-01,3.828506641267992450e-06
2.102101109058299444e-01,3.133460278803568144e-06
2.104089523551872787e-01,1.786480825272107609e-06
2.105891910552658564e-01,0.000000000000000000e+00
2.106072804430185186e-01,2.111661909776074708e-07
2.108050914399554054e-01,2.165596077685627563e-06
2.110023815898850741e-01,3.466269903107388473e-06
2.111991471099307072e-01,4.116599847447943716e-06
2.113953841903908337e-01,4.120035402399579993e-06
2.115910889947396067e-01,3.480063721084114547e-06
2.117862576595819502e-01,2.200209972214040022e-06
2.119808862946582773e-01,2.840376929214016855e-07
2.120051728427854720e-01,0.000000000000000000e+00
2.121749709828130437e-01,1.856767758101618426e-06
2.123685077799968290e-01,3.376646460662158233e-06
2.125614927152630340e-01,4.257735294443953933e-06
2.127539217907721825e-01,4.503657764276525199e-06
2.129457909818108785e-01,4.118076858738994872e-06
2.131370962367861721e-01,3.104695405209412229e-06
2.133278334772748530e-01,1.467256420140117257e-06
2.134571493078509519e-01,0.000000000000000000e+00
2.135179985980378281e-01,7.592584249094258553e-07
2.137075874670596731e-01,2.713561591649593652e-06
2.138965959255933746e-01,4.040498999491326515e-06
2.140850197882102068e-01,4.743871352075323955e-06
2.142728548428579072e-01,4.827520620032110799e-06
2.144600968509254857e-01,4.295330394699092835e-06
2.146467415473193030e-01,3.151226231623560636e-06
2.148327846405420904e-01,1.399176002725432966e-06
2.149485408289556199e-01,0.000000000000000000e+00
2.150182218127850153e-01,9.143139420020318653e-07
2.152030487200270736e-01,2.921550716128429315e-06
2.153872609921400894e-01,4.316497754675019394e-06
2.155708542330117272e-01,5.103177581844420274e-06
2.157538240206623437e-01,5.285656053288789735e-06
2.159361659073894546e-01,4.868042700278962798e-06
2.161178754199122309e-01,3.854491058885578525e-06
2.162989480595253478e-01,2.249199013482083842e-06
2.164793793022694035e-01,5.640912248416896091e-08
2.164834565668903033e-01,0.000000000000000000e+00
2.166591645991040871e-01,2.285185251027499476e-06
2.168382993761052424e-01,4.032689615018902884e-06
2.170167790346564929e-01,5.187035099107895064e-06
2.171945989516689823e-01,5.752514547485709784e-06
2.173717544798026424e-01,5.733466406754317291e-06
2.175482409477051127e-01,5.134275038121138834e-06
2.177240536602594589e-01,3.959371037032255458e-06
2.178991878988504050e-01,2.213231538483739769e-06
2.180669257390029925e-01,0.000000000000000000e+00
2.180736389216406945e-01,1.047433385581442167e-07
2.182474019638606377e-01,2.519449271876084140e-06
2.184204722381145047e-01,4.355544137024658369e-06
2.185928449346994928e-01,5.617547821135104869e-06
2.187645152219449551e-01,6.310027560019193515e-06
2.189354782465467719e-01,6.437598227493346315e-06
2.191057291339698065e-01,6.004922618041419469e-06
2.192752629887858573e-01,5.016711725480682560e-06
2.194440748951034525e-01,3.477725010747612089e-06
2.196121599169738314e-01,1.392770669461640409e-06
2.197052457780361845e-01,0.000000000000000000e+00
2.197795130988277612e-01,1.206603004511030974e-06
2.199461294659261767e-01,3.518165623384028606e-06
2.201120040248335796e-01,5.274109577735330845e-06
2.202771317639029558e-01,6.479275842852239009e-06
2.204415076537902807e-01,7.138554749874792549e-06
2.206051266479814588e-01,7.256886218831581914e-06
2.207679836833375264e-01,6.839259989677159979e-06
2.209300736806804055e-01,5.890715828349435412e-06
2.210913915453595058e-01,4.416343739044314987e-06
2.212519321678877993e-01,2.421284158171665979e-06
2.214065321878129766e-01,0.000000000000000000e+00
2.214116904245688744e-01,9.599887806910345489e-08
2.215706611781562696e-01,2.785013257677881882e-06
2.217288392785372042e-01,4.940595754510113125e-06
2.218862195634391521e-01,6.567904855425688027e-06
2.220427968591583423e-01,7.672149883619638899e-06
2.221985659813316416e-01,8.258591146614868705e-06
2.223535217356858440e-01,8.332540081368300378e-06
2.225076589188824672e-01,7.899359377616654854e-06
2.226609723193320178e-01,6.964463097447470830e-06
2.228134567180637404e-01,5.533316771777485599e-06
2.229651068896145172e-01,3.611437487838209393e-06
2.231159176029518798e-01,1.204393957565663698e-06
2.231816417023370358e-01,0.000000000000000000e+00
2.232658836224200027e-01,1.686360147079568605e-06
2.234149997087193085e-01,4.288556254783415511e-06
2.235632606199186301e-01,6.388408879898221926e-06
2.237106611124928535e-01,7.991483954472577977e-06
2.238571959424059121e-01,9.103399120635735642e-06
2.240028598661839843e-01,9.729823746584820299e-06
2.241476476421074282e-01,9.876478913928288250e-06
2.242915540313364930e-01,9.549137396591689253e-06
2.244345737991380041e-01,8.753623616075678626e-06
2.245767017161245105e-01,7.495813574287524261e-06
2.247179325595324573e-01,5.781634768609045238e-06
2.248582611145356902e-01,3.617066085537246067e-06
2.249976821755972634e-01,1.008137669122888269e-06
2.250458529452550871e-01,0.000000000000000000e+00
2.251361905478600767e-01,2.093084372933873283e-06
2.252737810485606618e-01,4.907290738875857983e-06
2.254104485085355603e-01,7.253312686583690549e-06
2.255461877736762988e-01,9.137147870208472966e-06
2.256809937065108185e-01,1.056484495476350816e-05
2.258148611877823508e-01,1.154250340651419293e-05
2.259477851180804464e-01,1.207627326249571809e-05
2.260797604195151633e-01,1.217235486761225616e-05
2.262107820374316680e-01,1.183699859030884483e-05
2.263408449421705770e-01,1.107650450438146805e-05
2.264699441308740402e-01,9.897222046695297593e-06
2.265980746293370651e-01,8.305549638043530081e-06
2.267252314938896784e-01,6.307934278582116860e-06
2.268514098133677104e-01,3.910871110068825374e-06
2.269766047110724771e-01,1.120902942242096856e-06
2.270222928271610485e-01,0.000000000000000000e+00
2.271008113468242218e-01,2.242247555184206931e-06
2.272240249190392025e-01,5.430249986893009861e-06
2.273462406668696756e-01,8.190641773930806835e-06
2.274674538723809314e-01,1.052989276384419526e-05
2.275876598627974146e-01,1.245452005693703512e-05
2.277068540127596408e-01,1.397108744316533091e-05
2.278250317466859187e-01,1.508620480028532995e-05
2.279421885411428705e-01,1.580652745447608254e-05
2.280583199272863959e-01,1.613875550088295086e-05
2.281734214933511251e-01,1.608963308330491060e-05
2.282874888871890828e-01,1.566594763902084964e-05
2.284005178188691643e-01,1.487452908888187153e-05
2.285125040633166071e-01,1.372224900031415729e-05
2.286234434630292078e-01,1.221601968959262763e-05
2.287333319308013091e-01,1.036279329469369515e-05
2.288421654525697735e-01,8.169560787529839274e-06
2.289499400902481330e-01,5.643350949435799180e-06
2.290566519846516380e-01,2.791229291365660004e-06
2.291502328918799680e-01,0.000000000000000000e+00
2.291622973584502287e-01,4.853441430974214654e-07
2.292668725192387180e-01,4.500991998890313539e-06
2.293703738625502420e-01,8.135138498732708001e-06
2.294727978750233932e-01,1.139473238420674051e-05
2.295741411375788465e-01,1.428675973702553392e-05
2.296744003286491087e-01,1.681824282140365057e-05
2.297735722274696635e-01,1.899623887580137449e-05
2.298716537174165520e-01,2.082783884715944112e-05
2.299686417893986867e-01,2.232016607206510628e-05
2.300645335452929374e-01,2.348037490984555831e-05
2.301593262014426100e-01,2.431564931004714936e-05
2.302530170921901764e-01,2.483320132506960931e-05
2.303456036734555790e-01,2.504026957195204517e-05
2.304370835263953587e-01,2.494411762388182296e-05
2.305274543610517368e-01,2.455203235174341359e-05
2.306167140200972299e-01,2.387132219650034415e-05
2.307048604825685523e-01,2.290931538995177874e-05
2.307918918677167586e-01,2.167335810099313420e-05
2.308778064388103679e-01,2.017081252914110223e-05
2.309626026070383531e-01,1.840905492633826412e-05
2.310462789354156554e-01,1.639547356202530892e-05
2.311288341427376325e-01,1.413746661327319742e-05
2.312102671075543237e-01,1.164243999840497423e-05
2.312905768721888744e-01,8.917805139008194715e-06
2.313697626467245139e-01,5.970976655333970484e-06
2.314478238131383592e-01,2.809369995970811829e-06
2.315123713119144055e-01,0.000000000000000000e+00
2.315247599292878378e-01,1.152758184908009298e-06
2.316005707330409114e-01,8.062429353361544315e-06
2.316752561463698568e-01,1.462399707419237416e-05
2.317488162794476281e-01,2.084487028386483587e-05
2.318212514347645081e-01,2.673247245887910850e-05
2.318925621112313540e-01,3.229423941220055383e-05
2.319627490082868948e-01,3.753761701275060148e-05
2.320318130299869885e-01,4.247005884383536767e-05
2.323093793350069769e-01,5.994415956311893723e-05
2.325616157944679629e-01,7.238463911962700337e-05
2.327901403913168743e-01,8.061156721939077840e-05
2.329965365347715089e-01,8.535577491808332695e-05
2.331823480656835534e-01,8.726422605753736406e-05
2.333490745064656091e-01,8.690546445044855517e-05
2.334981666189667460e-01,8.477510578552838183e-05
2.336310223296228783e-01,8.130134030170932391e-05
2.337489830756219467e-01,7.685041019289684527e-05
2.338533306191229455e-01,7.173202443688797558e-05
2.339452843686113948e-01,6.620467338780411382e-05
2.340259992377573817e-01,6.048080603304750724e-05
2.340965640624953770e-01,5.473183427928685063e-05
2.341580005870681491e-01,4.909293093113831219e-05
2.342112630195332668e-01,4.366759116081198044e-05
2.342572381469743836e-01,3.853193104530472368e-05
2.342967459909652550e-01,3.373870113920762748e-05
2.343305409745332357e-01,2.932099782781971697e-05
2.343593135634140512e-01,2.529566036479913294e-05
2.343836923375769432e-01,2.166634663147704032e-05
2.344042464424826722e-01,1.842628593184958419e-05
2.344214883654415771e-01,1.556071209285470047e-05
2.344358769791862751e-01,1.304898484266736602e-05
2.344478207932662317e-01,1.086641169956159558e-05
2.344576813539775428e-01,8.985786247084348588e-06
2.344657767346152166e-01,7.378661849077872148e-06
2.344723850610778149e-01,6.016382108176010490e-06
2.344777480210544218e-01,4.870891254782350188e-06
2.344820743103130101e-01,3.915348535055152013e-06
2.344855429748012587e-01,3.124571123724884103e-06
2.344883066136536354e-01,2.475329755391442177e-06
2.344904944139680480e-01,1.946520593487655049e-06
2.344922149953088120e-01,1.519235475533342594e-06
2.344935590475651088e-01,1.176751163844969028e-06
2.344946017522083481e-01,9.044562438997871823e-07
2.344954049821540154e-01,6.897323187038395531e-07
2.344960192807864219e-01,5.218038677812231185e-07
2.344964856246506135e-01,3.915690294231666257e-07
2.344968369782039486e-01,2.914213810267796134e-07
2.344970996517630746e-01,2.150707751891189901e-07
2.344972944760186084e-01,1.573694422551952243e-07
2.344974378081137178e-01,1.141478511712534782e-07
2.344975423847057427e-01,8.206350621264846268e-08
2.344976180386016962e-01,5.846438200229897575e-08
2.344976722945207315e-01,4.126795127845639399e-08
2.344977108595161230e-01,2.885580718814395595e-08
2.344977380225501673e-01,1.998335474873158546e-08
2.344977569769262915e-01,1.370350322105196028e-08
2.344977700775408291e-01,9.303223080792122346e-09
2.344977790441226395e-01,6.251465456408311638e-09
2.344977851200966967e-01,4.157018951289614961e-09
2.344977891953727855e-01,2.734864446019003026e-09
2.344977919002016464e-01,1.779695724124508160e-09
2.344977936763359694e-01,1.145255557055691042e-09
2.344977948298657411e-01,7.286274916751267483e-10
2.344977955706856465e-01,4.581839352368888285e-10
2.344977960410007389e-01,2.847069247025046934e-10
2.344977963360715401e-01,1.747751943170783306e-10
2.344977965190039593e-01,1.059593524033175527e-10
2.344977966310155537e-01,6.342670832992780561e-11
2.344977966987419615e-01,3.747524512931477148e-11
2.344977967391638218e-01,2.185063241455509342e-11
2.344977967629749971e-01,1.256716952724445946e-11
2.344977967768062665e-01,7.131073509469842975e-12
2.344977967847355627e-01,3.988809282873262418e-12
2.344977967892429571e-01,2.189026737653421151e-12
2.344977967917393213e-01,1.184607967275042029e-12
2.344977967930636786e-01,6.481482017761663883e-13
2.344977967938381702e-01,3.321787289678468369e-13
2.344977967942016572e-01,1.822986206434507039e-13
2.344977967945146291e-01,5.295763827461996698e-14
2.344977967946405562e-01,0.000000000000000000e+00


==> anc/data/dephasing_state_plot_data.csv <==
slice,C,Q,E_achievable,E_outer
Q=0,-0.0,0.0,0.0,0.0
Q=0,-2.8100854976287337e-12,0.0,4.9961651493181965e-12,4.995707551339974e-12
Q=0,-3.4693359296511517e-12,0.0,6.168245160256922e-12,6.167708319379829e-12
Q=0,-1.0162162777938022e-11,0.0,1.8067106105511248e-11,1.8066067160778717e-11
Q=0,-3.0032232256616e-08,0.0,5.339049624579731e-08,5.339063512287291e-08
Q=0,-3.912695833996338e-08,0.0,6.955885545753588e-08,6.955903704882382e-08
Q=0,-4.7162710292703025e-08,0.0,8.384459896615244e-08,8.384481829813876e-08
Q=0,-5.153081139575022e-08,0.0,9.161009152300788e-08,9.161033137022266e-08
Q=0,-6.487713966052411e-08,0.0,1.1533683464463718e-07,1.1533713717426515e-07
Q=0,-7.543756086469955e-08,0.0,1.3411086718725931e-07,1.341112193150215e-07
Q=0,-1.0338251432706613e-07,0.0,1.837906532072148e-07,1.83791136581451e-07
Q=0,-1.2053516451615565e-07,0.0,2.1428417298409273e-07,2.1428473691761015e-07
Q=0,-1.399333071638864e-07,0.0,2.4876966880790287e-07,2.487703238469093e-07
Q=0,-1.6138133207554972e-07,0.0,2.8689939014009074e-07,2.869001459120886e-07
Q=0,-1.6367542432504933e-07,0.0,2.909777655869683e-07,2.909785321334212e-07
Q=0,-1.9057656053256267e-07,0.0,3.388018813895273e-07,3.388027742801116e-07
Q=0,-2.221959639614468e-07,0.0,3.950140056479922e-07,3.9501504704257233e-07
Q=0,-2.582805984641112e-07,0.0,4.59164297510614e-07,4.5916550838064243e-07
Q=0,-2.596851782499243e-07,0.0,4.616613216441852e-07,4.6166253911097685e-07
Q=0,-3.0275051765560335e-07,0.0,5.382217227709593e-07,5.382231424988507e-07
Q=0,-3.5215691895906787e-07,0.0,6.260550930456321e-07,6.26056744816121e-07
Q=0,-4.053252060653989e-07,0.0,7.205762426350655e-07,7.205781441162652e-07
Q=0,-4.1157333696695275e-07,0.0,7.316840015594601e-07,7.316859323856941e-07
Q=0,-4.3821849726732864e-07,0.0,7.79053050284867e-07,7.790551062530291e-07
Q=0,-4.798273239847717e-07,0.0,8.530241023621084e-07,8.530263537507057e-07
Q=0,-5.594376341067075e-07,0.0,9.94553168680296e-07,9.945557939674806e-07
Q=0,-6.521259847680483e-07,0.0,1.1593320234238556e-06,1.1593350840320865e-06
Q=0,-7.605259868537217e-07,0.0,1.352042629130281e-06,1.3520461988510617e-06
Q=0,-8.864718439305364e-07,0.0,1.5759457835260267e-06,1.5759499447653988e-06
Q=0,-8.866492033909879e-07,0.0,1.5762610884005078e-06,1.5762652504728682e-06
Q=0,-8.867083185482016e-07,0.0,1.5763661817356916e-06,1.5763703440856927e-06
Q=0,-1.033550449114351e-06,0.0,1.8374181686374916e-06,1.837423020647736e-06
Q=0,-1.2053530237254861e-06,0.0,2.1428441610564573e-06,2.142849819956421e-06
Q=0,-1.4052450535428918e-06,0.0,2.4982068308057927e-06,2.498213428520698e-06
Q=0,-1.6229264890865736e-06,0.0,2.88519502718527e-06,2.8852026472650213e-06
Q=0,-1.6385050829459402e-06,0.0,2.9128902319908955e-06,2.9128979252372286e-06
Q=0,-1.9103572195255936e-06,0.0,3.3961816424600993e-06,3.396190612489946e-06
Q=0,-2.2273137368911122e-06,0.0,3.959658406933149e-06,3.959668865584202e-06
Q=0,-2.5968581716107053e-06,0.0,4.616624555272935e-06,4.616636749530145e-06
Q=0,-3.027715713255219e-06,0.0,5.382591494626596e-06,5.382605712453726e-06
Q=0,-3.530059219158943e-06,0.0,6.275644256921591e-06,6.275660834060347e-06
Q=0,-3.6518358589310296e-06,0.0,6.49213548902345e-06,6.492152638099612e-06
Q=0,-4.115749418165393e-06,0.0,7.316868526618947e-06,7.3168878545162585e-06
Q=0,-4.79861496716083e-06,0.0,8.530844779697233e-06,8.53087105273037e-06
Q=0,-5.594778984541193e-06,0.0,9.946238035407617e-06,9.94627375029546e-06
Q=0,-6.492172047511957e-06,0.0,1.1541591104835547e-05,1.1541639195576819e-05
Q=0,-6.523039762895699e-06,0.0,1.1596466584662402e-05,1.1596515134036805e-05
Q=0,-7.605314662484375e-06,0.0,1.3520493404417522e-05,1.3520559399972229e-05
Q=0,-8.867157667458159e-06,0.0,1.576374614176146e-05,1.5763835853258957e-05
Q=0,-1.0144057815963947e-05,0.0,1.8033763152347504e-05,1.8033880561713693e-05
Q=0,-1.0338362831485703e-05,0.0,1.837918974967323e-05,1.8379311700419037e-05
Q=0,-1.2053667872602425e-05,0.0,2.142857710885071e-05,2.1428742884626545e-05
Q=0,-1.4053574542538527e-05,0.0,2.4983907171538533e-05,2.4984132520068507e-05
Q=0,-1.4607511882314128e-05,0.0,2.5968666549358588e-05,2.596891001300291e-05
Q=0,-1.638530516201442e-05,0.0,2.9129125067584027e-05,2.9129431399136762e-05
Q=0,-1.9103917922258518e-05,0.0,3.396210433459501e-05,3.396252075068183e-05
Q=0,-1.9882557123374056e-05,0.0,3.534631716661796e-05,3.534676821933168e-05
Q=0,-2.2273607336420476e-05,0.0,3.959695809119257e-05,3.959752415363642e-05
Q=0,-2.5969220577515273e-05,0.0,4.616673376101055e-05,4.6167503248916064e-05
Q=0,-3.0278025579866252e-05,0.0,5.382655501118272e-05,5.382760103087337e-05
Q=0,-3.2867533444225216e-05,0.0,5.842993797511298e-05,5.843117056751153e-05
Q=0,-3.53017727344751e-05,0.0,6.275728515214851e-05,6.275870708351133e-05
Q=0,-4.05775310849954e-05,0.0,7.213595433852582e-05,7.213783303999186e-05
Q=0,-4.11590989770616e-05,0.0,7.31697985746349e-05,7.317173151477622e-05
Q=0,-4.798833119390444e-05,0.0,8.53099611892727e-05,8.53125887891635e-05
Q=0,-4.9099253025097767e-05,0.0,8.728481026720747e-05,8.72875609335072e-05
Q=0,-5.595075536013461e-05,0.0,9.946443761310597e-05,9.946800952912825e-05
Q=0,-5.843274295291856e-05,0.0,0.00010387653606458436,0.00010388043191629972
Q=0,-6.523442889960762e-05,0.0,0.0001159674624220397,0.00011597231804374694
Q=0,-6.857804872195672e-05,0.0,0.00012191116492177301,0.00012191653106125646
Q=0,-7.605862668647045e-05,0.0,0.0001352087356307763,0.00013521533633150312
Q=0,-7.953522235193411e-05,0.0,0.0001413887329169139,0.00014139595084788293
Q=0,-8.86790262316639e-05,0.0,0.0001576426291985955,0.0001576516021896248
Q=0,-9.130432002990574e-05,0.0,0.00016230927901750292,0.00016231879116427697
Q=0,-0.00010339375523160665,0.0,0.0001837989224661163,0.00018381112041174528
Q=0,-0.00010388540211081487,0.0,0.00018467284507928117,0.00018468515930811544
Q=0,-0.00011727853312093472,0.0,0.0002084794758470121,0.00020849516999277295
Q=0,-0.00012055044531289472,0.0,0.0002142953207041609,0.00021431190277847962
Q=0,-0.0001314837817566472,0.0,0.00023372921895614684,0.00023374894534515072
Q=0,-0.00014055445992045001,0.0,0.00024985205332606064,0.0002498745954141335
Q=0,-0.00014650122088877282,0.0,0.000260422124931603,0.0002604466149133741
Q=0,-0.00016233092756157141,0.0,0.00028855824719009604,0.000288588315665016
Q=0,-0.00016387849254151376,0.0,0.00029130889775919044,0.00029133954229602465
Q=0,-0.00017897298299729414,0.0,0.00031813764203936223,0.0003181741919951898
Q=0,-0.00019107376449589708,0.0,0.0003396450327278755,0.00033968669243715055
Q=0,-0.00019642747259585036,0.0,0.0003491603686798239,0.0003492043957259564
Q=0,-0.0002146944859384714,0.0,0.00038162648920470055,0.00038167908611283827
Q=0,-0.00022278309023360254,0.0,0.0003960021921529666,0.0003960588270819603
Q=0,-0.00023377411678826565,0.0,0.000415536068601452,0.00041559842984580586
Q=0,-0.0002536664630934382,0.0,0.00045088917475166745,0.0004509626010550015
Q=0,-0.0002597561234607415,0.0,0.00046171166968611566,0.0004617886639302074
Q=0,-0.0002743716269901775,0.0,0.00048768587843228683,0.00048777178131587134
Q=0,-0.0002958897148028772,0.0,0.0005259262533168219,0.0005260261596495597
Q=0,-0.0003028671506467573,0.0,0.00053832581601998,0.0005384304900386799
Q=0,-0.0003182208370490214,0.0,0.0005656103759759112,0.0005657259325315939
Q=0,-0.0003413651084405167,0.0,0.0006067383258776538,0.0006068713038942522
Q=0,-0.00035313586098917327,0.0,0.0006276547788338638,0.000627797086202975
Q=0,-0.00036532264788635693,0.0,0.0006493101853897176,0.0006494624851313016
Q=0,-0.0003900935784963977,0.0,0.0006933260397794516,0.0006934996951047074
Q=0,-0.00041175159543160866,0.0,0.0007318093612393994,0.0007320028363228603
Q=0,-0.0004156780275823557,0.0,0.0007387859772158833,0.0007389831601464106
Q=0,-0.00044207612666347096,0.0,0.0007856900887688312,0.0007859131140683932
Q=0,-0.0004692880114667286,0.0,0.0008340384684126789,0.0008342897981630735
Q=0,-0.0004801016638782407,0.0,0.000853251022100654,0.0008535140691168729
Q=0,-0.0004973138219328543,0.0,0.0008838312130249326,0.0008841134612139638
Q=0,-0.0005261537022173135,0.0,0.0009350684223893291,0.0009353843594974467
Q=0,-0.0005558078006943079,0.0,0.000987750199196169,0.0009881027567898812
Q=0,-0.0005598044218192433,0.0,0.0009948502143483084,0.0009952078610119886
Q=0,-0.0005862762699621049,0.0,0.0010418766490433162,0.001042268924377076
Q=0,-0.0006175592668432595,0.0,0.001097447880438085,0.001097883141054684
Q=0,-0.0006496569523917195,0.0,0.001154464004798239,0.0011549456931408354
Q=0,-0.0006527479181550611,0.0,0.001159954459912238,0.001160440743386776
Q=0,-0.0006825694918941583,0.0,0.0012129251364532134,0.0012134568744785043
Q=0,-0.0007162970548748593,0.0,0.0012728313926461121,0.001273416986444195
Q=0,-0.0007204544477897867,0.0,0.0012802154950398714,0.0012808079071818439
Q=0,-0.0007508398151001572,0.0,0.0013341828935340416,0.0013348263379558357
Q=0,-0.0007611350687271035,0.0,0.0013524677974388055,0.001353129011070407
Q=0,-0.0007861979505818795,0.0,0.0013969797621904423,0.0013976852454788977
Q=0,-0.0008223716435811212,0.0,0.0014612221246066426,0.0014619940330331052
Q=0,-0.0008593610806146845,0.0,0.0015269101096921922,0.0015277530322038845
Q=0,-0.0008875364794180829,0.0,0.0015769435179291413,0.0015778426300765928
Q=0,-0.0008971664524557443,0.0,0.0015940438492784148,0.0015949625821435464
Q=0,-0.0009357879541422864,0.0,0.0016626234781180749,0.001663623029586288
Q=0,-0.0009752257849799939,0.0,0.0017326491338875982,0.0017337347288533234
Q=0,-0.0010154801485457998,0.0,0.0018041209571899586,0.0018052980418592007
Q=0,-0.0010349522441432946,0.0,0.0018386924313976705,0.0018399151006991913
Q=0,-0.0010565512526954368,0.0,0.0018770390915540114,0.001878313338125222
Q=0,-0.0010984393095656575,0.0,0.0019514036834387127,0.0019527809947833923
Q=0,-0.0011411445355805627,0.0,0.0020272148822332303,0.002028701396587668
Q=0,-0.0011846671514574858,0.0,0.002104472840259053,0.0021060749359244203
Q=0,-0.0012068842834812576,0.0,0.0021439092937467485,0.002145572059522237
Q=0,-0.0012290073822108782,0.0,0.0021831777127723218,0.0021849020128193405
Q=0,-0.001274165457157972,0.0,0.002263329657965496,0.0022651830349475067
Q=0,-0.0013201416099247743,0.0,0.002344928836968907,0.0023469184176440443
Q=0,-0.0013669360784506202,0.0,0.0024279754138535337,0.002430108583912215
Q=0,-0.0014074210775703033,0.0,0.0024998204782947786,0.0025020819156805407
Q=0,-0.0014145491049953884,0.0,0.002512469555631669,0.0025147539644362477
Q=0,-0.0014398169603256905,0.0,0.002557307821222432,0.0025596745961345624
Q=0,-0.0014629809361441648,0.0,0.0025984114322603613,0.0026008549975896278
Q=0,-0.0015122318228126819,0.0,0.002685801216642858,0.0026884121294447694
Q=0,-0.0015555555555555555,0.0,0.0027626690591273637,0.0027654320987654337
Q=0,-0.0015623020202545357,0.0,0.0027746390846301594,0.002777425813785843
Q=0,-0.0016131917880664037,0.0,0.0028649252150241278,0.002867896512118053
Q=0,-0.0016413369929780819,0.0,0.0029148565141100535,0.002917932431961036
Q=0,-0.0016649013901952614,0.0,0.0029566597895790414,0.0029598246936804666
Q=0,-0.0017174310949423788,0.0,0.0030498429930043702,0.0030532108354531197
Q=0,-0.0017707811749732016,0.0,0.003144475012965775,0.0031480554221745825
Q=0,-0.00182495190732046,0.0,0.0032405560400891043,0.0032443589463474866
Q=0,-0.0018799435733933834,0.0,0.003338086267961282,0.0033421219082549057
Q=0,-0.0019142088211188124,0.0,0.0033988537497402493,0.003403037904211224
Q=0,-0.0019357564589826959,0.0,0.0034370658931336395,0.003441344815969239
Q=0,-0.0019923908542680557,0.0,0.003537495115123468,0.0035420281853654344
Q=0,-0.002049847053825715,0.0,0.0036393741364173504,0.003644172540134607
Q=0,-0.002108125356634627,0.0,0.0037427031624723828,0.0037477784117948944
Q=0,-0.002158527434414137,0.0,0.003832061159358302,0.0038373821056251344
Q=0,-0.0021672260660839937,0.0,0.0038474824017202813,0.0038528463397048797
Q=0,-0.0022271494899799293,0.0,0.003953712065569048,0.003959376871075432
Q=0,-0.002232552652836395,0.0,0.003963290156007271,0.003968982493931371
Q=0,-0.002287895940555118,0.0,0.004061392368404526,0.004067370560986879
Q=0,-0.002349465734472922,0.0,0.004170523527595282,0.004176827972396308
Q=0,-0.0024118591928374844,0.0,0.004281105763493498,0.00428774967615553
Q=0,-0.002475076641200946,0.0,0.004393139299438187,0.004400136251023907
Q=0,-0.00253911840957044,0.0,0.0045066243617580826,0.004513988283680785
Q=0,-0.0026039848324174164,0.0,0.004621561179774303,0.0046293063687420765
Q=0,-0.00266967624868486,0.0,0.004737949985802681,0.004746091108773088
Q=0,-0.00273619300179484,0.0,0.004855791015157873,0.0048643431143019404
Q=0,-0.002803535439658944,0.0,0.00497508450615447,0.0049840630038381255
Q=0,-0.002871703914684276,0.0,0.005095830700111659,0.00510525140388316
Q=0,-0.0028765875436064237,0.0,0.00510448061866231,0.005113933410855867
Q=0,-0.0029406987837836684,0.0,0.0052180298413546655,0.005227908948948747
Q=0,-0.0030105204083832326,0.0,0.005341682177219198,0.005352036281570194
Q=0,-0.0030811691544323505,0.0,0.005466787958052888,0.005477634052324182
Q=0,-0.003111111111111111,0.0,0.005519804716484179,0.0055308641975308675
Q=0,-0.003152645392411224,0.0,0.005593347437219842,0.0056047029198421795
Q=0,-0.0032249494973410897,0.0,0.005721360871102865,0.005733243550828607
Q=0,-0.0032980818487919894,0.0,0.00585082851910701,0.005863256620074651
Q=0,-0.0033720428308938732,0.0,0.0059817506436623535,0.005994742810478001
Q=0,-0.0034468328323438158,0.0,0.006114127510227885,0.006127702813055676
Q=0,-0.003522452246417229,0.0,0.006247959387293722,0.006262137326963966
Q=0,-0.0035939989567177477,0.0,0.006374571291712039,0.0063893314786093326
Q=0,-0.0035989014709766343,0.0,0.006383246546385779,0.00639804705951402
Q=0,-0.003676180908481319,0.0,0.006519989262068204,0.006535432726189015
Q=0,-0.0037542909659978863,0.0,0.006658187811946492,0.0066742950506629125
Q=0,-0.00383323205520969,0.0,0.0067978424766717005,0.00681463476481723
Q=0,-0.003913004592426272,0.0,0.006938953539943782,0.006956452608757821
Q=0,-0.003993608998595133,0.0,0.00708152128851447,0.007099749330835796
Q=0,-0.004075045699310831,0.0,0.007225546012191719,0.007244525687663704
Q=0,-0.004157315124825756,0.0,0.0073710280038421505,0.007390782444134681
Q=0,-0.00424041771006145,0.0,0.007517967559395711,0.007538520373442583
Q=0,-0.004310763337836976,0.0,0.007642338254496117,0.007663579267265739
Q=0,-0.004324353894617494,0.0,0.007666364977849005,0.007687740257097772
Q=0,-0.004409124122784158,0.0,0.00781622056126896,0.00783844288494962
Q=0,-0.004494728843553397,0.0,0.007967534614795935,0.007990629055206044
Q=0,-0.00458116851062762,0.0,0.008120307446648933,0.008144299574449107
Q=0,-0.004666666666666666,0.0,0.008271399214502676,0.0082962962962963
Q=0,-0.004668443582434234,0.0,0.008274539368128053,0.008299455257660866
Q=0,-0.004756554522133749,0.0,0.008430230693619256,0.008456096928237782
Q=0,-0.0048455017976341,0.0,0.008587381740597477,0.008614225418016182
Q=0,-0.004935285881600415,0.0,0.008745992829631066,0.008773841567289633
Q=0,-0.005025907251467121,0.0,0.008906064284386339,0.008934946224830442
Q=0,-0.005026882346348183,0.0,0.00890778656648239,0.008936679726841219
Q=0,-0.00511736638945004,0.0,0.009067596431630132,0.009097540247911188
Q=0,-0.0052096637825584935,0.0,0.00923058960123524,0.009261624502326217
Q=0,-0.005302799922607071,0.0,0.00939504412618375,0.009427199862412576
Q=0,-0.005396775306228285,0.0,0.0095609603425717,0.009594267211072512
Q=0,-0.0054915904348847855,0.0,0.009728338589612306,0.00976282743979518
Q=0,-0.0055872458148811255,0.0,0.00989717920964206,0.009932881448677561
Q=0,-0.005683741957378419,0.0,0.01006748254812273,0.010104430146450528
Q=0,-0.005742357636938089,0.0,0.010170921270664102,0.010208635799001053
Q=0,-0.005781079378404774,0.0,0.010239248953647473,0.010277474450497382
Q=0,-0.005879258598869952,0.0,0.010412478777944378,0.010452015286879921
Q=0,-0.005978280144577575,0.0,0.010587172375880805,0.01062805359036014
Q=0,-0.006078144546239228,0.0,0.010763330105467928,0.010805590304425301
Q=0,-0.006178852339485785,0.0,0.01094095232786596,0.01098462638130807
Q=0,-0.006222222222222222,0.0,0.011017435377346344,0.011061728395061735
Q=0,-0.00628040406488406,0.0,0.011120039407387372,0.011165162782016113
Q=0,-0.006382800267947353,0.0,0.01130059171150255,0.011347200476350856
Q=0,-0.006457190859621709,0.0,0.011431747393632397,0.011479450417105266
Q=0,-0.006486041499151218,0.0,0.011482609610843797,0.011530740442935505
Q=0,-0.006590128313946675,0.0,0.011666093479210105,0.01171578366923854
Q=0,-0.006695061272773861,0.0,0.011851043693572483,0.011902331151597983
Q=0,-0.006800840941077579,0.0,0.012037460634077402,0.012090383895249038
Q=0,-0.0069074678893200625,0.0,0.012225344684053119,0.012279942914346784
Q=0,-0.007014942692995851,0.0,0.012414696230013345,0.012471009231992632
Q=0,-0.007123265932647893,0.0,0.012605515661662459,0.012663583880262928
Q=0,-0.007171383659750674,0.0,0.01269026994562572,0.012749126506223427
Q=0,-0.0072324381938805304,0.0,0.012797803371900507,0.012857667900232062
Q=0,-0.007342460067374712,0.0,0.01299155975682853,0.013053262341999496
Q=0,-0.0074533321489043125,0.0,0.013186785215753005,0.013250368264718785
Q=0,-0.0075650550393500104,0.0,0.01338348015119073,0.013448986736622249
Q=0,-0.0076776293447151645,0.0,0.01358164496887504,0.01364911883504919
Q=0,-0.0077777777777777776,0.0,0.013757910418772017,0.013827160493827168
Q=0,-0.007791055676141689,0.0,0.013781280077759472,0.013850765646474122
Q=0,-0.007884937678028558,0.0,0.013946493920585556,0.01401766698316189
Q=0,-0.007905334649925266,0.0,0.013982385890023985,0.014053928266533814
Q=0,-0.008020466887531441,0.0,0.014184962821080171,0.014258607800055903
Q=0,-0.008136453015611278,0.0,0.014389011289575926,0.014464805361086725
Q=0,-0.008253293666018235,0.0,0.014594531717401216,0.014672522072921315
Q=0,-0.008370989475823487,0.0,0.014801524529693522,0.014881759068130652
Q=0,-0.008489541087333463,0.0,0.0150099901548425,0.015092517488592833
Q=0,-0.008597854550531192,0.0,0.015200424296221371,0.015285074756499905
Q=0,-0.008608949148105283,0.0,0.015219929024497092,0.01530479848552051
Q=0,-0.008729214310965294,0.0,0.015431341573568735,0.015518603219493865
Q=0,-0.008850337234023398,0.0,0.015644228240239366,0.01573393286048605
Q=0,-0.00897231858069314,0.0,0.015858589465964856,0.015950788587898924
Q=0,-0.009095159019706589,0.0,0.01607442569548212,0.0161691715905895
Q=0,-0.009218859225133325,0.0,0.01629173737681433,0.016389083066903697
Q=0,-0.009310135908717432,0.0,0.016452066034062907,0.01655135272660878
Q=0,-0.009333333333333332,0.0,0.01649280927027265,0.0165925925925926
Q=0,-0.009343419876396863,0.0,0.016510524961276363,0.016610524224705544
Q=0,-0.009468841658293425,0.0,0.01673078890348134,0.016833496281410544
Q=0,-0.00959512526100903,0.0,0.01695252966134564,0.017058000464016062
Q=0,-0.009722271380138703,0.0,0.01717574769609498,0.017284038009135482
Q=0,-0.00985028071670302,0.0,0.017400443472271432,0.0175116101630276
Q=0,-0.009979153977168309,0.0,0.017626617457737526,0.01774071818163256
Q=0,-0.010021783379442262,0.0,0.017701424079510364,0.01781650378567514
Q=0,-0.010108891873464532,0.0,0.01785427012368357,0.01797136333060362
Q=0,-0.010239495123003706,0.0,0.018083401944633648,0.01820354688533993
Q=0,-0.010370964448699005,0.0,0.018314013398451512,0.018437270131020464
Q=0,-0.010503300578984853,0.0,0.018546104966346566,0.01867253436263975
Q=0,-0.01063650424783491,0.0,0.01877967713288009,0.01890934088503985
Q=0,-0.010732798584978331,0.0,0.018948503361907232,0.019080530817739267
Q=0,-0.010770576194782167,0.0,0.019014730385972456,0.019147691012946083
Q=0,-0.010888888888888889,0.0,0.01922211790560882,0.019358024691358035
Q=0,-0.010905517164938705,0.0,0.01925126521690823,0.019387586071002154
Q=0,-0.01104132790901513,0.0,0.019489282120343177,0.019629027393804687
Q=0,-0.011178009183341664,0.0,0.01972878159431035,0.019872016325940746
Q=0,-0.01131556174988646,0.0,0.01996976414022711,0.020116554222020386
Q=0,-0.011443183143025726,0.0,0.020193308794580922,0.020343436698712414
Q=0,-0.011453986376277592,0.0,0.0202122302629012,0.02036264244671573
Q=0,-0.011593283835823365,0.0,0.020456180470537322,0.020610282374797104
Q=0,-0.011733454907532193,0.0,0.020701615274744345,0.020859475391168354
Q=0,-0.011874500376135133,0.0,0.02094853519054074,0.021110222890906916
Q=0,-0.012016421032105318,0.0,0.021196940736362913,0.021362526279298355
Q=0,-0.012152938666728508,0.0,0.02143584527490705,0.02160522429640625
Q=0,-0.012159217671680045,0.0,0.02144683243407086,0.021616386971875647
Q=0,-0.01230289109688254,0.0,0.021698210808955176,0.021871806394457863
Q=0,-0.012444444444444444,0.0,0.02194583251218169,0.02212345679012347
Q=0,-0.012447442115543383,0.0,0.021951076389744584,0.02212878598318825
Q=0,-0.012592871541322825,0.0,0.022205429708611613,0.022387327184573924
Q=0,-0.012739180193731436,0.0,0.022461271301181363,0.022647431455522567
Q=0,-0.012862066764689484,0.0,0.022676117684362174,0.022865896470559095
Q=0,-0.012886368898154865,0.0,0.02271860170653639,0.02290910026338644
Q=0,-0.013034438485873934,0.0,0.022977421467225922,0.023172335085998117
Q=0,-0.013183389794088507,0.0,0.023237731129271966,0.023437137411712914
Q=0,-0.013333223665940919,0.0,0.023499531242175964,0.023703508739450537
Q=0,-0.013483940950537288,0.0,0.02376282235892735,0.02397145057873297
Q=0,-0.013570569040982638,0.0,0.023914130888580187,0.02412545607285804
Q=0,-0.013635542502973053,0.0,0.024027605036009758,0.024240964449729886
Q=0,-0.013788029184354178,0.0,0.024293879833409582,0.024512051883296332
Q=0,-0.013941401861823355,0.0,0.024561647314621515,0.024784714421019313
Q=0,-0.013999999999999999,0.0,0.024663930628121326,0.0248888888888889
Q=0,-0.01409566140858165,0.0,0.024830908046657996,0.025058953615256282
Q=0,-0.014250808703914153,0.0,0.02510166260005553,0.02533477102918073
Q=0,-0.01427844709517323,0.0,0.025149889737409392,0.025383905946974646
Q=0,-0.014406844633213067,0.0,0.025373911548883354,0.025612168236823246
Q=0,-0.01456377008800358,0.0,0.02564765547074943,0.02589114682311749
Q=0,-0.014721585965968398,0.0,0.02592289494680955,0.026171708383943833
Q=0,-0.014880293170971615,0.0,0.026199630561774767,0.026453854526171775
Q=0,-0.014985702522323896,0.0,0.026383399064959123,0.02664124892857583
Q=0,-0.01503989261308547,0.0,0.026477862903918847,0.026737586867707518
Q=0,-0.015200385208614109,0.0,0.026757592565086363,0.02702290703753621
Q=0,-0.015361771880120778,0.0,0.027038820140700914,0.027309816675770288
Q=0,-0.015524053556453254,0.0,0.027321546229772453,0.027598317433694692
Q=0,-0.015555555555555555,0.0,0.027376416881514324,0.027654320987654336
Q=0,-0.0156872311727696,0.0,0.027605771434905835,0.027888410973812637
Q=0,-0.015692336913017857,0.0,0.02761466368966703,0.027897487845365096
Q=0,-0.01585130567056392,0.0,0.02789149636230903,0.028180098969891428
Q=0,-0.016016277997695116,0.0,0.028178721621800573,0.028473383107013556
Q=0,-0.01618214910841098,0.0,0.028467447826818537,0.02876826508161954
Q=0,-0.016348919963377062,0.0,0.028757675594428433,0.02906474660155924
Q=0,-0.016398351853364912,0.0,0.028843688414340374,0.029152625517093193
Q=0,-0.016516591529703528,0.0,0.02904940554533142,0.029362829386139624
Q=0,-0.016685164780972372,0.0,0.02934263830387296,0.029662515166173124
Q=0,-0.016854640697264833,0.0,0.029637374498051483,0.029963805684026387
Q=0,-0.017025020265190483,0.0,0.02993361475952594,0.030266702693671987
Q=0,-0.017103748925024087,0.0,0.0300704780262242,0.030406664755598393
Q=0,-0.01711111111111111,0.0,0.03008327510816346,0.03041975308641977
Q=0,-0.017196304477914093,0.0,0.030231359723625784,0.03057120796073618
Q=0,-0.017368494335185503,0.0,0.030530610029358307,0.030877323262552023
Q=0,-0.017541590843366595,0.0,0.030831366319418185,0.0311850503882073
Q=0,-0.01771559501546216,0.0,0.031133629240195804,0.03149439113859941
Q=0,-0.017808529705210185,0.0,0.03129503729704086,0.031659608364818126
Q=0,-0.017890507871148098,0.0,0.03143739944178603,0.031805347326485524
Q=0,-0.018066330436800726,0.0,0.0317426775779972,0.03211792077653464
Q=0,-0.01824306374552631,0.0,0.03204946430636069,0.032432113325380124
Q=0,-0.0184207088371926,0.0,0.032357760288138415,0.03274792682167575
Q=0,-0.018512695766711107,0.0,0.03251737098305196,0.03291145914081976
Q=0,-0.018599266758457023,0.0,0.03266756618833344,0.03306536312614584
Q=0,-0.018666666666666665,0.0,0.03278447983251052,0.0331851851851852
Q=0,-0.018778738562797992,0.0,0.03297888267569826,0.033384424111640894
Q=0,-0.01895912531054622,0.0,0.03329171042274437,0.0337051116631933
Q=0,-0.01914042806891525,0.0,0.033606050105750906,0.03402742767807158
Q=0,-0.01921624867790439,0.0,0.03373748382511221,0.034162219871830046
Q=0,-0.01932264791203231,0.0,0.03392190240477455,0.03435137406583524
Q=0,-0.01950578592097052,0.0,0.03423926800365917,0.034676952748392054
Q=0,-0.01968984318378053,0.0,0.034558147590044164,0.0350041656600543
Q=0,-0.019874820795522274,0.0,0.0348785418553752,0.035333014747595176
Q=0,-0.019919190002765763,0.0,0.03495538054871816,0.03541189333825027
Q=0,-0.02006071985829805,0.0,0.0352004514949128,0.03566350197030766
Q=0,-0.02022222222222222,0.0,0.03548004449031073,0.03595061728395064
Q=0,-0.020247541481284603,0.0,0.03552387720774286,0.03599562930006154
Q=0,-0.020435286780766004,0.0,0.03584881969678522,0.03632939872136181
Q=0,-0.020621521300886014,0.0,0.03617106586406171,0.03666048231268627
Q=0,-0.020623956880166716,0.0,0.036175279668805294,0.036664812231407516
Q=0,-0.020813552910086464,0.0,0.03650325783442132,0.03700187184015374
Q=0,-0.021004076008331984,0.0,0.03683275490811688,0.037340579570367995
Q=0,-0.02119552731995278,0.0,0.0371637716082488,0.03768093745769385
Q=0,-0.021323244127485763,0.0,0.03738454446608741,0.03790798955997471
Q=0,-0.021387907997274525,0.0,0.037496308657058774,0.038022947550710284
Q=0,-0.021581219199934276,0.0,0.03783036678068208,0.03836661191099429
Q=0,-0.02177546209491399,0.0,0.03816594670915929,0.03871193261318045
Q=0,-0.021777777777777778,0.0,0.03816994629599413,0.03871604938271607
Q=0,-0.021970637856578934,0.0,0.03850304917644487,0.03905891174502924
Q=0,-0.02202436003342778,0.0,0.038595821034541844,0.03915441783720497
Q=0,-0.022166747666709563,0.0,0.03884167492041879,0.03940755140748369
Q=0,-0.022363792714540254,0.0,0.039181824682896105,0.03975785371473825
Q=0,-0.022561774196793394,0.0,0.03952349920963827,0.04010982079429939
Q=0,-0.02272487056522743,0.0,0.039804900234018836,0.040399769893737676
Q=0,-0.022760693317717906,0.0,0.03986669925036235,0.04046345478705408
Q=0,-0.022960551289123776,0.0,0.04021142555875301,0.04081875784733118
Q=0,-0.023161349330421244,0.0,0.040557678892472415,0.04117573214297112
Q=0,-0.02333333333333333,0.0,0.0408541643959846,0.0414814814814815
Q=0,-0.023363088668656884,0.0,0.04090546001317108,0.04153437985539004
Q=0,-0.02342477726507275,0.0,0.04101178671402672,0.041644048471240466
Q=0,-0.023565770538552244,0.0,0.04125476968649844,0.04189470317964846
Q=0,-0.023769396182541258,0.0,0.0416056086821146,0.042256704324517814
Q=0,-0.023973966850808548,0.0,0.04195797777370047,0.042620385512548556
Q=0,-0.02412408167083202,0.0,0.04221648510902287,0.042887256303701396
Q=0,-0.02417948380132917,0.0,0.04231187773896883,0.04298574898014077
Q=0,-0.024385948299907367,0.0,0.042667309359675665,0.04335279697761312
Q=0,-0.024593361620214416,0.0,0.04302427342163173,0.0437215317692701
Q=0,-0.02480172504383049,0.0,0.04338277071471319,0.044091955633476454
Q=0,-0.02482278531607096,0.0,0.04341900003847887,0.04412939611745951
Q=0,-0.024888888888888887,0.0,0.04353269965090768,0.04424691358024694
Q=0,-0.0250110398602843,0.0,0.04374280203287295,0.04446407086272767
Q=0,-0.02522130736709227,0.0,0.04410436817415253,0.04483787976371962
Q=0,-0.02543252886980052,0.0,0.04446746994069328,0.045213384657423174
Q=0,-0.025520889730062724,0.0,0.044619336106921814,0.04537047063122265
Q=0,-0.025644705682026037,0.0,0.044832108138747606,0.04559058787915742
Q=0,-0.02585783912549744,0.0,0.04519828357869138,0.04596949177866214
Q=0,-0.026071930530097487,0.0,0.04556599707503495,0.04635009872017334
Q=0,-0.026218396437804548,0.0,0.04581749790399292,0.046610482556097
Q=0,-0.026286981233904383,0.0,0.045935249446435567,0.046732411082496705
Q=0,-0.026444444444444444,0.0,0.046205541307724494,0.04701234567901237
Q=0,-0.026502992583236296,0.0,0.04630604151570816,0.04711643125908677
Q=0,-0.02671996593269199,0.0,0.04667837410983866,0.04750216165811912
Q=0,-0.02691530696002631,0.0,0.04701349000448962,0.047849434595602355
Q=0,-0.026937902645195022,0.0,0.04705224805999508,0.04788960470256896
Q=0,-0.027156804092038467,0.0,0.047427664201539876,0.04827876283029064
Q=0,-0.027376671652927675,0.0,0.04780462337404234,0.04866963849409367
Q=0,-0.02759750671602479,0.0,0.048183126421290634,0.04906223416182187
Q=0,-0.027611622813210945,0.0,0.04820731696842684,0.04908732944570837
Q=0,-0.027819310677994924,0.0,0.04856317419130396,0.04945655231643545
Q=0,-0.027999999999999997,0.0,0.04887267961137886,0.0497777777777778
Q=0,-0.028042084944049694,0.0,0.048944767536345246,0.049852595456088375
Q=0,-0.028265830927993618,0.0,0.04932790731293413,0.05025036609421091
Q=0,-0.028307345509597015,0.0,0.04939898334107373,0.05032416979483917
Q=0,-0.028490550052270525,0.0,0.04971259438185838,0.05064986675959207
Q=0,-0.02871624374800974,0.0,0.050098829608187456,0.05105109999646179
Q=0,-0.028942913455071606,0.0,0.05048661386128539,0.051454068364571774
Q=0,-0.02900247655720234,0.0,0.050588493653018096,0.0515599583239153
Q=0,-0.029170560622097552,0.0,0.05087594801482265,0.05185877443928456
Q=0,-0.02939918670655428,0.0,0.051266832946790464,0.05226522081165209
Q=0,-0.029555555555555554,0.0,0.05153409396422907,0.052543209876543234
Q=0,-0.029628793174785173,0.0,0.051659269539512165,0.052673410088507004
Q=0,-0.029697017459827446,0.0,0.05177585242020166,0.05279469770635994
Q=0,-0.02985938150205636,0.0,0.05205325867965771,0.05308334489254467
Q=0,-0.03009095317260646,0.0,0.05244880125825668,0.05349502786241152
Q=0,-0.030323509679695992,0.0,0.052845898170710615,0.05390846165279291
Q=0,-0.030390969717075778,0.0,0.05296106414398205,0.054028390608134746
Q=0,-0.030557052525657546,0.0,0.05324455031680686,0.05432364893450234
Q=0,-0.030791583221944974,0.0,0.0536447586007327,0.054740592394568875
Q=0,-0.031027103289184232,0.0,0.05404652393108833,0.05515929473632756
Q=0,-0.031084334824361903,0.0,0.05414413331117385,0.055261039687754525
Q=0,-0.03111111111111111,0.0,0.054189793224189466,0.05530864197530867
Q=0,-0.03126361425722557,0.0,0.05444984722089985,0.055579758679512155
Q=0,-0.031501117665194034,0.0,0.054854729387633805,0.05600198696034498
Q=0,-0.03173961506154188,0.0,0.05526117135321085,0.05642598233163004
Q=0,-0.031777114272924734,0.0,0.055325064394099566,0.05649264759631067
Q=0,-0.031979108004099865,0.0,0.05566917404402005,0.05685174756284424
Q=0,-0.03221959806013275,0.0,0.05607873839093114,0.05727928544023603
Q=0,-0.032461086806389705,0.0,0.056489865329311106,0.057708598766915066
Q=0,-0.03246930954984295,0.0,0.05650386185064393,0.05772321697749861
Q=0,-0.03266666666666666,0.0,0.05683974069918888,0.058074074074074104
Q=0,-0.032703575829159615,0.0,0.05690255579903636,0.05813969036295046
Q=0,-0.032947066724326124,0.0,0.057316810744507785,0.0585725630654687
Q=0,-0.03316092213804045,0.0,0.05768053012428864,0.0589527504676275
Q=0,-0.03319156109742072,0.0,0.05773263111466531,0.05900721972874798
Q=0,-0.033437060563679566,0.0,0.058150017863001446,0.059443663224319265
Q=0,-0.033683566748097915,0.0,0.05856897194757704,0.059881896441062996
Q=0,-0.03385195351630732,0.0,0.05885507364417564,0.060181250695657496
Q=0,-0.033931081285487386,0.0,0.0589894943310354,0.06032192228531094
Q=0,-0.034179605820532144,0.0,0.059411585980616355,0.060763743680946065
Q=0,-0.03422222222222222,0.0,0.0594839399961806,0.06083950617283954
Q=0,-0.03442914200784719,0.0,0.05983524786817174,0.06120736356950615
Q=0,-0.0345424051593074,0.0,0.060027496825149296,0.06140872028321319
Q=0,-0.03467969151203476,0.0,0.06026048097018055,0.06165278491028405
Q=0,-0.03493125600774227,0.0,0.060687286267763874,0.062100010680430744
Q=0,-0.03518383717972373,0.0,0.06111566474669927,0.06254904387506445
Q=0,-0.03523227853758781,0.0,0.06119780406779718,0.06263516184460059
Q=0,-0.035437436722896565,0.0,0.06154561739743636,0.0629998875073717
Q=0,-0.03569205634240258,0.0,0.061977145215112994,0.06345254460871573
Q=0,-0.035777777777777776,0.0,0.062122375903033135,0.06360493827160497
Q=0,-0.03592157511759908,0.0,0.062365999758512536,0.06386057798684285
Q=0,-0.035947697753667796,0.0,0.0624102491995695,0.06390701822874278
Q=0,-0.03620436268246363,0.0,0.06284493035536498,0.06436331143549094
Q=0,-0.036462052864969396,0.0,0.06328118969179208,0.06482142731550118
Q=0,-0.0366102963616981,0.0,0.06353208826952561,0.06508497130968555
Q=0,-0.03672077004783225,0.0,0.06371902822289366,0.06528136897392404
Q=0,-0.03698051598823138,0.0,0.06415844696747841,0.0657431395346336
Q=0,-0.0372412924539407,0.0,0.06459944694913622,0.06620674214033906
Q=0,-0.037298443728168706,0.0,0.06469607395896637,0.0663083444056333
Q=0,-0.03733333333333333,0.0,0.06475505172384327,0.0663703703703704
Q=0,-0.03750310122339284,0.0,0.06504202919625479,0.06667217995269843
Q=0,-0.037765944085742964,0.0,0.0654861947420351,0.06713945615243197
Q=0,-0.037986018671224975,0.0,0.0658579611708956,0.06753069985995555
Q=0,-0.03802982284093359,0.0,0.06593194462450902,0.06760857393943753
Q=0,-0.03829473929976068,0.0,0.06637927988655401,0.06807953653290792
Q=0,-0.038560695283940016,0.0,0.0668282015759103,0.06855234717144895
Q=0,-0.038673022641030674,0.0,0.06701775423536516,0.06875204025072124
Q=0,-0.03882769262617192,0.0,0.06727871074519798,0.06902700911319455
Q=0,-0.03888888888888889,0.0,0.06738192904799006,0.06913580246913584
Q=0,-0.0390957331702102,0.0,0.06773080845193302,0.06950352563592929
Q=0,-0.03935945708370414,0.0,0.06817545746845344,0.0699723681488074
Q=0,-0.039364818770930454,0.0,0.0681844957585439,0.06998190003720973
Q=0,-0.03963495129439687,0.0,0.06863977373238883,0.07046213563448336
Q=0,-0.03990613261793263,0.0,0.06909664344577315,0.07094423576521361
Q=0,-0.0400453234413376,0.0,0.06933107517232218,0.07119168611793356
Q=0,-0.04017836463018887,0.0,0.06955510597596559,0.07142820378700247
Q=0,-0.04044444444444444,0.0,0.0700030336264158,0.07190123456790128
Q=0,-0.04045164923121558,0.0,0.07001516240521632,0.07191404307771664
Q=0,-0.04072598833253249,0.0,0.07047681382077364,0.07240175703561336
Q=0,-0.040730623152001044,0.0,0.07048461163525266,0.07240999671466856
Q=0,-0.04100138385720109,0.0,0.07094006131490138,0.07289134907946865
Q=0,-0.041277837739895684,0.0,0.07140490598489757,0.07338282264870348
Q=0,-0.04141535764975823,0.0,0.07163607113169834,0.07362730248845913
Q=0,-0.04155535192697801,0.0,0.07187134893311065,0.07387618120351651
Q=0,-0.041833928376570295,0.0,0.0723393912669581,0.0743714282250139
Q=0,-0.041999999999999996,0.0,0.07261830322829757,0.0746666666666667
Q=0,-0.042099528364677896,0.0,0.07278545792232616,0.07484360598164963
Q=0,-0.04211356905862862,0.0,0.07280903409894446,0.07486856721533981
Q=0,-0.04239427595501977,0.0,0.07328027854667885,0.07536760169781297
Q=0,-0.042676051059595044,0.0,0.0737531257328935,0.0758685352170579
Q=0,-0.04278313672284417,0.0,0.07393277625406514,0.0760589097295008
Q=0,-0.04295889637826844,0.0,0.07422757678546188,0.07637137133914394
Q=0,-0.043242813929092794,0.0,0.07470363283741688,0.07687611365172056
Q=0,-0.043466184146367715,0.0,0.07507803036015026,0.07727321626020932
Q=0,-0.04352780574233728,0.0,0.07518129502697002,0.0773827657641552
Q=0,-0.043555555555555556,0.0,0.07522778618568952,0.07743209876543214
Q=0,-0.043813873860567565,0.0,0.075660564497529,0.07789133130767571
Q=0,-0.04410102033872221,0.0,0.0761414423977178,0.07840181393550619
Q=0,-0.0441486720533969,0.0,0.07622122446016555,0.07848652809492786
Q=0,-0.04438924724419646,0.0,0.07662392988139399,0.07891421732301597
Q=0,-0.044678556656919666,0.0,0.07710802810766948,0.07942854516785723
Q=0,-0.04483060185812937,0.0,0.07736236276009112,0.07969884774778559
Q=0,-0.04496895066943929,0.0,0.07759373824092775,0.07994480119011434
Q=0,-0.04511111111111111,0.0,0.0778314146242517,0.08019753086419758
Q=0,-0.04526043138700109,0.0,0.07808106145084492,0.08046298913244643
Q=0,-0.04551197497082371,0.0,0.07850144945234683,0.08091017772590886
Q=0,-0.04555300092763437,0.0,0.0785699989124079,0.08098311276023892
Q=0,-0.0458466614222337,0.0,0.07906055180593441,0.08150517586174885
Q=0,-0.04614141501464453,0.0,0.07955272131709246,0.08202918224825698
Q=0,-0.046192792797809856,0.0,0.07963848871583679,0.08212052052943979
Q=0,-0.046437263861749845,0.0,0.0800465086369202,0.08255513575422199
Q=0,-0.04666666666666666,0.0,0.08042922972589348,0.082962962962963
Q=0,-0.046734210133553944,0.0,0.0805419149618456,0.08308304023742928
Q=0,-0.04687305674150022,0.0,0.08077348471599466,0.08332987865155599
Q=0,-0.04703225601327099,0.0,0.08103894149370694,0.08361289957914847
Q=0,-0.047331403697412955,0.0,0.08153758943977263,0.08414471768428974
Q=0,-0.04755276820039722,0.0,0.08190644160482097,0.084538254578484
Q=0,-0.04763165539587766,0.0,0.08203786001276148,0.08467849848156032
Q=0,-0.04793301333203892,0.0,0.08253975443086314,0.0852142459236248
Q=0,-0.04822222222222222,0.0,0.08302120520632428,0.08572839506172844
Q=0,-0.04823192856911118,0.0,0.08303736352093771,0.08574565078953104
Q=0,-0.048235479742836485,0.0,0.0830432739177589,0.08575196398726491
Q=0,-0.048539056878867726,0.0,0.08354841970264215,0.08629165667354267
Q=0,-0.04884374700447891,0.0,0.08405519302023934,0.08683332800796256
Q=0,-0.04891053923836575,0.0,0.08416625458962468,0.08695206975709471
Q=0,-0.049149552397859564,0.0,0.084563595110831,0.08737698204063928
Q=0,-0.04945647535113473,0.0,0.08507362722027256,0.0879226228464618
Q=0,-0.04958860159500822,0.0,0.08529311892286051,0.08815751394668132
Q=0,-0.04976451817046179,0.0,0.08558529060001585,0.08847025452526545
Q=0,-0.049777777777777775,0.0,0.08560730506491517,0.08849382716049388
Q=0,-0.05007368317612393,0.0,0.08609858650713065,0.08901988120199815
Q=0,-0.050266117022023105,0.0,0.08641796061937224,0.08936198581693001
Q=0,-0.05038397270262851,0.0,0.08661351620432578,0.08957150702689518
Q=0,-0.05069538909880378,0.0,0.08713008095997132,0.09012513617565121
Q=0,-0.05094308689854088,0.0,0.08754078376467556,0.09056548781962828
Q=0,-0.05100793472789744,0.0,0.08764828204811992,0.0906807728495955
Q=0,-0.05132161196767626,0.0,0.08816812074852942,0.09123842127586897
Q=0,-0.05133333333333333,0.0,0.08818753716262298,0.0912592592592593
Q=0,-0.051619512599848316,0.0,0.08866159243111438,0.09176802239973039
Q=0,-0.051636423210526416,0.0,0.08868959834668377,0.09179808570760258
Q=0,-0.05195237086355475,0.0,0.08921271613381698,0.09235977042409739
Q=0,-0.05226945734869226,0.0,0.08973747540693366,0.09292347973100852
Q=0,-0.05229539549739881,0.0,0.08978039067790577,0.09296959199537572
Q=0,-0.052587685102794546,0.0,0.09026387746883391,0.09348921796052369
Q=0,-0.05288888888888889,0.0,0.0907618853214009,0.09402469135802474
Q=0,-0.052907056577749634,0.0,0.09079192362813326,0.09405698947155496
Q=0,-0.05297073695882493,0.0,0.09089718255118517,0.09417019903791103
Q=0,-0.05322757424058133,0.0,0.09132161519928805,0.09462679864992242
Q=0,-0.05354924057355648,0.0,0.09185295350261646,0.0951986499085449
Q=0,-0.05364553834794428,0.0,0.09201197208404155,0.095369845951901
Q=0,-0.05387205807429096,0.0,0.09238593986432353,0.09577254768762843
Q=0,-0.054196029255860756,0.0,0.09292057561652278,0.09634849645486362
Q=0,-0.05431980102477474,0.0,0.09312476329656683,0.09656853515515515
Q=0,-0.05444444444444444,0.0,0.09333033952904482,0.09679012345679017
Q=0,-0.054521156646909374,0.0,0.09345686209726078,0.09692650070561672
Q=0,-0.05484744279175913,0.0,0.09399480065054056,0.09750656496312739
Q=0,-0.054993526345539,0.0,0.09423556019589019,0.09776626905873606
Q=0,-0.05517489025052302,0.0,0.09453439262634522,0.09808869377870766
Q=0,-0.05550350159921813,0.0,0.09507563938066177,0.0986728917319434
Q=0,-0.05566671566267878,0.0,0.09534436677622382,0.09896305006698455
Q=0,-0.055833279429877924,0.0,0.09561854227550626,0.09925916343089415
Q=0,-0.055999999999999994,0.0,0.09589287454821671,0.0995555555555556
Q=0,-0.056164226350669866,0.0,0.09616310267894601,0.09984751351230205
Q=0,-0.05633937032486469,0.0,0.09645118701890443,0.10015888057753729
Q=0,-0.05649634498600897,0.0,0.09670932196512672,0.10043794664179378
Q=0,-0.05682963797667673,0.0,0.09725720151429496,0.10103046751409202
Q=0,-0.057011491677002035,0.0,0.09755602489243065,0.10135376298133701
Q=0,-0.05716410797994065,0.0,0.09780674271282364,0.10162508085322787
Q=0,-0.05749975766967119,0.0,0.0983579469532373,0.10222179141274884
Q=0,-0.057555555555555554,0.0,0.09844954285166732,0.10232098765432104
Q=0,-0.057683081060245,0.0,0.09865888435250803,0.10254769966265784
Q=0,-0.057836589736465216,0.0,0.09891081563423687,0.10282060397593822
Q=0,-0.05817460688776732,0.0,0.099465350160725,0.10342152335603086
Q=0,-0.058354139812005656,0.0,0.09975976934208863,0.10374069299912123
Q=0,-0.05851381184799265,0.0,0.10002155194383167,0.10402455439643143
Q=0,-0.05885420735865321,0.0,0.10057942240093931,0.1046297019709391
Q=0,-0.059024669265960394,0.0,0.10085868379140783,0.10493274536170742
Q=0,-0.05911111111111111,0.0,0.10100026203741647,0.10508641975308647
Q=0,-0.05919579617848114,0.0,0.10113896295570979,0.10523697098396653
Q=0,-0.05953858108355903,0.0,0.1017001750381088,0.10584636637077166
Q=0,-0.05969467075206358,0.0,0.10195563161802967,0.10612385911477977
Q=0,-0.059882564867445476,0.0,0.1022630600844332,0.1064578930976809
Q=0,-0.06022775034130723,0.0,0.10282761953733677,0.10707155616232403
Q=0,-0.06036414559655379,0.0,0.10305061672688298,0.10731403661609568
Q=0,-0.06057414033404829,0.0,0.10339385484585728,0.10768736059386369
Q=0,-0.06066666666666666,0.0,0.10354502651235238,0.10785185185185191
Q=0,-0.06092173769244369,0.0,0.10396176746544261,0.10830531145323329
Q=0,-0.06103309512196675,0.0,0.10414364301030488,0.10850328021682984
Q=0,-0.06127054528127296,0.0,0.10453135885797793,0.10892541383337422
Q=0,-0.06162056598345522,0.0,0.10510263049181234,0.10954767285947602
Q=0,-0.061701520647140184,0.0,0.10523471434807441,0.10969159226158261
Q=0,-0.06197180270018521,0.0,0.1056755838417871,0.11017209368921821
Q=0,-0.06222222222222222,0.0,0.10608386275347952,0.11061728395061735
Q=0,-0.06232425835107136,0.0,0.1062502203892619,0.11079868151301582
Q=0,-0.06236942348722674,0.0,0.10632383460745931,0.11087897508840315
Q=0,-0.06267793587427695,0.0,0.10682654162214333,0.11142744155427019
Q=0,-0.06303283822665773,0.0,0.10740454903491203,0.1120583790696138
Q=0,-0.06303680495370223,0.0,0.10741100764325062,0.11206543102880402
Q=0,-0.06338896838390662,0.0,0.10798424412865137,0.11269149934916739
Q=0,-0.06370366635437308,0.0,0.10849623729780156,0.11325096240777442
Q=0,-0.06374632934069668,0.0,0.10856562841107509,0.11332680771679417
Q=0,-0.06377777777777778,0.0,0.10861676356005628,0.11338271604938278
Q=0,-0.06410492411082624,0.0,0.10914870339655591,0.11396430953035783
Q=0,-0.06437000899339118,0.0,0.1095795274010738,0.11443557154380661
Q=0,-0.06446475572736499,0.0,0.10973347060615446,0.11460401018198227
Q=0,-0.06482582724280384,0.0,0.11031993156764708,0.115245915098318
Q=0,-0.06503583417125236,0.0,0.1106608817706608,0.11561926074889316
Q=0,-0.06518814172920329,0.0,0.11090808781555594,0.11589002974080591
Q=0,-0.06533333333333333,0.0,0.1111436516424141,0.11614814814814821
Q=0,-0.06555170227834517,0.0,0.11149794089117737,0.11653635960594703
Q=0,-0.06570114318481624,0.0,0.11174030421184211,0.11680203232856226
Q=0,-0.06591651200188631,0.0,0.1120894923426119,0.11718491022557573
Q=0,-0.06628257403151128,0.0,0.11268274372479326,0.11783568716713122
Q=0,-0.06636593732730889,0.0,0.1128177985176142,0.11798388858188254
Q=0,-0.06664989151909118,0.0,0.11327769659951847,0.11848869603393994
Q=0,-0.06688888888888889,0.0,0.11366458872980542,0.11891358024691365
Q=0,-0.06701846763683927,0.0,0.11387435253547773,0.1191439424654921
Q=0,-0.06703021788833197,0.0,0.11389336846872666,0.11916483180147912
Q=0,-0.067388305577471,0.0,0.11447271310828522,0.11980143213772629
Q=0,-0.06769398615387512,0.0,0.11496701783372709,0.12034486427355584
Q=0,-0.06775940855436646,0.0,0.11507277990050802,0.12046117076331822
Q=0,-0.06813177980173113,0.0,0.11567455450169861,0.12112316409196652
Q=0,-0.06835724340632021,0.0,0.11603875036899214,0.12152398827790267
Q=0,-0.06844444444444445,0.0,0.11617956755934719,0.12167901234567909
Q=0,-0.06850542257476311,0.0,0.116278038508424,0.12178741791069005
Q=0,-0.06888034014981603,0.0,0.11688323352429852,0.12245393804411746
Q=0,-0.06901999092445399,0.0,0.11710856981877193,0.12270220608791828
Q=0,-0.06925653582457103,0.0,0.11749014116001344,0.12312273035479301
Q=0,-0.06963401291820448,0.0,0.11809876303336908,0.12379380074347471
Q=0,-0.06968222998347207,0.0,0.11817647991521607,0.12387951997061708
Q=0,-0.06999999999999999,0.0,0.11868851623739438,0.1244444444444445
Q=0,-0.07001277477155987,0.0,0.1187091007693073,0.12446715514943985
Q=0,-0.07034396185499137,0.0,0.11924248437842455,0.1250559321866514
Q=0,-0.070392824747322,0.0,0.11932115599994231,0.12514279955079474
Q=0,-0.07077416623019273,0.0,0.11993493036459324,0.12582073996478713
Q=0,-0.07100518780705578,0.0,0.12030658691647578,0.12623144499032146
Q=0,-0.07115680262706792,0.0,0.12055042550981643,0.1265009824481208
Q=0,-0.07154073736721578,0.0,0.12116764308943861,0.12718353309727257
Q=0,-0.07155555555555555,0.0,0.12119145558127528,0.12720987654320995
Q=0,-0.07166590910414772,0.0,0.12136879122546773,0.12740606062959603
Q=0,-0.0719259739024607,0.0,0.12178658476458915,0.12786839804881908
Q=0,-0.07231251570736408,0.0,0.12240725220373272,0.12855558347975843
Q=0,-0.07232612700719265,0.0,0.12242910098955018,0.12857978134612036
Q=0,-0.07270036627941123,0.0,0.1230296470827037,0.12924509560784225
Q=0,-0.07298584277356912,0.0,0.12348751988096551,0.12975260937523406
Q=0,-0.07308952913919675,0.0,0.12365377108473918,0.12993694069190542
Q=0,-0.07311111111111111,0.0,0.12368836242442896,0.12997530864197537
Q=0,-0.07348000783061581,0.0,0.12427962590051278,0.13063112503220597
Q=0,-0.07364505765711671,0.0,0.12454405156008486,0.13092454694598532
Q=0,-0.0738718059210548,0.0,0.12490721322816789,0.13132765497076415
Q=0,-0.0742649270015846,0.0,0.12553653477335358,0.13202653689170604
Q=0,-0.07430377290814505,0.0,0.12559869967544035,0.13209559628114684
Q=0,-0.07465937468715689,0.0,0.12616759224925733,0.13272777722161233
Q=0,-0.07466666666666666,0.0,0.12617925198212002,0.1327407407407408
Q=0,-0.07496198977343949,0.0,0.12665146786376535,0.13326575959722584
Q=0,-0.07505515261679996,0.0,0.12680038737664145,0.13343138242986666
Q=0,-0.07545226445382192,0.0,0.12743492188387662,0.13413735902901683
Q=0,-0.0756197094962705,0.0,0.12770235975002664,0.13443503910448099
Q=0,-0.07585071388601028,0.0,0.12807119750697793,0.13484571357512945
Q=0,-0.07622222222222222,0.0,0.12866408063645882,0.13550617283950625
Q=0,-0.0762505046258376,0.0,0.12870921598964014,0.1355564526681558
Q=0,-0.07627693331640295,0.0,0.12875137894746558,0.13560343700693867
Q=0,-0.07665164041066763,0.0,0.1293489790832738,0.1362695829522981
Q=0,-0.0769336624701007,0.0,0.12979852905762645,0.13677095550240131
Q=0,-0.07705412500296538,0.0,0.12999048854704043,0.13698511111638298
Q=0,-0.07745796219050705,0.0,0.1306337461478898,0.13770304389423482
Q=0,-0.07758989819013595,0.0,0.1308438136703971,0.137937596782464
Q=0,-0.07777777777777778,0.0,0.1311428587731368,0.13827160493827167
Q=0,-0.07786315578659464,0.0,0.13127875366059538,0.13842338806505722
Q=0,-0.07824564170579651,0.0,0.13188723636404043,0.1391033630325272
Q=0,-0.07826970963027224,0.0,0.13192551286779253,0.1391461504538174
Q=0,-0.07867762758654506,0.0,0.1325740255600132,0.13987133793163575
Q=0,-0.07890089424289481,0.0,0.13292880070523183,0.1402682564318131
Q=0,-0.07908691354659869,0.0,0.13322429353572685,0.14059895741617554
Q=0,-0.07933333333333333,0.0,0.13361554836094652,0.1410370370370371
Q=0,-0.07949757142802472,0.0,0.13387631860137406,0.14132901587204402
Q=0,-0.07955565702377376,0.0,0.13396851024909429,0.14143227915337567
Q=0,-0.07990960517504553,0.0,0.1345301025714073,0.14206152031119212
Q=0,-0.0802099312673139,0.0,0.1350063685392302,0.14259543336411368
Q=0,-0.08032301875874426,0.0,0.1351856472683275,0.14279647779332322
Q=0,-0.08073781617729425,0.0,0.13584295452272355,0.14353389542630096
Q=0,-0.08086371818894156,0.0,0.13604237910775696,0.14375772122478508
Q=0,-0.08088888888888889,0.0,0.13608223548142298,0.14380246913580255
Q=0,-0.081154001456196,0.0,0.13650202617330942,0.14427378036657076
Q=0,-0.08151701900063746,0.0,0.13707654547534454,0.14491914489002222
Q=0,-0.08157157864850939,0.0,0.13716286406696532,0.14501613981957234
Q=0,-0.08199055183509785,0.0,0.1378254700587751,0.14576098104017404
Q=0,-0.08216983491094276,0.0,0.1381088711512466,0.14607970650834276
Q=0,-0.08241092512486725,0.0,0.13848984601206626,0.1465083113330974
Q=0,-0.08244444444444445,0.0,0.13854278626290586,0.14656790123456798
Q=0,-0.08282216712496193,0.0,0.13913935963332724,0.14723940822215462
Q=0,-0.08283270265501219,0.0,0.13915599379845023,0.14725813805335508
Q=0,-0.08325588859126287,0.0,0.1398239152978622,0.14801046860668962
Q=0,-0.08347401684437816,0.0,0.14016801440811077,0.1483982521677835
Q=0,-0.08368048712813725,0.0,0.14049361239860125,0.14876531045002186
Q=0,-0.08399999999999999,0.0,0.14099722047720264,0.1493333333333334
Q=0,-0.08410650248919316,0.0,0.14116508699737174,0.14952267109189904
Q=0,-0.08412538526745528,0.0,0.14119483895080398,0.14955624047547614
Q=0,-0.08453393892728456,0.0,0.14183834099932358,0.1502825580929504
Q=0,-0.08477627358904427,0.0,0.14221983672532934,0.15071337526941211
Q=0,-0.08496280072482332,0.0,0.1425133763180939,0.15104497906635264
Q=0,-0.08539309219403934,0.0,0.14319019487584828,0.15180994167829226
Q=0,-0.08542668300059231,0.0,0.1432430111843641,0.15186965866771973
Q=0,-0.08555555555555555,0.0,0.14344557285073956,0.15209876543209885
Q=0,-0.08582481767724781,0.0,0.1438687986033238,0.15257745364844064
Q=0,-0.08607661469014849,0.0,0.14426436576936874,0.1530250927824863
Q=0,-0.08625798154711695,0.0,0.14454918943986939,0.1533475227504302
Q=0,-0.08669258820694015,0.0,0.14523136933349023,0.15412015681233812
Q=0,-0.08672606984237174,0.0,0.14528390391062285,0.1541796797197721
Q=0,-0.08711111111111111,0.0,0.14588784282249628,0.15486419753086428
Q=0,-0.08712864209091209,0.0,0.14591534024088926,0.15489536371717713
Q=0,-0.08737504963853415,0.0,0.14630162902725452,0.15533342157961635
Q=0,-0.08756614766440607,0.0,0.14660110412751126,0.15567315140338867
Q=0,-0.08800510942425699,0.0,0.14728866296758536,0.15645352786534586
Q=0,-0.08802355525653127,0.0,0.14731754452727552,0.15648632045605568
Q=0,-0.08844553189904425,0.0,0.14797801874417016,0.15723650115385654
Q=0,-0.08866666666666666,0.0,0.14832395522591774,0.1576296296296297
Q=0,-0.08867158787088791,0.0,0.14833165380761326,0.15763837843713416
Q=0,-0.08888741964938385,0.0,0.14866917344919628,0.15802207937668247
Q=0,-0.08931914865276347,0.0,0.14934396025414387,0.15878959760491293
Q=0,-0.08933077726821603,0.0,0.14936212908351232,0.15881027069905082
Q=0,-0.08977560938110618,0.0,0.15005688765692826,0.15960108334418885
Q=0,-0.08996623876995824,0.0,0.15035446724172208,0.1599399800354814
Q=0,-0.09022192064653778,0.0,0.15075345118826222,0.16039452559384504
Q=0,-0.09022222222222222,0.0,0.15075392154026895,0.16039506172839516
Q=0,-0.09061285938692165,0.0,0.15136317813421485,0.16108952779897193
Q=0,-0.0906697157562204,0.0,0.15145182170538418,0.16119060578883637
Q=0,-0.09111899943539281,0.0,0.15215200124526318,0.16198933232958732
Q=0,-0.09125901166475492,0.0,0.15237009628453202,0.1622382429595644
Q=0,-0.09156977644313535,0.0,0.15285399185401216,0.16279071367668516
Q=0,-0.09177777777777778,0.0,0.15317770227520736,0.16316049382716058
Q=0,-0.09190469676122248,0.0,0.15337522503466072,0.16338612757550672
Q=0,-0.0920220515726815,0.0,0.15355779558693627,0.1635947583514339
Q=0,-0.09247582965173717,0.0,0.15426341450857772,0.16440147493642174
Q=0,-0.09254991583075345,0.0,0.15437856771569236,0.16453318369911735
Q=0,-0.09293111554280298,0.0,0.15497085069276428,0.16521087207609428
Q=0,-0.09319467002444815,0.0,0.15538012764785614,0.16567941337679679
Q=0,-0.09333333333333332,0.0,0.15559537881296848,0.165925925925926
Q=0,-0.09338791414349734,0.0,0.15568010622265627,0.1660229584773287
Q=0,-0.09383896049008955,0.0,0.15637990814055536,0.1668248186490482
Q=0,-0.093846230386889,0.0,0.15639118319079448,0.16683774291002498
Q=0,-0.09430606924182783,0.0,0.1571040836991493,0.16765523420769401
Q=0,-0.09448278837213986,0.0,0.1573779124923862,0.16796940155047096
Q=0,-0.09476743571328539,0.0,0.15781880985916785,0.168475441268063
Q=0,-0.09488888888888888,0.0,0.15800683189128667,0.16869135802469146
Q=0,-0.09512615481175501,0.0,0.15837414399118166,0.1691131641097868
Q=0,-0.09523033484269483,0.0,0.1585353637918243,0.16929837305367978
Q=0,-0.09569477170829765,0.0,0.15925374762766875,0.17012403859252925
Q=0,-0.09576906094678594,0.0,0.15936860591403434,0.17025610834984178
Q=0,-0.09616075142549574,0.0,0.15997396350687665,0.1709524469786592
Q=0,-0.09641150791178477,0.0,0.1603613015273292,0.17139823628761747
Q=0,-0.09644444444444444,0.0,0.1604121581569461,0.17145679012345688
Q=0,-0.09662827914720373,0.0,0.1606960135792994,0.17178360737280673
Q=0,-0.09705349683801057,0.0,0.16135223408677246,0.17253954993424112
Q=0,-0.09709736006421132,0.0,0.16141990000451512,0.17261752900304245
Q=0,-0.09756799940554406,0.0,0.16214562495187868,0.17345422116541176
Q=0,-0.09769502885343773,0.0,0.16234140683742737,0.1736800512950005
Q=0,-0.09799999999999999,0.0,0.16281125363576632,0.1742222222222223
Q=0,-0.09804020243883482,0.0,0.16287319060057392,0.17429369322459534
Q=0,-0.09833610508275514,0.0,0.1633288230137342,0.17481974236934258
Q=0,-0.09851397447069532,0.0,0.1636025991396649,0.17513595461456954
Q=0,-0.09897672664737944,0.0,0.16431448583955288,0.17595862515089689
Q=0,-0.09898932084709489,0.0,0.1643338527681475,0.1759810148392799
Q=0,-0.0994662469537424,0.0,0.16506695369500335,0.17682888347331993
Q=0,-0.09955555555555555,0.0,0.16520416131809398,0.17698765432098776
Q=0,-0.09961689466545398,0.0,0.16529839852818118,0.17709670162747385
Q=0,-0.0999447582164743,0.0,0.1658019041392509,0.1776795701626211
Q=0,-0.10025661025185717,0.0,0.1662805642823899,0.17823397378107952
Q=0,-0.1004248601016483,0.0,0.16653870633000034,0.17853308462515263
Q=0,-0.10089587451820681,0.0,0.16726098629445385,0.1793704435879233
Q=0,-0.1009065581165387,0.0,0.16727736250650604,0.17938943665162446
Q=0,-0.10111111111111111,0.0,0.16759077886795792,0.17975308641975318
Q=0,-0.10138985780974186,0.0,0.16801787491822207,0.18024863610620784
Q=0,-0.10153468857286763,0.0,0.16823966774617882,0.18050611301843145
Q=0,-0.10187476477158186,0.0,0.16876024582485472,0.18111069292725673
Q=0,-0.10217305352094952,0.0,0.16921661180892622,0.18164098403724369
Q=0,-0.10236128463452465,0.0,0.16950447749642028,0.18197561712804394
Q=0,-0.10266666666666666,0.0,0.16997125349547043,0.1825185185185186
Q=0,-0.10281097046432164,0.0,0.17019182164365088,0.18277505860323856
Q=0,-0.1028494230735979,0.0,0.1702505722132972,0.18284341879750748
Q=0,-0.10333918580681267,0.0,0.17099853226628503,0.18371410810100042
Q=0,-0.10344844050161195,0.0,0.17116530040092692,0.18390833866953246
Q=0,-0.10383057859559564,0.0,0.17174835995665838,0.184587695281059
Q=0,-0.1040854647282139,0.0,0.1721370512209749,0.18504082618349146
Q=0,-0.10422222222222222,0.0,0.17234551396342096,0.18528395061728403
Q=0,-0.10432360724522072,0.0,0.172500057596225,0.18546419065817027
Q=0,-0.10472204423628828,0.0,0.17310707723368868,0.18617252308673482
Q=0,-0.10481827760525553,0.0,0.17325362750738216,0.1863436046315655
Q=0,-0.10531459557000211,0.0,0.17400907202317484,0.18722594768000386
Q=0,-0.10535818011477094,0.0,0.1740753815586662,0.18730343131514846
Q=0,-0.10577777777777778,0.0,0.17471348743150583,0.18804938271604948
Q=0,-0.10581256707895392,0.0,0.17476639348735323,0.18811123036258487
Q=0,-0.10599387344937794,0.0,0.17504196730524058,0.18843355279889423
Q=0,-0.10631219811725257,0.0,0.17552559425443204,0.18899946331956022
Q=0,-0.10662912532260771,0.0,0.17600683757250346,0.18956288946241381
Q=0,-0.10681349471615276,0.0,0.17628667668974862,0.18989065727316057
Q=0,-0.10726393681374635,0.0,0.17696999544933378,0.19069144322443807
Q=0,-0.1073164629534944,0.0,0.17704964316952276,0.19078482302843458
Q=0,-0.10733333333333332,0.0,0.17707521229940518,0.1908148148148149
Q=0,-0.10782110895417818,0.0,0.1778144960809166,0.19168197147409466
Q=0,-0.10789830899887409,0.0,0.1779314440144304,0.1918192159979985
Q=0,-0.10832743889065022,0.0,0.17858123782209567,0.1925821135833783
Q=0,-0.10853224295086594,0.0,0.17889118633633183,0.19294620969042844
Q=0,-0.10883545898339197,0.0,0.17934987080228826,0.19348526041491917
Q=0,-0.10888888888888888,0.0,0.17943065199345473,0.19358024691358033
Q=0,-0.10916573973940147,0.0,0.1798492254734536,0.1940724262033805
Q=0,-0.10934517550141787,0.0,0.18012039744184838,0.1943914231136319
Q=0,-0.10979880043096069,0.0,0.18080556447410445,0.1951978674328191
Q=0,-0.10985659476277643,0.0,0.180892820172317,0.19530061291160264
Q=0,-0.11036972313506321,0.0,0.18166714143648388,0.1962128411290014
Q=0,-0.11043142608883638,0.0,0.18176020637652202,0.19632253526904256
Q=0,-0.11044444444444444,0.0,0.1817798329074719,0.1963456790123458
Q=0,-0.11088456703593763,0.0,0.1824433636884506,0.19712811917500034
Q=0,-0.11106361777313611,0.0,0.1827131542089,0.19744643159668654
Q=0,-0.1114011329336454,0.0,0.18322148939369476,0.19804645854870304
Q=0,-0.11169537654078232,0.0,0.18366441098940833,0.19856955829472425
Q=0,-0.11191942734755211,0.0,0.18400152102913347,0.19896787084009276
Q=0,-0.11199999999999999,0.0,0.18412268557079395,0.1991111111111112
Q=0,-0.11232670344552065,0.0,0.1846139797262274,0.19969191723648128
Q=0,-0.11243945684868017,0.0,0.1847834610831871,0.1998923677309871
Q=0,-0.11295759953792095,0.0,0.18556186341756797,0.20081351028963737
Q=0,-0.11296122806025855,0.0,0.1855673120558441,0.20081996099601532
Q=0,-0.11348474765827132,0.0,0.18635307645872778,0.20175066250359358
Q=0,-0.11355555555555555,0.0,0.1864592960368494,0.20187654320987664
Q=0,-0.11358806586538561,0.0,0.18650806505170792,0.2019343393162412
Q=0,-0.11401002237202384,0.0,0.1871407568151613,0.2026844842169314
Q=0,-0.11421810347214634,0.0,0.18745258760700656,0.2030544061727047
Q=0,-0.11453705898470923,0.0,0.18793035566023353,0.20362143819503875
Q=0,-0.11484771339927247,0.0,0.1883954340519376,0.20417371270981782
Q=0,-0.11506586433398702,0.0,0.18872187554086717,0.2045615365937548
Q=0,-0.11511111111111111,0.0,0.18878954572033443,0.2046419753086421
Q=0,-0.11547689668467553,0.0,0.18933660734511626,0.2052922607727566
Q=0,-0.11559644531256752,0.0,0.18951531901588603,0.2055047916667868
Q=0,-0.11610565436311004,0.0,0.190276110435323,0.20641005220108463
Q=0,-0.11612880886880528,0.0,0.19031068865608347,0.20645121576676506
Q=0,-0.11666296200730308,0.0,0.1911079870442891,0.2074008213463167
Q=0,-0.11666666666666665,0.0,0.19111351383443628,0.2074074074074075
Q=0,-0.1167339874661768,0.0,0.19121394626152832,0.20752708882875887
Q=0,-0.11719891178951758,0.0,0.19190721677544142,0.20835362095914248
Q=0,-0.11736189702232747,0.0,0.19215011775292057,0.20864337248413783
Q=0,-0.11773666533438487,0.0,0.1927083804566544,0.20930962726112878
Q=0,-0.11798938405686932,0.0,0.19308462782893399,0.20975890498999003
Q=0,-0.11822222222222221,0.0,0.19343111243569372,0.21017283950617294
Q=0,-0.11827622981894104,0.0,0.1935114807072904,0.21026885301145085
Q=0,-0.11861644959196471,0.0,0.19401747939926595,0.21087368816349294
Q=0,-0.1188176124789655,0.0,0.19431652015902856,0.21123131107371657
Q=0,-0.11924309464663807,0.0,0.19494867536391158,0.2119877238162456
Q=0,-0.11936082060962216,0.0,0.19512350145593882,0.2121970144171062
Q=0,-0.11977777777777777,0.0,0.19574235093357656,0.2129382716049384
Q=0,-0.11986932023677555,0.0,0.19587821861318266,0.21310101375426777
Q=0,-0.11990586156611693,0.0,0.1959324272545525,0.21316597611754134
Q=0,-0.12045274276436169,0.0,0.19674330022393605,0.21413820935886535
Q=0,-0.1204951273751318,0.0,0.19680611202773868,0.2142135597780122
Q=0,-0.12100147168164799,0.0,0.19755612304576253,0.215113727434041
Q=0,-0.12112051707132876,0.0,0.1977323584786035,0.21532536368236235
Q=0,-0.12133333333333332,0.0,0.1980472587533455,0.21570370370370381
Q=0,-0.1215520558573322,0.0,0.19837089841438815,0.21609254374636847
Q=0,-0.121745490331863,0.0,0.19865696082719841,0.21643642725664544
Q=0,-0.12210450289352703,0.0,0.19918762903692488,0.21707467181071485
Q=0,-0.12237004816010255,0.0,0.19957992192536056,0.2175467522846269
Q=0,-0.122658820455809,0.0,0.20000631763331667,0.2180601252547717
Q=0,-0.12288888888888888,0.0,0.20034584323669924,0.21846913580246924
Q=0,-0.12299419155629732,0.0,0.20050124461537178,0.21865634054452868
Q=0,-0.12321501627392906,0.0,0.20082696693641422,0.21904891782031843
Q=0,-0.123617921517575,0.0,0.20142093172998266,0.21976519380902235
Q=0,-0.12377309814254012,0.0,0.20164957969205244,0.2200410633645159
Q=0,-0.12424123903794582,0.0,0.20233898609243128,0.22087331384523715
Q=0,-0.12433307392193083,0.0,0.202474158659127,0.22103657586121048
Q=0,-0.12444444444444444,0.0,0.2026379943741867,0.2212345679012347
Q=0,-0.12486414510830857,0.0,0.203255410516477,0.22198070241477091
Q=0,-0.12489495153877272,0.0,0.2033007066096726,0.22203546940226274
Q=0,-0.12545873898687732,0.0,0.20412922632894048,0.22303775819889313
Q=0,-0.12548664071644544,0.0,0.20417020780641404,0.22308736127368092
Q=0,-0.126,0.0,0.2049238355644597,0.22400000000000012
Q=0,-0.12602444432796467,0.0,0.20495972061547774,0.22404345658304842
Q=0,-0.126108726847033,0.0,0.20508338075710553,0.22419329217250325
Q=0,-0.12659207569244424,0.0,0.20579219228120782,0.2250525790087899
Q=0,-0.12673040448163697,0.0,0.20599493215399722,0.22529849685624365
Q=0,-0.1271616412802049,0.0,0.2066266441515099,0.22606514005369774
Q=0,-0.1273516745987191,0.0,0.20690486477314973,0.22640297706438964
Q=0,-0.12755555555555556,0.0,0.2072032049915098,0.22676543209876557
Q=0,-0.12773314936142155,0.0,0.20746307906530048,0.2270811544203051
Q=0,-0.1279725381736384,0.0,0.20781318138125693,0.22750673453091286
Q=0,-0.12830660827736717,0.0,0.20830149987511493,0.22810063693754176
Q=0,-0.1285929961786525,0.0,0.2087198847356717,0.22860977098427124
Q=0,-0.1288820264412448,0.0,0.20914190944719002,0.22912360256221312
Q=0,-0.1291111111111111,0.0,0.2094762169043135,0.22953086419753096
Q=0,-0.12921304958291846,0.0,0.20962497758442744,0.22971208814741073
Q=0,-0.12945941233902547,0.0,0.2099843106615471,0.23015006638048985
Q=0,-0.12983269935249764,0.0,0.21052846266626235,0.23081368773777372
Q=0,-0.130038774530303,0.0,0.21082870641207618,0.23118004360942768
Q=0,-0.13045194645035418,0.0,0.2114303427106422,0.23191457146729647
Q=0,-0.13062012164916126,0.0,0.21167509960661945,0.23221354959850904
Q=0,-0.13066666666666665,0.0,0.21174280150798408,0.23229629629629642
Q=0,-0.13107079183635884,0.0,0.21233062043778217,0.23301474104241585
Q=0,-0.1312034624050511,0.0,0.21252349316705854,0.23325059983120208
Q=0,-0.1316892364672918,0.0,0.21322929855867256,0.23411419816407444
Q=0,-0.1317888055836881,0.0,0.21337389002939877,0.23429120992655678
Q=0,-0.1322222222222222,0.0,0.2140029292839654,0.23506172839506184
Q=0,-0.13230728129684022,0.0,0.2141263797750974,0.23521294452771607
Q=0,-0.13237616004795627,0.0,0.21422629314385655,0.23533539564081127
Q=0,-0.132924927275603,0.0,0.21502186677966062,0.23631098182329438
Q=0,-0.13296553473883121,0.0,0.21508070547494673,0.2363831728690334
Q=0,-0.13354217535109225,0.0,0.21591576225580544,0.23740831173527524
Q=0,-0.13355693867631468,0.0,0.215937130001572,0.23743455764678179
Q=0,-0.13377777777777777,0.0,0.2162565832332144,0.2378271604938273
Q=0,-0.13415038096038556,0.0,0.21679556971711023,0.2384895661517967
Q=0,-0.1341590264677326,0.0,0.21680806887783843,0.23850493594263586
Q=0,-0.1347458707719651,0.0,0.21765602762950542,0.23954821470571586
Q=0,-0.13477548156686314,0.0,0.21769878931095032,0.23960085611886794
Q=0,-0.13533333333333333,0.0,0.21850395218684857,0.24059259259259272
Q=0,-0.135343417373896,0.0,0.21851850676135764,0.24061051977581524
Q=0,-0.13539154158673927,0.0,0.21858792621123957,0.24069607393198106
Q=0,-0.1359430301119402,0.0,0.21938301015001538,0.24167649797678273
Q=0,-0.13600720746253514,0.0,0.21947548222573388,0.24179059104450706
Q=0,-0.1365447184157874,0.0,0.2202495408476669,0.2427461660725111
Q=0,-0.13662248012634104,0.0,0.22036145999240953,0.24288440911349532
Q=0,-0.1368888888888889,0.0,0.22074467589818497,0.24335802469135817
Q=0,-0.13714849180008704,0.0,0.22111810192143322,0.24381954097793265
Q=0,-0.13723736050716728,0.0,0.22124586214021646,0.24397752979051976
Q=0,-0.13775435986548723,0.0,0.22198869645346242,0.2448966397608663
Q=0,-0.13785184953094398,0.0,0.2221286912890985,0.24506995472167833
Q=0,-0.13836233229969952,0.0,0.22286132754102395,0.2459774796439104
Q=0,-0.13844444444444443,0.0,0.2229791060122429,0.24612345679012357
Q=0,-0.1384659481205215,0.0,0.22300995005001356,0.2461616855475939
Q=0,-0.13897241887857448,0.0,0.2237359982966045,0.24706207800635477
Q=0,-0.13907965719567317,0.0,0.22388964102495645,0.2472527239034191
Q=0,-0.1395846294671973,0.0,0.22461271184800402,0.24815045238612868
Q=0,-0.13969297767309197,0.0,0.22476776680697697,0.2483430714188303
Q=0,-0.13999999999999999,0.0,0.22520688746497985,0.248888888888889
Q=0,-0.1401989740210019,0.0,0.22549147133843217,0.2492426204817813
Q=0,-0.14030591046639518,0.0,0.225644329980208,0.249432729718036
Q=0,-0.1408154625868987,0.0,0.22637227992660813,0.2503386001544867
Q=0,-0.14091845648612256,0.0,0.22651933311987693,0.25052170041977356
Q=0,-0.14143410530442835,0.0,0.2272551407868577,0.251438409430095
Q=0,-0.14153061663973832,0.0,0.22739277879233333,0.2516099851373127
Q=0,-0.14155555555555555,0.0,0.22742832420811407,0.25165432098765445
Q=0,-0.1420549124069248,0.0,0.22814005710921448,0.2525420665011998
Q=0,-0.14214239183162902,0.0,0.22826466955506952,0.2526975854784517
Q=0,-0.14267789422270905,0.0,0.2290270320995189,0.25364958972926066
Q=0,-0.14275378296310293,0.0,0.22913500795673092,0.2537845030455165
Q=0,-0.1431111111111111,0.0,0.22964312038874718,0.2544197530864199
Q=0,-0.14330306117628866,0.0,0.2299160689795221,0.25476099764673554
Q=0,-0.1433647909323994,0.0,0.23000379653715686,0.25487073943537686
Q=0,-0.14393042378959053,0.0,0.23080717098698633,0.2558763089592722
Q=0,-0.14397541663467472,0.0,0.2308710378273785,0.2559562962394219
Q=0,-0.14455999268320618,0.0,0.231700341375789,0.25699554254792223
Q=0,-0.14458566096201242,0.0,0.2317367343496528,0.25704117504357776
Q=0,-0.14466666666666667,0.0,0.23185151681433844,0.25718518518518535
Q=0,-0.1451917785776593,0.0,0.23259558341602737,0.2581187174713945
Q=0,-0.1451955248034198,0.0,0.23260088861747974,0.258125377428302
Q=0,-0.14580500904482818,0.0,0.2334635031356187,0.25920890496858356
Q=0,-0.1458257922946955,0.0,0.23349290039412374,0.2592458529683477
Q=0,-0.14622222222222223,0.0,0.23405331236363303,0.25995061728395075
Q=0,-0.14641411456909015,0.0,0.23432458040011284,0.2602917592339382
Q=0,-0.1464620447585927,0.0,0.23439229561293162,0.2603769684597205
Q=0,-0.1470228422559836,0.0,0.23518412289830626,0.26137394178841544
Q=0,-0.14710054699749664,0.0,0.23529377239184235,0.2615120835511053
Q=0,-0.14763119298220817,0.0,0.2360421331088639,0.26245545419059246
Q=0,-0.1477413101447731,0.0,0.23619733406689392,0.26265121803515235
Q=0,-0.14777777777777776,0.0,0.23624870218380875,0.26271604938271614
Q=0,-0.14823916762138578,0.0,0.23689861350179153,0.26353629799357486
Q=0,-0.14838434544038925,0.0,0.2371029839908797,0.2637943918940255
Q=0,-0.1488467670440594,0.0,0.2377535665384547,0.26461647474499467
Q=0,-0.14902966423231423,0.0,0.2380107255334596,0.26494162530189214
Q=0,-0.14933333333333332,0.0,0.23843744392596572,0.2654814814814816
Q=0,-0.14945399211769217,0.0,0.2386069946715983,0.26569598598700844
Q=0,-0.14967727797794672,0.0,0.23892056208126955,0.266092938627461
Q=0,-0.15006084370666906,0.0,0.239458900345366,0.2667748332563007
Q=0,-0.1503271982455654,0.0,0.23983249703803444,0.26724835243656087
Q=0,-0.15066732267229166,0.0,0.2403092859953173,0.2678530180840742
Q=0,-0.15088888888888888,0.0,0.24061968326606384,0.26824691358024705
Q=0,-0.15097943671580316,0.0,0.2407465338246818,0.26840788749476135
Q=0,-0.15127342987278014,0.0,0.24115815404844831,0.26893054199605376
Q=0,-0.15163400518315184,0.0,0.24166267587945578,0.2695715647700479
Q=0,-0.15187916616327257,0.0,0.24200550692321077,0.2700074065124847
Q=0,-0.15229091555748597,0.0,0.24258092665803166,0.27073940543553077
Q=0,-0.15244444444444444,0.0,0.24279535707123184,0.2710123456790125
Q=0,-0.15248453239582238,0.0,0.2428513470295297,0.27108361314812884
Q=0,-0.15295017986562165,0.0,0.24350128963363238,0.2719114308722164
Q=0,-0.15308952941939646,0.0,0.2436956767688212,0.27215916341226054
Q=0,-0.1536118102528924,0.0,0.24442376829714751,0.27308766267180884
Q=0,-0.15369415807987707,0.0,0.24453849853401355,0.2732340588086705
Q=0,-0.154,0.0,0.24496433335780057,0.27377777777777795
Q=0,-0.15427581898476317,0.0,0.24534836615724986,0.2742681226395791
Q=0,-0.15429841922005527,0.0,0.2453798147095625,0.274308300835654
Q=0,-0.15490231367963436,0.0,0.24621962767147054,0.2753818909860168
Q=0,-0.15494221844846667,0.0,0.24627508674051568,0.2754528327972742
Q=0,-0.15550584229522635,0.0,0.2470579397873074,0.2764548307470692
Q=0,-0.15555555555555556,0.0,0.24712694441461464,0.27654320987654335
Q=0,-0.1556110211546704,0.0,0.24720393359154547,0.2766418153860809
Q=0,-0.15610900590034793,0.0,0.24789475341622258,0.2775271216006187
Q=0,-0.156282239739173,0.0,0.2481349102730861,0.27783509286964103
Q=0,-0.1567118053254246,0.0,0.24873007090896992,0.27859876502297726
Q=0,-0.15695588696463048,0.0,0.2490680203661536,0.279032687937121
Q=0,-0.1571111111111111,0.0,0.2492828123397393,0.27930864197530875
Q=0,-0.15731424139778183,0.0,0.24956389460791906,0.2796697624849456
Q=0,-0.1576319757223179,0.0,0.2500032674701569,0.2802346235063431
Q=0,-0.15791631494164693,0.0,0.25039622684707763,0.28074011545181693
Q=0,-0.15831051903391435,0.0,0.2509406552030231,0.28144092272695903
Q=0,-0.15851802677815074,0.0,0.2512270699521103,0.2818098253833793
Q=0,-0.15866666666666665,0.0,0.25143209340221095,0.2820740740740742
Q=0,-0.15899153005332956,0.0,0.2518801872013252,0.2826516089836971
Q=0,-0.15911937772531204,0.0,0.25205642624034263,0.28287889373388825
Q=0,-0.15967502206855577,0.0,0.25282186712040833,0.28386670589965485
Q=0,-0.15972036859805228,0.0,0.2528842980207987,0.2839473219520931
Q=0,-0.1602222222222222,0.0,0.253574782163483,0.28483950617283965
Q=0,-0.16032100020818318,0.0,0.25371068759420523,0.2850151114812147
Q=0,-0.1603610085035604,0.0,0.25376569863451914,0.2850862373396631
Q=0,-0.16092127336440598,0.0,0.25453559725301167,0.28608226375894413
Q=0,-0.16104950292020836,0.0,0.2547116854369357,0.28631022741370393
Q=0,-0.16152118887230982,0.0,0.25535902928140675,0.28714878021743984
Q=0,-0.16174051902022157,0.0,0.2556598312400996,0.2875387004803941
Q=0,-0.16177777777777777,0.0,0.2557108994174241,0.2876049382716051
Q=0,-0.16212074753436878,0.0,0.25618098595533656,0.28821466228332243
Q=0,-0.16243407064717574,0.0,0.25661013977574787,0.2887716811505348
Q=0,-0.1627199501499378,0.0,0.25700146954252,0.28927991137766734
Q=0,-0.16313017178853206,0.0,0.2575626147950465,0.29000919429072386
Q=0,-0.16331879751525213,0.0,0.2578204823024667,0.290344528916004
Q=0,-0.16333333333333333,0.0,0.25784034006552614,0.29037037037037056
Q=0,-0.16382883657771052,0.0,0.25851726006872644,0.2912512650270411
Q=0,-0.16391729042342407,0.0,0.2586380264864916,0.2914085163083096
Q=0,-0.16451542966443733,0.0,0.2594541043377334,0.29247187495899984
Q=0,-0.164530079296197,0.0,0.2594740793872192,0.2924979187487948
Q=0,-0.1648888888888889,0.0,0.2599630281629464,0.29313580246913595
Q=0,-0.16511321602514828,0.0,0.26026871809117136,0.29353460626693045
Q=0,-0.165233914375694,0.0,0.26043307656079584,0.2937491811123451
Q=0,-0.16571065028927956,0.0,0.2610818699736386,0.29459671162538603
Q=0,-0.1659403564003119,0.0,0.2613942554197044,0.2950050780449991
Q=0,-0.1663077332374132,0.0,0.26189356220383564,0.2956581924220681
Q=0,-0.16644444444444442,0.0,0.262079234763635,0.29590123456790135
Q=0,-0.16664942010879935,0.0,0.26235761981431094,0.2962656357489768
Q=0,-0.1669044656470008,0.0,0.26270379699236324,0.2967190500391127
Q=0,-0.1673611203968186,0.0,0.2633231736152424,0.29753088070545547
Q=0,-0.16750084829234213,0.0,0.26351257654171234,0.29777928585305286
Q=0,-0.16799999999999998,0.0,0.2641886913651563,0.2986666666666668
Q=0,-0.1680754723192618,0.0,0.2642909207135282,0.2988008396786878
Q=0,-0.16809688194459405,0.0,0.26431990304630015,0.29883890123483403
Q=0,-0.1686925673717632,0.0,0.26512577869247655,0.2998978975498014
Q=0,-0.16879249109261774,0.0,0.26526086502074553,0.3000755397202095
Q=0,-0.16928790533869875,0.0,0.2659302056585413,0.30095627615768683
Q=0,-0.16951219209737578,0.0,0.2662330104691646,0.30135500817311267
Q=0,-0.16955555555555554,0.0,0.2662915189175965,0.30143209876543225
Q=0,-0.16988289660709555,0.0,0.2667331861147624,0.3020140384126145
Q=0,-0.17023459088048465,0.0,0.26720736101189724,0.3026392726764173
Q=0,-0.1704775419354838,0.0,0.2675347222233879,0.3030711856630825
Q=0,-0.17095970315785214,0.0,0.26818392062304497,0.3039283611695151
Q=0,-0.17107184207922732,0.0,0.2683348161386617,0.30412771925195986
Q=0,-0.1711111111111111,0.0,0.26838761866857647,0.3041975308641977
Q=0,-0.17166579779052138,0.0,0.26913347000684096,0.3051836405164826
Q=0,-0.17168754481690052,0.0,0.26916269329784925,0.3052223018967122
Q=0,-0.17225940981838328,0.0,0.26993068596620673,0.3062389507882371
Q=0,-0.17241813191916844,0.0,0.27014368305284253,0.30652112341185517
Q=0,-0.17266666666666666,0.0,0.27047699993842444,0.3069629629629631
Q=0,-0.1728526789086532,0.0,0.27072646614708606,0.3072936513931614
Q=0,-0.17315148070296293,0.0,0.2711268939260034,0.30782485458304537
Q=0,-0.17344560580398682,0.0,0.27152081267185824,0.3083477436515323
Q=0,-0.1738876075860687,0.0,0.2721123299769098,0.30913352459745563
Q=0,-0.17403819124385145,0.0,0.27231372765497663,0.3094012288779583
Q=0,-0.17422222222222222,0.0,0.2725596706674859,0.30972839506172856
Q=0,-0.17462652916850718,0.0,0.2730999952868953,0.31044716296623515
Q=0,-0.17463043596451944,0.0,0.27310521320297787,0.31045410838136805
Q=0,-0.17522234069906706,0.0,0.2738952714145013,0.3115063834650083
Q=0,-0.1753682622353553,0.0,0.27408989395920746,0.3117657995295207
Q=0,-0.17577777777777776,0.0,0.2746357478951989,0.31249382716049395
Q=0,-0.17581390617736603,0.0,0.27468390438029755,0.31255805542642867
Q=0,-0.17611282375961412,0.0,0.27508203011916765,0.3130894644615364
Q=0,-0.17640513312608175,0.0,0.2754711141832533,0.31360912555747883
Q=0,-0.1768602309051459,0.0,0.2760764079143312,0.31441818827581514
Q=0,-0.1769960222686633,0.0,0.2762569028983888,0.3146595951442905
Q=0,-0.17733333333333332,0.0,0.2767049185707654,0.3152592592592594
Q=0,-0.17758657432534375,0.0,0.2770412725928899,0.31570946546727796
Q=0,-0.17761050102965936,0.0,0.2770730315146501,0.3157520018305057
Q=0,-0.1781767900131298,0.0,0.27782422532610773,0.31675873780111985
Q=0,-0.1783636516877659,0.0,0.2780719051126377,0.31709093633380625
Q=0,-0.17876667004580238,0.0,0.2786057631495851,0.31780741341476
Q=0,-0.17888888888888888,0.0,0.27876753148659544,0.31802469135802486
Q=0,-0.179119700634092,0.0,0.2790730329235347,0.3184350233494971
Q=0,-0.17935621513389854,0.0,0.2793858881070521,0.3188554935713754
Q=0,-0.17987866582645962,0.0,0.2800764191854759,0.31978429480259507
Q=0,-0.1799454259847253,0.0,0.28016460223446615,0.3199029795284007
Q=0,-0.18044444444444444,0.0,0.28082329581066673,0.3207901234567903
Q=0,-0.18053430330233577,0.0,0.2809419075600017,0.320949872537486
Q=0,-0.18064056542913043,0.0,0.2810820681596605,0.32113878298512094
Q=0,-0.18112284778753251,0.0,0.28171780610407493,0.3219961738445024
Q=0,-0.1814054178161184,0.0,0.2820899841305218,0.32249852056198847
Q=0,-0.18171106013786043,0.0,0.2824922998793573,0.3230418846895298
Q=0,-0.182,0.0,0.28287232015089225,0.3235555555555557
Q=0,-0.1821732415745737,0.0,0.2831001714059014,0.3238635405770201
Q=0,-0.18229894104759248,0.0,0.28326539089077896,0.32408700630683124
Q=0,-0.18288649120774014,0.0,0.28403708113556025,0.32513153992487154
Q=0,-0.18294405550823223,0.0,0.2841126343172228,0.3252338764590797
Q=0,-0.1834737113060303,0.0,0.2848073726032071,0.3261754867662763
Q=0,-0.18355555555555556,0.0,0.28491463731037114,0.32632098765432116
Q=0,-0.18371787864094635,0.0,0.2851273772196672,0.32660956202834923
Q=0,-0.18406060202690822,0.0,0.28557626727553376,0.327218848047837
Q=0,-0.18449473022028318,0.0,0.28614440449235246,0.32799063150272584
Q=0,-0.18464716405152592,0.0,0.28634376712667065,0.3282616249804907
Q=0,-0.1851111111111111,0.0,0.28695006612083623,0.32908641975308656
Q=0,-0.1852333980577392,0.0,0.2871098741230822,0.3293038187693143
Q=0,-0.18527462972120368,0.0,0.2871637205385128,0.32937711950436227
Q=0,-0.1858193047200991,0.0,0.28787459022357376,0.33034543061350974
Q=0,-0.18605759684982004,0.0,0.28818532978568046,0.3307690610663469
Q=0,-0.18640488470984373,0.0,0.2886379173793099,0.331386461706389
Q=0,-0.18666666666666665,0.0,0.2889787842664509,0.331851851851852
Q=0,-0.18684365154723315,0.0,0.2892092366858686,0.3321664916395258
Q=0,-0.18699013869489334,0.0,0.28939985753382247,0.3324269132353661
Q=0,-0.18757506733984142,0.0,0.2901604126230246,0.3334667863819405
Q=0,-0.18763281399345688,0.0,0.29023544571575766,0.3335694470994791
Q=0,-0.18815967130594669,0.0,0.2909195845752224,0.33450608232168316
Q=0,-0.1882222222222222,0.0,0.2910007389896972,0.33461728395061746
Q=0,-0.1884251046114207,0.0,0.29126396137688215,0.334977963753637
Q=0,-0.18874395125112964,0.0,0.29167737531113,0.33554480222423066
Q=0,-0.18922054407106892,0.0,0.29229478819582133,0.33639207834856716
Q=0,-0.18932790782995867,0.0,0.29243378674387677,0.33658294725326005
Q=0,-0.18977777777777777,0.0,0.2930157734021661,0.3373827160493829
Q=0,-0.18991154169364866,0.0,0.2931888207790242,0.33762051856648667
Q=0,-0.1900191532935427,0.0,0.29332793072438834,0.3378118280774094
Q=0,-0.19049485349004736,0.0,0.2939424793145723,0.3386575173156399
Q=0,-0.19082095345545946,0.0,0.2943633935398251,0.33923725058748366
Q=0,-0.19107784386363147,0.0,0.2946947642409784,0.33969394464645614
Q=0,-0.19133333333333333,0.0,0.2950240377659487,0.3401481481481483
Q=0,-0.19162596599328507,0.0,0.2954011812449977,0.34066838398806254
Q=0,-0.19166051345549728,0.0,0.2954456774411608,0.340729801698662
Q=0,-0.19224286290335146,0.0,0.2961952207905184,0.34176508960595836
Q=0,-0.19243421260780547,0.0,0.2964412984685927,0.34210526685832104
Q=0,-0.19282489284150317,0.0,0.296943396156934,0.34279980949600586
Q=0,-0.1928888888888889,0.0,0.29702556977528755,0.34291358024691376
Q=0,-0.1932457152686965,0.0,0.2974837498653181,0.34354793825546065
Q=0,-0.19340660390085507,0.0,0.2976902054007907,0.3438339624904092
Q=0,-0.19398799670890166,0.0,0.2984356503749914,0.3448675497047142
Q=0,-0.1940604962192003,0.0,0.29852854011610264,0.34499643772302296
Q=0,-0.19444444444444442,0.0,0.299020156875905,0.34567901234567916
Q=0,-0.19456907188970374,0.0,0.29917973292494615,0.3459005722483624
Q=0,-0.19487857798090624,0.0,0.2995756739283022,0.3464508052993891
Q=0,-0.19514983006389697,0.0,0.29992245488860814,0.3469330312247059
Q=0,-0.19569998335863836,0.0,0.3006251560359039,0.3479110815264684
Q=0,-0.19573027184867353,0.0,0.3006638180964716,0.34796492773097537
Q=0,-0.19599999999999998,0.0,0.3010078821815575,0.3484444444444446
Q=0,-0.19631039785777604,0.0,0.3014038243715853,0.34899626285826874
Q=0,-0.196524735445462,0.0,0.30167699119973523,0.3493773074585993
Q=0,-0.196890208701486,0.0,0.30214247552956486,0.3500270376915309
Q=0,-0.19735285762780008,0.0,0.302731184207672,0.35084952467164476
Q=0,-0.19746970498661648,0.0,0.3028797733786014,0.35105725330954063
Q=0,-0.19755555555555554,0.0,0.30298886063629643,0.35120987654321006
Q=0,-0.19804888731650205,0.0,0.3036157197194751,0.35208691078489274
Q=0,-0.19818437359066932,0.0,0.3037877398748542,0.3523277752723012
Q=0,-0.1986277562909881,0.0,0.304350316345561,0.35311601118397906
Q=0,-0.1990193073230413,0.0,0.3048466630438984,0.3538121019076292
Q=0,-0.1991111111111111,0.0,0.30496296196412853,0.3539753086419755
Q=0,-0.19920631250642096,0.0,0.30508356504284373,0.3541445555669708
Q=0,-0.19978455655563893,0.0,0.30581546758992517,0.35517254498780276
Q=0,-0.19985768312332614,0.0,0.30590795858511644,0.35530254777480225
Q=0,-0.20036248902796255,0.0,0.30654602575803713,0.35619998049415585
Q=0,-0.20066666666666666,0.0,0.3069301375340911,0.3567407407407409
Q=0,-0.2006995256049905,0.0,0.306971631396732,0.3567991566310944
Q=0,-0.20094011050918115,0.0,0.30727524131104866,0.35722686312743335
Q=0,-0.20151742158154717,0.0,0.3080031160054786,0.35825319392275073
Q=0,-0.2015448597023004,0.0,0.3080376864051062,0.3583019728040898
Q=0,-0.20209442282376056,0.0,0.30872965159050403,0.35927897390890784
Q=0,-0.20222222222222222,0.0,0.3088904116429946,0.35950617283950637
Q=0,-0.20239371067621287,0.0,0.309106128564959,0.3598110412021564
Q=0,-0.20267111481096267,0.0,0.30945484980797,0.36030420410837827
Q=0,-0.20324610412039656,0.0,0.31017696285959795,0.36132640732514965
Q=0,-0.20324749811472098,0.0,0.3101787123924,0.36132888553728193
Q=0,-0.20377777777777778,0.0,0.3108438031167022,0.3622716049382718
Q=0,-0.20382357330302203,0.0,0.31090124107100525,0.3623530192053727
Q=0,-0.20410206596741087,0.0,0.31125019430114387,0.3628481172753973
Q=0,-0.2043993409402579,0.0,0.311622437563695,0.3633766061160143
Q=0,-0.20496162249502226,0.0,0.31232582793076646,0.36437621776892865
Q=0,-0.20497480158721504,0.0,0.3123423035830848,0.36439964726616025
Q=0,-0.2053333333333333,0.0,0.31279021548079894,0.3650370370370372
Q=0,-0.2055499558010636,0.0,0.31306084083450636,0.3654221436463355
Q=0,-0.2058248003326848,0.0,0.313403868818916,0.3659107561469954
Q=0,-0.2061248041353455,0.0,0.31377805101601686,0.36644409624061447
Q=0,-0.20669162646817468,0.0,0.3144843220655612,0.3674517803878663
Q=0,-0.20669934713996285,0.0,0.3144939358184087,0.36746550602660083
Q=0,-0.20688888888888887,0.0,0.31472979466043394,0.36780246913580267
Q=0,-0.20727358536116353,0.0,0.31520849692521746,0.368486373975402
Q=0,-0.20756212825439102,0.0,0.31556719280042633,0.3689993391189176
Q=0,-0.20784751934153456,0.0,0.3159217360127313,0.3695067010516172
Q=0,-0.20842114961998415,0.0,0.3166336547499997,0.37052648821330536
Q=0,-0.2084363334163255,0.0,0.31665248618323627,0.37055348162902335
Q=0,-0.20844444444444443,0.0,0.3166625390756352,0.37056790123456806
Q=0,-0.20899447673173355,0.0,0.3173442547988452,0.371545736411971
Q=0,-0.20931427005820313,0.0,0.31774020740395914,0.37211425788125024
Q=0,-0.20956750120830148,0.0,0.3180535378138656,0.3725644465925362
Q=0,-0.21,0.0,0.3185881688330055,0.3733333333333335
Q=0,-0.21014022357749157,0.0,0.31876150544244974,0.3735826196933186
Q=0,-0.21019596667081009,0.0,0.3188303616830541,0.37368171852588483
Q=0,-0.21071264436338655,0.0,0.3194681593247841,0.37460025664602076
Q=0,-0.21108145213899854,0.0,0.31992295427172035,0.3752559149137754
Q=0,-0.21128476408631713,0.0,0.3201735010938491,0.3756173583756751
Q=0,-0.21155555555555555,0.0,0.32050690310789764,0.37609876543209897
Q=0,-0.21185658326287127,0.0,0.3208775323754508,0.37663392580066024
Q=0,-0.21197075574938817,0.0,0.32101799045215196,0.37683689911002366
Q=0,-0.21242810240586774,0.0,0.3215802547882113,0.377649959832654
Q=0,-0.21286390719826298,0.0,0.3221154755377925,0.3784247239080233
Q=0,-0.21299932202434402,0.0,0.322281669943584,0.3786654613766118
Q=0,-0.2131111111111111,0.0,0.3224187548587291,0.3788641975308644
Q=0,-0.21357024262354618,0.0,0.3229817794458585,0.37968043133074897
Q=0,-0.21376093659967205,0.0,0.3232154148735934,0.38001944284386163
Q=0,-0.21414086470490967,0.0,0.3236805848921691,0.3806948705865063
Q=0,-0.21466187449374136,0.0,0.3243178138362752,0.38162111021109596
Q=0,-0.21466666666666664,0.0,0.3243236710372639,0.3816296296296298
Q=0,-0.2147111887660494,0.0,0.32437808787250444,0.3817087800285325
Q=0,-0.2152812153007455,0.0,0.3250742899697149,0.3827221605346589
Q=0,-0.21556675185519902,0.0,0.32542267783459256,0.3832297810759096
Q=0,-0.2158509447989272,0.0,0.3257691927595182,0.38373501297587076
Q=0,-0.2162222222222222,0.0,0.32622143195140707,0.38439506172839527
Q=0,-0.21642037774665746,0.0,0.32646279781050946,0.38474733821628015
Q=0,-0.21647560010213118,0.0,0.3265300123096013,0.38484551129267786
Q=0,-0.21698951462612198,0.0,0.3271551066841676,0.38575913711310594
Q=0,-0.21738845110495875,0.0,0.32763982273492953,0.38646835751992686
Q=0,-0.21755835591561212,0.0,0.327846120934863,0.386770410516644
Q=0,-0.21777777777777776,0.0,0.32811230846991757,0.38716049382716067
Q=0,-0.21812690208950747,0.0,0.32853584210986453,0.3877811592702357
Q=0,-0.21830533719566741,0.0,0.32875211461704945,0.3880983772367423
Q=0,-0.2186951536182648,0.0,0.32922427174934776,0.3887913842102488
Q=0,-0.21922629117726883,0.0,0.329866893495555,0.3897356287595892
Q=0,-0.21926311096840068,0.0,0.3299114113863998,0.38980108616604586
Q=0,-0.21933333333333332,0.0,0.32999625404250843,0.3899259259259261
Q=0,-0.21983077460247513,0.0,0.33059726254702904,0.390810265959956
Q=0,-0.22015134633352818,0.0,0.3309841649434424,0.3913801712596059
Q=0,-0.22039814497907723,0.0,0.3312818267501706,0.39181892440724864
Q=0,-0.22088888888888888,0.0,0.3318731301352632,0.3926913580246916
Q=0,-0.22096522255280926,0.0,0.3319651055076932,0.3928270623161056
Q=0,-0.2210805364389511,0.0,0.33210393456739185,0.39303206478035774
Q=0,-0.22153200777426824,0.0,0.3326471003244085,0.3938346804875882
Q=0,-0.22201389576904307,0.0,0.3332262080080537,0.3946913702560768
Q=0,-0.2220985010900337,0.0,0.3333278126980722,0.3948417797156157
Q=0,-0.22244444444444444,0.0,0.33374293812357386,0.395456790123457
Q=0,-0.2226647029426449,0.0,0.33400724411939664,0.3958483607869245
Q=0,-0.2229514591108519,0.0,0.3343509909403386,0.3963581495304036
Q=0,-0.22323061377059283,0.0,0.3346853960720534,0.3968544244810542
Q=0,-0.22379623400829318,0.0,0.3353622700326817,0.39785997157029923
Q=0,-0.22389326177379754,0.0,0.33547828907371047,0.3980324653756403
Q=0,-0.22399999999999998,0.0,0.33560583148375256,0.3982222222222224
Q=0,-0.22436156408607916,0.0,0.33603786747089504,0.3988650028196965
Q=0,-0.2248393396008126,0.0,0.3366081081524821,0.39971438151255595
Q=0,-0.2249266044301772,0.0,0.3367121898492844,0.3998695189869819
Q=0,-0.22549135546269128,0.0,0.33738523862342795,0.4008735208225625
Q=0,-0.22555555555555554,0.0,0.337461669191287,0.4009876543209879
Q=0,-0.2257897289797819,0.0,0.3377404539561153,0.4014039626307236
Q=0,-0.22605581760158738,0.0,0.33805701524189535,0.4018770090694889
Q=0,-0.22661999126067311,0.0,0.3387275211462535,0.4028799844634191
Q=0,-0.22674446685531763,0.0,0.33887533229952305,0.4031012744094538
Q=0,-0.2271111111111111,0.0,0.33931041037345194,0.40375308641975327
Q=0,-0.22718387684958008,0.0,0.3393967577710747,0.403882447732587
Q=0,-0.22770359074085877,0.0,0.3400127490333785,0.4048063835393047
Q=0,-0.22774747477374818,0.0,0.3400647265439388,0.4048843995977748
Q=0,-0.22831078543440236,0.0,0.3407314288854425,0.4058858407722711
Q=0,-0.22866666666666666,0.0,0.34115215196943666,0.4065185185185187
Q=0,-0.22866713873112277,0.0,0.34115271004442294,0.4065193577442185
Q=0,-0.22887380922853817,0.0,0.34139686620920184,0.40688677196184586
Q=0,-0.22943654654890133,0.0,0.34206103992186065,0.4078871938647137
Q=0,-0.22963514951491332,0.0,0.3422952212557807,0.40824026580429057
Q=0,-0.2299989977839682,0.0,0.3427239514230933,0.4088871071714993
Q=0,-0.23022222222222222,0.0,0.3429866793795471,0.4092839506172842
Q=0,-0.2305611633179272,0.0,0.34338560210561275,0.40988651256520414
Q=0,-0.23060766238829755,0.0,0.3434402886272767,0.4099691775791959
Q=0,-0.23112304353065904,0.0,0.3440459933551737,0.41088541072117185
Q=0,-0.23158471726817392,0.0,0.3445879181557583,0.4117061640323094
Q=0,-0.23168463879771717,0.0,0.34470512655057783,0.41188380230705296
Q=0,-0.23177777777777778,0.0,0.3448142888171178,0.41204938271604963
Q=0,-0.23224594949030797,0.0,0.3453630030636816,0.41288168798277
Q=0,-0.23256635470622872,0.0,0.34573811587542036,0.41345129725551794
Q=0,-0.23280697597526856,0.0,0.3460196242593975,0.41387906840047767
Q=0,-0.2333333333333333,0.0,0.3466348037420851,0.414814814814815
Q=0,-0.23336771861505218,0.0,0.34667499149570113,0.41487594420453744
Q=0,-0.23355261590331955,0.0,0.3468908878581336,0.41520465049479055
Q=0,-0.23392817776769803,0.0,0.3473291061236362,0.4158723160314634
Q=0,-0.23448835378682248,0.0,0.3479819694873181,0.41686818450990687
Q=0,-0.23454354272427314,0.0,0.34804624021377795,0.4169662981764858
Q=0,-0.23488888888888887,0.0,0.3484481320806577,0.4175802469135805
Q=0,-0.23504824702158628,0.0,0.34863358292393987,0.41786355026059807
Q=0,-0.23553917771313815,0.0,0.34920417909058077,0.4187363159344681
Q=0,-0.23560785781668298,0.0,0.34928394776377625,0.41885841389632555
Q=0,-0.2361671865123094,0.0,0.34993306533018664,0.4198527760218836
Q=0,-0.23644444444444443,0.0,0.35025445173190034,0.4203456790123459
Q=0,-0.23653956410889443,0.0,0.3503647106754566,0.42051478063803477
Q=0,-0.23672623344415145,0.0,0.3505809369396222,0.42084663723404725
Q=0,-0.23728499894335586,0.0,0.35122756390163035,0.4218399981215218
Q=0,-0.2375447458616433,0.0,0.3515278411943521,0.42230177042069944
Q=0,-0.23784348333651245,0.0,0.3518729475188531,0.42283285926491126
Q=0,-0.238,0.0,0.3520535606274388,0.4231111111111113
Q=0,-0.23840168694562858,0.0,0.3525170890870397,0.42382522123667327
Q=0,-0.23855476764929257,0.0,0.3526935769125962,0.4240973647098537
Q=0,-0.23895961008810945,0.0,0.3531599898950455,0.4248170846010837
Q=0,-0.23951725307673272,0.0,0.3538016512248373,0.42580844991419176
Q=0,-0.23955555555555555,0.0,0.3538456901758277,0.4258765432098768
Q=0,-0.23956967489475733,0.0,0.35386192413525364,0.4259016442573466
Q=0,-0.2400746162196276,0.0,0.35444207435149655,0.42679931772378266
Q=0,-0.24058951378370202,0.0,0.35503288920748277,0.42771469117102606
Q=0,-0.24063169982025007,0.0,0.35508126054322364,0.4277896885693337
Q=0,-0.2411111111111111,0.0,0.35563053907794095,0.42864197530864223
Q=0,-0.24118850417735893,0.0,0.35571921106134274,0.4287795629819717
Q=0,-0.24161433128283005,0.0,0.35620647851489684,0.42953658894725366
Q=0,-0.241745029584993,0.0,0.3563559271603026,0.42976894148443223
Q=0,-0.24230127633244808,0.0,0.3569914100876841,0.4307578245910191
Q=0,-0.2426441751587632,0.0,0.35738269848393156,0.43136742250446813
Q=0,-0.24266666666666664,0.0,0.35740834548679945,0.43140740740740763
Q=0,-0.24285724470425057,0.0,0.35762566108419935,0.4317462128075568
Q=0,-0.24341293498013328,0.0,0.35825868138369854,0.4327341066313483
Q=0,-0.24367909399751053,0.0,0.35856155558221614,0.43320727821779675
Q=0,-0.24396834743501195,0.0,0.3588904722131715,0.4337215065511326
Q=0,-0.2442222222222222,0.0,0.359178841651979,0.434172839506173
Q=0,-0.24452348233895888,0.0,0.35952103479275144,0.4347084130470382
Q=0,-0.24471913722457295,0.0,0.35974305631894965,0.4350562439547966
Q=0,-0.24507833995717831,0.0,0.3601503703357185,0.4356948265905395
Q=0,-0.24563292054997982,0.0,0.36077848004850155,0.4366807476444088
Q=0,-0.2457643551256945,0.0,0.36092720724527894,0.436914409112346
Q=0,-0.24577777777777776,0.0,0.3609423848610106,0.4369382716049385
Q=0,-0.24618722437275586,0.0,0.36140536513068267,0.4376661766626773
Q=0,-0.24674125167595007,0.0,0.36203102677499865,0.43865111409057816
Q=0,-0.24681479886828905,0.0,0.3621140149546863,0.43878186465473634
Q=0,-0.2472950027050369,0.0,0.36265546616734545,0.4396355603645103
Q=0,-0.24733333333333332,0.0,0.36269862683394466,0.43970370370370393
Q=0,-0.2478484777004895,0.0,0.3632786844867786,0.4406195159119816
Q=0,-0.24787052052357467,0.0,0.3633034860833779,0.44065870315302186
Q=0,-0.2484016768977571,0.0,0.363900682905519,0.44160298115156843
Q=0,-0.24888888888888888,0.0,0.3644477033461296,0.4424691358024694
Q=0,-0.24893157308943759,0.0,0.3644956273106794,0.44254501882566705
Q=0,-0.24895460052723573,0.0,0.3645214625889516,0.44258595649286375
Q=0,-0.24950724881424158,0.0,0.36514102469563126,0.4435684423364297
Q=0,-0.249998010514069,0.0,0.36569044535943407,0.44444090758056737
Q=0,-0.25005962197898224,0.0,0.36575937037728434,0.4445504390737465
Q=0,-0.2504444444444444,0.0,0.36618952142264444,0.4452345679012348
Q=0,-0.250611720236532,0.0,0.36637650077880934,0.44553194708716826
Q=0,-0.251069887720385,0.0,0.36688794699640837,0.44634646705846254
Q=0,-0.2511635437967973,0.0,0.3669924170382811,0.4465129667498621
Q=0,-0.2517150928644952,0.0,0.36760712028695175,0.4474934984257695
Q=0,-0.252,0.0,0.36792423249083683,0.44800000000000023
Q=0,-0.252147260631288,0.0,0.36808813903270177,0.4482617966778456
Q=0,-0.2522663676391199,0.0,0.3682206116492539,0.4484735424695468
Q=0,-0.2528173683149151,0.0,0.368832892242801,0.44945309922651594
Q=0,-0.25323018619578624,0.0,0.36929102832416116,0.450186997681398
Q=0,-0.2533680950808452,0.0,0.36944396317839145,0.4504321690326139
Q=0,-0.25355555555555553,0.0,0.3696516559029588,0.45076543209876563
Q=0,-0.2539185481205651,0.0,0.3700538255600079,0.4514107522143382
Q=0,-0.25431872241601833,0.0,0.370496621771801,0.45212217318403286
Q=0,-0.25446872761239003,0.0,0.370662480484822,0.45238884908869365
Q=0,-0.25501863372926553,0.0,0.3712699290431928,0.45336645996313896
Q=0,-0.2551111111111111,0.0,0.37137195277059565,0.45353086419753114
Q=0,-0.2554129283752186,0.0,0.37170492632222796,0.45406742822261115
Q=0,-0.25556826663873666,0.0,0.37187617231867065,0.4543435851355321
Q=0,-0.25611762650291753,0.0,0.3724812113879983,0.45532022489407586
Q=0,-0.25651286426666065,0.0,0.3729159489680737,0.456022869807397
Q=0,-0.25666666666666665,0.0,0.3730849958694525,0.45629629629629653
Q=0,-0.2566667134784597,0.0,0.37308504732111103,0.456296379517262
Q=0,-0.257215527716521,0.0,0.3736876811811407,0.4572720492738154
Q=0,-0.25761859142363525,0.0,0.37412969674842955,0.4579886069753518
Q=0,-0.25776406936273305,0.0,0.3742891140244141,0.4582472344226368
Q=0,-0.2582222222222222,0.0,0.374790689548459,0.45906172839506193
Q=0,-0.2583123385571715,0.0,0.3748893469004564,0.4592219352127496
Q=0,-0.2587301723504884,0.0,0.37534617674928816,0.45996475084531296
Q=0,-0.2588603354343205,0.0,0.37548838085198966,0.46019615188323676
Q=0,-0.259408060123042,0.0,0.3760862169149377,0.4611698846631861
Q=0,-0.2597777777777778,0.0,0.3764892121866203,0.46182716049382744
Q=0,-0.25984767075478876,0.0,0.376565396103992,0.4619514146751803
Q=0,-0.25995551274654166,0.0,0.37668285611842345,0.4621431337716299
Q=0,-0.26050269342233673,0.0,0.3772782994847719,0.46311589941748776
Q=0,-0.2609711515806532,0.0,0.3777873619936867,0.4639487139211615
Q=0,-0.26104960226222085,0.0,0.37787254802950976,0.464088181799504
Q=0,-0.2613333333333333,0.0,0.37818037208904953,0.46459259259259283
Q=0,-0.26159623937223087,0.0,0.37846560276136776,0.46505998110618846
Q=0,-0.2621006810433065,0.0,0.3790120816477798,0.46595676629921184
Q=0,-0.262142604852614,0.0,0.37905746468227974,0.46603129751575845
Q=0,-0.26268869879778944,0.0,0.37964813478738446,0.46700213119607037
Q=0,-0.2628888888888889,0.0,0.37986433677724407,0.4673580246913583
Q=0,-0.2632345212963177,0.0,0.3802376140650242,0.46797248230456506
Q=0,-0.26323632666491315,0.0,0.3802395623444055,0.4679756918487347
Q=0,-0.2637800724308609,0.0,0.3808259034967473,0.46894235098819737
Q=0,-0.2643253522781511,0.0,0.38141300405730794,0.46991173738338005
Q=0,-0.26437815731174946,0.0,0.3814698114108963,0.470005612998666
Q=0,-0.2644444444444444,0.0,0.3815410682519269,0.4701234567901237
Q=0,-0.26487036090895305,0.0,0.38199891671466646,0.4708806416159168
Q=0,-0.26541509838802546,0.0,0.38258364242998877,0.47184906380093444
Q=0,-0.2655262432327769,0.0,0.3827028362242608,0.4720466546360481
Q=0,-0.2659595647740878,0.0,0.38316718215764656,0.472817004042823
Q=0,-0.26599999999999996,0.0,0.38321045272866383,0.4728888888888891
Q=0,-0.26650376011978005,0.0,0.3837495368452195,0.4737844624351648
Q=0,-0.266680656099681,0.0,0.383938644211667,0.47409894417721093
Q=0,-0.26704768447163135,0.0,0.3843307074334954,0.47475143906067824
Q=0,-0.26755555555555555,0.0,0.38487252110014825,0.4756543209876546
Q=0,-0.2675913378700051,0.0,0.38491069485645557,0.47571793399112045
Q=0,-0.2678414690484558,0.0,0.385177242850931,0.4761626116416995
Q=0,-0.26813472034909364,0.0,0.38548950004130955,0.47668394728727786
Q=0,-0.2686778319368444,0.0,0.38606712390845543,0.4776494789988348
Q=0,-0.2690087567225859,0.0,0.386418639671015,0.47823778972904185
Q=0,-0.2691111111111111,0.0,0.3865272786817304,0.47841975308642
Q=0,-0.2692206726549402,0.0,0.38664356737150296,0.47861452916433844
Q=0,-0.26976324251875716,0.0,0.3872188313372662,0.4795790978111241
Q=0,-0.2701825953179345,0.0,0.38766284225252945,0.48032461389855047
Q=0,-0.2703055415373238,0.0,0.3877929167057652,0.48054318495524256
Q=0,-0.27066666666666667,0.0,0.3881746152292104,0.48118518518518544
Q=0,-0.27084756971328194,0.0,0.38836582437022305,0.4815067906013904
Q=0,-0.2713630626293898,0.0,0.38890985822824353,0.48242322245224883
Q=0,-0.2713893270428436,0.0,0.38893755521706774,0.4824699147428333
Q=0,-0.2719308135157574,0.0,0.38950811012593123,0.4834325573613467
Q=0,-0.2722222222222222,0.0,0.38981468341003034,0.48395061728395083
Q=0,-0.2724720291152519,0.0,0.3900774899696414,0.4843947184271148
Q=0,-0.2725502380993863,0.0,0.39015969528359984,0.48453375662113146
Q=0,-0.27301297381801937,0.0,0.3906456956142379,0.4853563978987014
Q=0,-0.2735536475941505,0.0,0.3912127279189558,0.48631759572293454
Q=0,-0.27374420286837076,0.0,0.39141236115723865,0.4866563606548816
Q=0,-0.2737777777777778,0.0,0.3914475079650644,0.48671604938271634
Q=0,-0.2740940504071004,0.0,0.39177858773622876,0.48727831183484543
Q=0,-0.2746341822136496,0.0,0.39234327591169194,0.4882385461575996
Q=0,-0.27494503982732516,0.0,0.39266786364152917,0.488791181915245
Q=0,-0.275174042963857,0.0,0.3929067932841779,0.4891982986024127
Q=0,-0.2753333333333333,0.0,0.39307280189367655,0.48948148148148174
Q=0,-0.27571363260101706,0.0,0.3934691406857147,0.490157569068475
Q=0,-0.2761528336724496,0.0,0.3939262105831056,0.490938370973244
Q=0,-0.2762529510616148,0.0,0.39403031894152707,0.491116357442871
Q=0,-0.27679199827528495,0.0,0.39459032887003387,0.49207466360050683
Q=0,-0.27688888888888885,0.0,0.3946908281413311,0.49224691358024714
Q=0,-0.27733077416476437,0.0,0.39514917128284555,0.49303248740402583
Q=0,-0.2773676709621116,0.0,0.39518740988341194,0.49309808171042097
Q=0,-0.27786927864585026,0.0,0.3957068469847703,0.4939898287037341
Q=0,-0.278407511627344,0.0,0.39626335677379676,0.49494668733750075
Q=0,-0.27844444444444444,0.0,0.39630150308818596,0.49501234567901264
Q=0,-0.2785896401761914,0.0,0.39645146949925403,0.4952704714243406
Q=0,-0.2789454730110221,0.0,0.39681870144110853,0.4959030631307063
Q=0,-0.27948316269157547,0.0,0.39737288177107466,0.49685895589613444
Q=0,-0.279818831777929,0.0,0.39771839744336,0.4974557009385407
Q=0,-0.27999999999999997,0.0,0.39790473118592723,0.497777777777778
Q=0,-0.28002058055657103,0.0,0.39792589854125127,0.49781436543390434
Q=0,-0.2805577264864007,0.0,0.39847775252237616,0.49876929153137933
Q=0,-0.2810553382784333,0.0,0.39898820178494687,0.4996539347172151
Q=0,-0.28109460035423217,0.0,0.39902844447837005,0.4997237339630797
Q=0,-0.28155555555555556,0.0,0.3995005060507552,0.5005432098765435
Q=0,-0.2816312020259672,0.0,0.39957797516633387,0.5006776924906087
Q=0,-0.28216753136018513,0.0,0.40012634533654656,0.5016311668625516
Q=0,-0.2822992543039752,0.0,0.40026089065029447,0.501865340984845
Q=0,-0.2827035882081004,0.0,0.400673555732464,0.5025841568144009
Q=0,-0.2831111111111111,0.0,0.40108888793610453,0.5033086419753089
Q=0,-0.2832393724135084,0.0,0.40121960709071625,0.5035366620684596
Q=0,-0.28355067666622485,0.0,0.40153647222332944,0.5040900918510667
Q=0,-0.28377488381273713,0.0,0.40176450014110576,0.5044886823337552
Q=0,-0.28431012223459945,0.0,0.4023082356066048,0.5054402173059549
Q=0,-0.2846666666666666,0.0,0.402669873566264,0.5060740740740742
Q=0,-0.2848097044355954,0.0,0.40281495474621587,0.5063283634410588
Q=0,-0.2848450875003373,0.0,0.40285081420335456,0.5063912666672666
Q=0,-0.2853797794235733,0.0,0.4033922366406615,0.5073418300863528
Q=0,-0.2859141978102606,0.0,0.403932503620995,0.5082919072182414
Q=0,-0.2860764390178622,0.0,0.4040963465199543,0.5085803360317553
Q=0,-0.2862222222222222,0.0,0.4042434491223399,0.5088395061728398
Q=0,-0.2864483424586254,0.0,0.4044716158399875,0.5092414977042232
Q=0,-0.2869822131591195,0.0,0.40500957398642834,0.5101906011717683
Q=0,-0.28735098423425265,0.0,0.40538065590498795,0.5108461941942273
Q=0,-0.28751580969436363,0.0,0.4055463787422653,0.5111392172344246
Q=0,-0.28777777777777774,0.0,0.40580949127147237,0.5116049382716051
Q=0,-0.2880491318390964,0.0,0.40608203078259786,0.5120873454917273
Q=0,-0.288582179360116,0.0,0.4066165307756785,0.5130349855290954
Q=0,-0.2886334464051824,0.0,0.40666789132181935,0.5131261269425468
Q=0,-0.2891149520162298,0.0,0.4071498793829078,0.5139821369177421
Q=0,-0.2891988953983531,0.0,0.4072338336389434,0.5141313695970724
Q=0,-0.28933333333333333,0.0,0.40736822844435155,0.5143703703703707
Q=0,-0.2894067690409965,0.0,0.4074416405928114,0.5145009227395496
Q=0,-0.28964744955819743,0.0,0.4076820772588321,0.5149287992145735
Q=0,-0.2899239344378769,0.0,0.4079580612516349,0.5154203278895593
Q=0,-0.290179671728675,0.0,0.40821312505114216,0.5158749719620892
Q=0,-0.29071161826215747,0.0,0.40874302340066915,0.5168206546882802
Q=0,-0.29088888888888886,0.0,0.40891932575569573,0.517135802469136
Q=0,-0.2912225599180747,0.0,0.4092511742369377,0.5177289954099109
Q=0,-0.2912432888849239,0.0,0.40927177294138084,0.5177658469065317
Q=0,-0.2917746833149807,0.0,0.40979937430038227,0.5187105481155215
Q=0,-0.2923058012620001,0.0,0.41032582809790863,0.5196547577991116
Q=0,-0.29244444444444445,0.0,0.41046309179174867,0.5199012345679015
Q=0,-0.2925294372060815,0.0,0.41054723888218814,0.5200523328108119
Q=0,-0.2928366424272625,0.0,0.41085113494732073,0.5205984754262447
Q=0,-0.29336720650361187,0.0,0.4113752954551195,0.5215417004508658
Q=0,-0.2938446835374091,0.0,0.41184626385445655,0.5223905485109498
Q=0,-0.29389749317536795,0.0,0.4118983102209116,0.5224844323117656
Q=0,-0.294,0.0,0.41199924285228706,0.522666666666667
Q=0,-0.29442750211829044,0.0,0.4124201798374346,0.5234266704325167
Q=0,-0.2949572329995085,0.0,0.41294090489053903,0.5243684142213487
Q=0,-0.2951684191282926,0.0,0.41314825788408305,0.5247438562280761
Q=0,-0.29548668547746176,0.0,0.41346048595919016,0.5253096630710434
Q=0,-0.2955555555555555,0.0,0.4135279587762056,0.5254320987654323
Q=0,-0.2960158592018405,0.0,0.41397892361546496,0.5262504163588279
Q=0,-0.29650076728637853,0.0,0.4144532297653467,0.5271124751757843
Q=0,-0.29654475381351875,0.0,0.4144962184245461,0.5271906734462558
Q=0,-0.29707336894449515,0.0,0.41501237094472154,0.5281304336791028
Q=0,-0.2971111111111111,0.0,0.41504916126281893,0.5281975308641979
Q=0,-0.29760170421783033,0.0,0.4155273817273789,0.5290696963872542
Q=0,-0.2978418545268993,0.0,0.4157611883571444,0.5294966302700436
Q=0,-0.29812975924758006,0.0,0.41604125131700465,0.5300084608845871
Q=0,-0.29865753363873393,0.0,0.41655398025117885,0.5309467264688607
Q=0,-0.29866666666666664,0.0,0.4165628379076788,0.5309629629629632
Q=0,-0.2986899786060292,0.0,0.41658544696490957,0.5310044064107189
Q=0,-0.29918502698714666,0.0,0.4170655690605716,0.5310044064107189
Q=0,-0.2991918106946898,0.0,0.41707214258367986,0.5310044064107189
Q=0,-0.2997122388794769,0.0,0.417576018268941,0.5310044064107189
Q=0,-0.3002222222222222,0.0,0.4180689483979963,0.5310044064107189
Q=0,-0.3002391688931181,0.0,0.4180853283931286,0.5310044064107189
Q=0,-0.30055076909239414,0.0,0.4183861014351631,0.5310044064107189
Q=0,-0.30076581659613183,0.0,0.41859349994305584,0.5310044064107189
Q=0,-0.30129218154718296,0.0,0.4191005334217216,0.5310044064107189
Q=0,-0.30177777777777776,0.0,0.4195674972436032,0.5310044064107189
Q=0,-0.3018182632954677,0.0,0.4196064293251974,0.5310044064107189
Q=0,-0.30191886661529027,0.0,0.4197030739685186,0.5310044064107189
Q=0,-0.30234406138064757,0.0,0.42011118814262405,0.5310044064107189
Q=0,-0.30286957533278225,0.0,0.4206148103562085,0.5310044064107189
Q=0,-0.3032962438931318,0.0,0.42102306930810307,0.5310044064107189
Q=0,-0.30333333333333334,0.0,0.42105852795250787,0.5310044064107189
Q=0,-0.30339480467225277,0.0,0.4211172964412202,0.5310044064107189
Q=0,-0.30391974890969997,0.0,0.42161864686598594,0.5310044064107189
Q=0,-0.3044444075459453,0.0,0.42211886209188965,0.5310044064107189
Q=0,-0.3046830454394932,0.0,0.42234609664643696,0.5310044064107189
Q=0,-0.3048888888888889,0.0,0.42254193466168366,0.5310044064107189
Q=0,-0.3049687800719267,0.0,0.42261794257336494,0.5310044064107189
Q=0,-0.30549286596861774,0.0,0.42311588875789186,0.5310044064107189
Q=0,-0.3060166647069631,0.0,0.423612701085996,0.5310044064107189
Q=0,-0.3060794198091044,0.0,0.4236721652449432,0.5310044064107189
Q=0,-0.3064444444444444,0.0,0.4240177476136664,0.5310044064107189
Q=0,-0.3065401757477993,0.0,0.4241083799912415,0.5310044064107189
Q=0,-0.3070633985417828,0.0,0.42460292590022974,0.5310044064107189
Q=0,-0.307485519763722,0.0,0.4250012844346991,0.5310044064107189
Q=0,-0.30758633252931317,0.0,0.42509633923259327,0.5310044064107189
Q=0,-0.308,0.0,0.42548597437176083,0.5310044064107189
Q=0,-0.3081089771404592,0.0,0.4255886204009939,0.5310044064107189
Q=0,-0.30863133179488356,0.0,0.42607976981111717,0.5310044064107189
Q=0,-0.3089015024471234,0.0,0.42633346361719626,0.5310044064107189
Q=0,-0.309153395901762,0.0,0.4265697878616703,0.5310044064107189
Q=0,-0.30955555555555553,0.0,0.42694660052881095,0.5310044064107189
Q=0,-0.3096751688597083,0.0,0.42705867494437744,0.5310044064107189
Q=0,-0.3101966500566965,0.0,0.42754643144397575,0.5310044064107189
Q=0,-0.310327529569849,0.0,0.42766871226511527,0.5310044064107189
Q=0,-0.3107178388699805,0.0,0.42803305773821065,0.5310044064107189
Q=0,-0.3111111111111111,0.0,0.4283996037579542,0.5310044064107189
Q=0,-0.31123873466601376,0.0,0.42851855419783436,0.5310044064107189
Q=0,-0.31175933680037143,0.0,0.4290029211865991,0.5310044064107189
Q=0,-0.311763767604396,0.0,0.4290070399231103,0.5310044064107189
Q=0,-0.31227964461766533,0.0,0.4294861590612571,0.5310044064107189
Q=0,-0.31266666666666665,0.0,0.4298449710820006,0.5310044064107189
Q=0,-0.312799657451466,0.0,0.4299682681715521,0.5310044064107189
Q=0,-0.3132103879915886,0.0,0.43034845620860485,0.5310044064107189
Q=0,-0.3133193746242175,0.0,0.4304492488602186,0.5310044064107189
Q=0,-0.313838795447154,0.0,0.4309291014629777,0.5310044064107189
Q=0,-0.3142222222222222,0.0,0.43128268943794623,0.5310044064107189
Q=0,-0.3143579192202185,0.0,0.4314078263085319,0.5310044064107189
Q=0,-0.31466756735896273,0.0,0.4316929708125985,0.5310044064107189
Q=0,-0.31487674523197384,0.0,0.4318854237185632,0.5310044064107189
Q=0,-0.3153952727595213,0.0,0.43236189400772684,0.5310044064107189
Q=0,-0.31577777777777777,0.0,0.4327127456725581,0.5310044064107189
Q=0,-0.3159135010684096,0.0,0.4328372374836502,0.5310044064107189
Q=0,-0.3161354877520222,0.0,0.4330405935004885,0.5310044064107189
Q=0,-0.31643142941255414,0.0,0.4333114544469264,0.5310044064107189
Q=0,-0.3169490570341408,0.0,0.4337845451911134,0.5310044064107189
Q=0,-0.3173333333333333,0.0,0.4341351265378628,0.5310044064107189
Q=0,-0.3174663831635466,0.0,0.43425651000272636,0.5310044064107189
Q=0,-0.3176143368793467,0.0,0.4343913341129022,0.5310044064107189
Q=0,-0.3179834070192431,0.0,0.4347273491612389,0.5310044064107189
Q=0,-0.3185001278077093,0.0,0.4351970629390739,0.5310044064107189
Q=0,-0.3188888888888889,0.0,0.435549818686534,0.5310044064107189
Q=0,-0.3190165447233397,0.0,0.4356656516016053,0.5310044064107189
Q=0,-0.31910430837259507,0.0,0.4357452025665407,0.5310044064107189
Q=0,-0.3195326569483544,0.0,0.4361331154071493,0.5310044064107189
Q=0,-0.32004846365270434,0.0,0.4365994546069647,0.5310044064107189
Q=0,-0.3204444444444444,0.0,0.43695680866717174,0.5310044064107189
Q=0,-0.3205639639939783,0.0,0.43706466944524724,0.5310044064107189
Q=0,-0.32060560206254796,0.0,0.43710220885503714,0.5310044064107189
Q=0,-0.3210791571173103,0.0,0.4375287601591267,0.5310044064107189
Q=0,-0.3215940421552819,0.0,0.4379917269786626,0.5310044064107189
Q=0,-0.322,0.0,0.4383560829194756,0.5310044064107189
Q=0,-0.3221086182278294,0.0,0.4384535701268424,0.5310044064107189
Q=0,-0.32211842427245496,0.0,0.438462363049827,0.5310044064107189
Q=0,-0.32262288444214515,0.0,0.4389142898195759,0.5310044064107189
Q=0,-0.3231368398925803,0.0,0.4393738862656942,0.5310044064107189
Q=0,-0.32355555555555554,0.0,0.4397476327918231,0.5310044064107189
Q=0,-0.32364298813003956,0.0,0.43982567530103267,0.5310044064107189
Q=0,-0.32365048366054744,0.0,0.4398323596669438,0.5310044064107189
Q=0,-0.32416381481441914,0.0,0.44028971021798524,0.5310044064107189
Q=0,-0.32467683240943174,0.0,0.44074593810638985,0.5310044064107189
Q=0,-0.3251111111111111,0.0,0.4411314364011535,0.5310044064107189
Q=0,-0.3251795138996971,0.0,0.4411921558383606,0.5310044064107189
Q=0,-0.32518953548758156,0.0,0.44120104351263434,0.5310044064107189
Q=0,-0.3257019230775212,0.0,0.4416550266101009,0.5310044064107189
Q=0,-0.3262139941944643,0.0,0.4421078875650708,0.5310044064107189
Q=0,-0.32666666666666666,0.0,0.4425074739653704,0.5310044064107189
Q=0,-0.32672574784007224,0.0,0.44255962653672465,0.5310044064107189
Q=0,-0.32672822933651247,0.0,0.4425618149720112,0.5310044064107189
Q=0,-0.3272371830023572,0.0,0.44301024367713704,0.5310044064107189
Q=0,-0.32774829865557314,0.0,0.443459739131274,0.5310044064107189
Q=0,-0.3282222222222222,0.0,0.4438757473480754,0.5310044064107189
Q=0,-0.3282590937601121,0.0,0.44390811303699174,0.5310044064107189
Q=0,-0.32828937006394043,0.0,0.4439346630936054,0.5310044064107189
Q=0,-0.3287695672623927,0.0,0.4443553655250323,0.5310044064107189
Q=0,-0.32927971809475776,0.0,0.4448014967190216,0.5310044064107189
Q=0,-0.3297777777777778,0.0,0.44523623539055157,0.5310044064107189
Q=0,-0.3297895451753611,0.0,0.44524650673546695,0.5310044064107189
Q=0,-0.32986317997714026,0.0,0.4453107106771238,0.5310044064107189
Q=0,-0.3302990474080591,0.0,0.44569039568375324,0.5310044064107189
Q=0,-0.3308082236823006,0.0,0.44613316366614275,0.5310044064107189
Q=0,-0.3313170728730126,0.0,0.44657481077777217,0.5310044064107189
Q=0,-0.3313333333333333,0.0,0.44658890691517183,0.5310044064107189
Q=0,-0.331449911674186,0.0,0.4466899682798606,0.5310044064107189
Q=0,-0.33182559384048926,0.0,0.4470153371066492,0.5310044064107189
Q=0,-0.33233378543028047,0.0,0.4474547427336507,0.5310044064107189
Q=0,-0.3328416464730724,0.0,0.4478930277325226,0.5310044064107189
Q=0,-0.33288888888888885,0.0,0.44793374326700913,0.5310044064107189
Q=0,-0.3330498269175964,0.0,0.44807244654339307,0.5310044064107189
Q=0,-0.33334917578457446,0.0,0.448330192169876,0.5310044064107189
Q=0,-0.333856372165404,0.0,0.4487662361051855,0.5310044064107189
Q=0,-0.33436323440096405,0.0,0.44920115959078954,0.5310044064107189
Q=0,-0.33444444444444443,0.0,0.44927073725302374,0.5310044064107189
Q=0,-0.3346631971288935,0.0,0.44945815619456275,0.5310044064107189
Q=0,-0.3348697612613317,0.0,0.4496349626718853,0.5310044064107189
Q=0,-0.3353759515011314,0.0,0.45006764538653166,0.5310044064107189
Q=0,-0.33588180385942074,0.0,0.45049920776564323,0.5310044064107189
Q=0,-0.33599999999999997,0.0,0.4505998698574034,0.5310044064107189
Q=0,-0.33629030391919723,0.0,0.4508471080464792,0.5310044064107189
Q=0,-0.33638731705956415,0.0,0.45092964983299544,0.5310044064107189
Q=0,-0.33689248980910314,0.0,0.4513589716052083,0.5310044064107189
Q=0,-0.337397320799663,0.0,0.45178717309177685,0.5310044064107189
Q=0,-0.33755555555555555,0.0,0.45192112890913017,0.5310044064107189
Q=0,-0.33790180870678577,0.0,0.4522142542950326,0.5310044064107189
Q=0,-0.33793143965918476,0.0,0.45223931299953257,0.5310044064107189
Q=0,-0.3384059521898327,0.0,0.45264021521016706,0.5310044064107189
Q=0,-0.33890974989185085,0.0,0.4530650558252255,0.5310044064107189
Q=0,-0.3391111111111111,0.0,0.45323452795274927,0.5310044064107189
Q=0,-0.33941320043944256,0.0,0.45348877612110383,0.5310044064107189
Q=0,-0.3395869080921522,0.0,0.4536347820424257,0.5310044064107189
Q=0,-0.3399163024426397,0.0,0.4539113760715534,0.5310044064107189
Q=0,-0.3404190544947708,0.0,0.4543328556431756,0.5310044064107189
Q=0,-0.3406666666666667,0.0,0.4545400329964588,0.5310044064107189
Q=0,-0.34092145517233347,0.0,0.4547532147954263,0.5310044064107189
Q=0,-0.3412570249942975,0.0,0.45503352625322024,0.5310044064107189
Q=0,-0.3414235030348594,0.0,0.45517245348061364,0.5310044064107189
Q=0,-0.34192519662478105,0.0,0.4555905716439006,0.5310044064107189
Q=0,-0.3422222222222222,0.0,0.4558376285078526,0.5310044064107189
Q=0,-0.342426534467301,0.0,0.45600756922330277,0.5310044064107189
Q=0,-0.34292751507025365,0.0,0.45642344614969454,0.5310044064107189
Q=0,-0.34294211888688175,0.0,0.4564355568004036,0.5310044064107189
Q=0,-0.3434281369239657,0.0,0.4568382023468033,0.5310044064107189
Q=0,-0.34377777777777774,0.0,0.45712729876270985,0.5310044064107189
Q=0,-0.3439283985011259,0.0,0.45725183773121547,0.5310044064107189
Q=0,-0.3444282982566415,0.0,0.45766435221237756,0.5310044064107189
Q=0,-0.34464253180544535,0.0,0.4578408849439687,0.5310044064107189
Q=0,-0.34492783462749826,0.0,0.45807574569259657,0.5310044064107189
Q=0,-0.3453333333333333,0.0,0.4584090278381086,0.5310044064107189
Q=0,-0.3454270060326208,0.0,0.45848601806704203,0.5310044064107189
Q=0,-0.34592581087273055,0.0,0.4588951692237495,0.5310044064107189
Q=0,-0.34635862013191,0.0,0.4592495220365137,0.5310044064107189
Q=0,-0.3464242475302015,0.0,0.45930319904362227,0.5310044064107189
Q=0,-0.34688888888888886,0.0,0.4596827996053805,0.5310044064107189
Q=0,-0.3469223143689152,0.0,0.45971010740043106,0.5310044064107189
Q=0,-0.34742000973412634,0.0,0.4601158941608293,0.5310044064107189
Q=0,-0.34791733195228697,0.0,0.4605205591843319,0.5310044064107189
Q=0,-0.34809075549612445,0.0,0.460661479524356,0.5310044064107189
Q=0,-0.34841427933093094,0.0,0.460924102323343,0.5310044064107189
Q=0,-0.34844444444444445,0.0,0.460948548137478,0.5310044064107189
Q=0,-0.34891085015850987,0.0,0.4613265234231476,0.5310044064107189
Q=0,-0.34940704270424094,0.0,0.4617278223219192,0.5310044064107189
Q=0,-0.3498393257542322,0.0,0.46207676894867034,0.5310044064107189
Q=0,-0.34990285521796194,0.0,0.46212799885072064,0.5310044064107189
Q=0,-0.35,0.0,0.46220624594206905,0.5310044064107189
Q=0,-0.3503982859299737,0.0,0.46252705283351137,0.5310044064107189
Q=0,-0.35089333305088755,0.0,0.46292498408715155,0.5310044064107189
Q=0,-0.35138799477147187,0.0,0.4633217924214057,0.5310044064107189
Q=0,-0.3515555555555555,0.0,0.4634560084234026,0.5310044064107189
Q=0,-0.3516047360522421,0.0,0.4634954019466402,0.5310044064107189
Q=0,-0.35188226926249233,0.0,0.46371747763895077,0.5310044064107189
Q=0,-0.3523761546745596,0.0,0.4641120395353793,0.5310044064107189
Q=0,-0.35286964913796465,0.0,0.4645054778992057,0.5310044064107189
Q=0,-0.3531111111111111,0.0,0.4646975864945774,0.5310044064107189
Q=0,-0.35336275076252166,0.0,0.46489779251187435,0.5310044064107189
Q=0,-0.3533874099842429,0.0,0.4649173902526299,0.5310044064107189
Q=0,-0.3538554576374077,0.0,0.46528898314776357,0.5310044064107189
Q=0,-0.3543477678309991,0.0,0.4656790495741948,0.5310044064107189
Q=0,-0.35466666666666663,0.0,0.4659311947845237,0.5310044064107189
Q=0,-0.35483967939070526,0.0,0.46606799155143874,0.5310044064107189
Q=0,-0.35518779085605834,0.0,0.46634274569937384,0.5310044064107189
Q=0,-0.3553311903428097,0.0,0.46645580883272275,0.5310044064107189
Q=0,-0.3558222986922971,0.0,0.46684250116423975,0.5310044064107189
Q=0,-0.3562222222222222,0.0,0.4671567383596583,0.5310044064107189
Q=0,-0.35631300242268993,0.0,0.4672280682851564,0.5310044064107189
Q=0,-0.35680329949587863,0.0,0.4676125099276207,0.5310044064107189
Q=0,-0.35700634306657714,0.0,0.467771480219191,0.5310044064107189
Q=0,-0.35729318785194897,0.0,0.46799582581677335,0.5310044064107189
Q=0,-0.35777777777777775,0.0,0.4683741993505944,0.5310044064107189
Q=0,-0.3577826654090157,0.0,0.468378015670755,0.5310044064107189
Q=0,-0.358271730063046,0.0,0.46875907920071613,0.5310044064107189
Q=0,-0.3587603796876875,0.0,0.46913901611083086,0.5310044064107189
Q=0,-0.3588435536208047,0.0,0.4692036058452129,0.5310044064107189
Q=0,-0.3592486121340893,0.0,0.4695178260983035,0.5310044064107189
Q=0,-0.35933333333333334,0.0,0.4695834203518489,0.5310044064107189
Q=0,-0.35973642523073235,0.0,0.46989550885338116,0.5310044064107189
Q=0,-0.3602238167832428,0.0,0.47027206405936717,0.5310044064107189
Q=0,-0.3606999337906943,0.0,0.47063913471263596,0.5310044064107189
Q=0,-0.36071078457422084,0.0,0.4706474913926306,0.5310044064107189
Q=0,-0.36088888888888887,0.0,0.47078450796871396,0.5310044064107189
Q=0,-0.361197326363056,0.0,0.4710217905226204,0.5310044064107189
Q=0,-0.3616834398857446,0.0,0.47139496111187795,0.5310044064107189
Q=0,-0.3621691228547107,0.0,0.47176700281604944,0.5310044064107189
Q=0,-0.3624444444444444,0.0,0.47197748796855743,0.5310044064107189
Q=0,-0.36257602094224817,0.0,0.47207807905999155,0.5310044064107189
Q=0,-0.36265437295861647,0.0,0.47213791528390414,0.5310044064107189
Q=0,-0.36313918786217225,0.0,0.4725076981573363,0.5310044064107189
Q=0,-0.36362356520597644,0.0,0.4728763510714068,0.5310044064107189
Q=0,-0.364,0.0,0.47316223161651794,0.5310044064107189
Q=0,-0.3641075026062861,0.0,0.47324387365432596,0.5310044064107189
Q=0,-0.3644723805502255,0.0,0.4735204512304426,0.5310044064107189
Q=0,-0.36459099765485564,0.0,0.47361026552749197,0.5310044064107189
Q=0,-0.36507404791873777,0.0,0.47397552630549855,0.5310044064107189
Q=0,-0.3655555555555555,0.0,0.4743388291164699,0.5310044064107189
Q=0,-0.3655566509400899,0.0,0.47433965559615576,0.5310044064107189
Q=0,-0.3660388042359819,0.0,0.47470265300050507,0.5310044064107189
Q=0,-0.366389608425145,0.0,0.4749662636730966,0.5310044064107189
Q=0,-0.36652050529819935,0.0,0.47506451811283934,0.5310044064107189
Q=0,-0.3670017515930474,0.0,0.4754252505207214,0.5310044064107189
Q=0,-0.3671111111111111,0.0,0.47550704441998604,0.5310044064107189
Q=0,-0.3674825405611566,0.0,0.4757848498050028,0.5310044064107189
Q=0,-0.36796286961727664,0.0,0.476143315539845,0.5310044064107189
Q=0,-0.3683283331813207,0.0,0.4764155289443437,0.5310044064107189
Q=0,-0.36844273615008205,0.0,0.47650064729274044,0.5310044064107189
Q=0,-0.36866666666666664,0.0,0.47666702865331256,0.5310044064107189
Q=0,-0.3689221375219659,0.0,0.47685684462453215,0.5310044064107189
Q=0,-0.369401071068841,0.0,0.47721190708943684,0.5310044064107189
Q=0,-0.3698795340999296,0.0,0.47756583423506904,0.5310044064107189
Q=0,-0.3702222222222222,0.0,0.4778188033414763,0.5310044064107189
Q=0,-0.37028921897940065,0.0,0.47786825970921454,0.5310044064107189
Q=0,-0.37035752389756427,0.0,0.4779186256024617,0.5310044064107189
Q=0,-0.3708350377169716,0.0,0.47827028072609357,0.5310044064107189
Q=0,-0.3713120727860735,0.0,0.478620799133911,0.5310044064107189
Q=0,-0.37177777777777776,0.0,0.4789622268404633,0.5310044064107189
Q=0,-0.3717886263052702,0.0,0.4789701803473554,0.5310044064107189
Q=0,-0.37226469544723106,0.0,0.479318423881389,0.5310044064107189
Q=0,-0.3722729685826843,0.0,0.4793244687427668,0.5310044064107189
Q=0,-0.37274027735668214,0.0,0.47966552924452244,0.5310044064107189
Q=0,-0.3732153691501914,0.0,0.4800114959388415,0.5310044064107189
Q=0,-0.3733333333333333,0.0,0.4800972047518368,0.5310044064107189
Q=0,-0.3736899679159553,0.0,0.48035632346003676,0.5310044064107189
Q=0,-0.37416407071357793,0.0,0.4807000112974329,0.5310044064107189
Q=0,-0.3742803267733867,0.0,0.48078416893149,0.5310044064107189
Q=0,-0.37463767457385744,0.0,0.4810425589340188,0.5310044064107189
Q=0,-0.3748888888888889,0.0,0.4812238439789142,0.5310044064107189
Q=0,-0.37511077649856367,0.0,0.48138396584647825,0.5310044064107189
Q=0,-0.3755833734602212,0.0,0.48172423150522226,0.5310044064107189
Q=0,-0.3760554624018797,0.0,0.4820633553744229,0.5310044064107189
Q=0,-0.3763120841834425,0.0,0.48224737327473677,0.5310044064107189
Q=0,-0.3764444444444444,0.0,0.482342177151581,0.5310044064107189
Q=0,-0.37652704023690026,0.0,0.4824013369120451,0.5310044064107189
Q=0,-0.37699810384872423,0.0,0.48273817556988274,0.5310044064107189
Q=0,-0.3774686500906491,0.0,0.48307387079359365,0.5310044064107189
Q=0,-0.3779386757856019,0.0,0.4834084220227357,0.5310044064107189
Q=0,-0.378,0.0,0.4834519742875573,0.5310044064107189
Q=0,-0.37836908160468385,0.0,0.4837140948861782,0.5310044064107189
Q=0,-0.3784081777259104,0.0,0.48374182869080473,0.5310044064107189
Q=0,-0.378877152673073,0.0,0.48407409022527437,0.5310044064107189
Q=0,-0.379345597357527,0.0,0.48440520604763226,0.5310044064107189
Q=0,-0.37955555555555553,0.0,0.48455326794218034,0.5310044064107189
Q=0,-0.3798135084784191,0.0,0.48473517557342316,0.5310044064107189
Q=0,-0.3802808827033687,0.0,0.4850639982122895,0.5310044064107189
Q=0,-0.3804522148557835,0.0,0.48518434699528457,0.5310044064107189
Q=0,-0.3807477166682345,0.0,0.4853916733680137,0.5310044064107189
Q=0,-0.38111111111111107,0.0,0.4856461460016632,0.5310044064107189
Q=0,-0.3812140069768797,0.0,0.4857182004385625,0.5310044064107189
Q=0,-0.3816797502009338,0.0,0.4860435788161307,0.5310044064107189
Q=0,-0.3821449428795536,0.0,0.4863678078871878,0.5310044064107189
Q=0,-0.382562440298869,0.0,0.4866581429488329,0.5310044064107189
Q=0,-0.3826095815191829,0.0,0.48669088703252483,0.5310044064107189
Q=0,-0.38266666666666665,0.0,0.48673048645240297,0.5310044064107189
Q=0,-0.3830736625933162,0.0,0.48701281562730214,0.5310044064107189
Q=0,-0.3835371825422522,0.0,0.4873335930410987,0.5310044064107189
Q=0,-0.3840001377728527,0.0,0.4876532186379625,0.5310044064107189
Q=0,-0.3842222222222222,0.0,0.4878061813058693,0.5310044064107189
Q=0,-0.38446252465829944,0.0,0.48797169177646393,0.5310044064107189
Q=0,-0.38470078111792405,0.0,0.4881354962124398,0.5310044064107189
Q=0,-0.38492433953784816,0.0,0.48828901180974915,0.5310044064107189
Q=0,-0.38538557871656987,0.0,0.4886051780855798,0.5310044064107189
Q=0,-0.3857777777777778,0.0,0.48887337463731995,0.5310044064107189
Q=0,-0.38584623846514376,0.0,0.4889201899464254,0.5310044064107189
Q=0,-0.38630631501955437,0.0,0.48923404672947557,0.5310044064107189
Q=0,-0.3867658045808802,0.0,0.4895467477667268,0.5310044064107189
Q=0,-0.38686833449521146,0.0,0.4896164203721195,0.5310044064107189
Q=0,-0.3872247033150275,0.0,0.4898582923850342,0.5310044064107189
Q=0,-0.3873333333333333,0.0,0.4899318623284496,0.5310044064107189
Q=0,-0.3876830073524874,0.0,0.49016867990617097,0.5310044064107189
Q=0,-0.3881407127880778,0.0,0.4904779096468943,0.5310044064107189
Q=0,-0.38859781568068985,0.0,0.4907859809190065,0.5310044064107189
Q=0,-0.38888888888888884,0.0,0.4909816755576158,0.5310044064107189
Q=0,-0.38905431205304025,0.0,0.4910928930294214,0.5310044064107189
Q=0,-0.3890662798521851,0.0,0.4911009291358728,0.5310044064107189
Q=0,-0.38951019789140745,0.0,0.4913986452802306,0.5310044064107189
Q=0,-0.38996546914538277,0.0,0.4917032369687737,0.5310044064107189
Q=0,-0.3904201217276104,0.0,0.4920066673877066,0.5310044064107189
Q=0,-0.3904444444444444,0.0,0.4920228601350502,0.5310044064107189
Q=0,-0.39087415151353305,0.0,0.4923089358250725,0.5310044064107189
Q=0,-0.39129588835992735,0.0,0.49258903633530293,0.5310044064107189
Q=0,-0.39132755434112876,0.0,0.4926100415643777,0.5310044064107189
Q=0,-0.39178032601065715,0.0,0.49290998388466345,0.5310044064107189
Q=0,-0.39199999999999996,0.0,0.49305514762764413,0.5310044064107189
Q=0,-0.39223246228439534,0.0,0.4932087620605847,0.5310044064107189
Q=0,-0.39268395888638286,0.0,0.4935063753624884,0.5310044064107189
Q=0,-0.3931348115021588,0.0,0.49380282305649004,0.5310044064107189
Q=0,-0.39355555555555555,0.0,0.4940788022895165,0.5310044064107189
Q=0,-0.39355853397336443,0.0,0.49408075592725875,0.5310044064107189
Q=0,-0.3935850157784979,0.0,0.49409810440456003,0.5310044064107189
Q=0,-0.39403456732315,0.0,0.4943922186646058,0.5310044064107189
Q=0,-0.3944834617045809,0.0,0.49468516509055427,0.5310044064107189
Q=0,-0.3949316944517059,0.0,0.4949769429324422,0.5310044064107189
Q=0,-0.3951111111111111,0.0,0.4950934395762264,0.5310044064107189
Q=0,-0.3953792610536373,0.0,0.495267551436512,0.5310044064107189
Q=0,-0.39582615695939094,0.0,0.49555698984528096,0.5310044064107189
Q=0,-0.39585570630723366,0.0,0.4955761019955077,0.5310044064107189
Q=0,-0.39627237757766054,0.0,0.49584525739766083,0.5310044064107189
Q=0,-0.39666666666666667,0.0,0.49609932799890116,0.5310044064107189
Q=0,-0.39671791827653197,0.0,0.49613235332903605,0.5310044064107189
Q=0,-0.3971627743832213,0.0,0.4964182768713685,0.5310044064107189
Q=0,-0.39760694118381457,0.0,0.49670302725329196,0.5310044064107189
Q=0,-0.39805041392300067,0.0,0.49698660370021686,0.5310044064107189
Q=0,-0.3981890257548718,0.0,0.4970750887524402,0.5310044064107189
Q=0,-0.3982222222222222,0.0,0.4970962529602202,0.5310044064107189
Q=0,-0.3984931878038087,0.0,0.4972690054344333,0.5310044064107189
Q=0,-0.39893525798734125,0.0,0.49755023167521517,0.5310044064107189
Q=0,-0.39937661959251153,0.0,0.4978302816389293,0.5310044064107189
Q=0,-0.39977777777777773,0.0,0.49808416256055577,0.5310044064107189
Q=0,-0.39981726769577963,0.0,0.4981091545391456,0.5310044064107189
Q=0,-0.40025719733088855,0.0,0.49838684958674995,0.5310044064107189
Q=0,-0.40056026136051287,0.0,0.4985777305408047,0.5310044064107189
Q=0,-0.4006964034885995,0.0,0.49866336599005834,0.5310044064107189
Q=0,-0.4011348811164297,0.0,0.49893870295493503,0.5310044064107189
Q=0,-0.4013333333333333,0.0,0.49906299251823993,0.5310044064107189
Q=0,-0.4015726251183892,0.0,0.49921285968491136,0.5310044064107189
Q=0,-0.40200963035471754,0.0,0.4994858353813094,0.5310044064107189
Q=0,-0.40244589164162653,0.0,0.4997576292433642,0.5310044064107189
Q=0,-0.40288140375103176,0.0,0.5000282404683549,0.5310044064107189
Q=0,-0.40288888888888885,0.0,0.500032884032364,0.5310044064107189
Q=0,-0.40297135210205504,0.0,0.5000840418354721,0.5310044064107189
Q=0,-0.4033161614102998,0.0,0.5002976682517305,0.5310044064107189
Q=0,-0.4037501593019842,0.0,0.5005659117872467,0.5310044064107189
Q=0,-0.40418339206356935,0.0,0.5008329702670976,0.5310044064107189
Q=0,-0.40444444444444444,0.0,0.500993462155984,0.5310044064107189
Q=0,-0.404615854287211,0.0,0.5010988428820556,0.5310044064107189
Q=0,-0.4050475405194818,0.0,0.5013635288216123,0.5310044064107189
Q=0,-0.4054244324387999,0.0,0.5015940372452333,0.5310044064107189
Q=0,-0.40547844526111687,0.0,0.5016270272741221,0.5310044064107189
Q=0,-0.4059085629667557,0.0,0.5018893374269476,0.5310044064107189
Q=0,-0.40599999999999997,0.0,0.5019449506077549,0.5310044064107189
Q=0,-0.4063378880446953,0.0,0.5021504584666117,0.5310044064107189
Q=0,-0.40676641485663656,0.0,0.5024103895789472,0.5310044064107189
Q=0,-0.4071941377174348,0.0,0.5026691299492552,0.5310044064107189
Q=0,-0.40755555555555556,0.0,0.5028871666372834,0.5310044064107189
Q=0,-0.40762105089485273,0.0,0.502926678762462,0.5310044064107189
Q=0,-0.40792186324934393,0.0,0.5031077315146304,0.5310044064107189
Q=0,-0.4080471486093168,0.0,0.5031830352032821,0.5310044064107189
Q=0,-0.4084724250336699,0.0,0.5034381984563826,0.5310044064107189
Q=0,-0.40889687429293264,0.0,0.5036921677065513,0.5310044064107189
Q=0,-0.4091111111111111,0.0,0.5038200041627284,0.5310044064107189
Q=0,-0.40932049046406205,0.0,0.5039449421388684,0.5310044064107189
Q=0,-0.4097432675757205,0.0,0.5041965209388846,0.5310044064107189
Q=0,-0.41016519960803133,0.0,0.5044469032927943,0.5310044064107189
Q=0,-0.41046626966096195,0.0,0.5046251395258219,0.5310044064107189
Q=0,-0.41058628049235424,0.0,0.5046960883876208,0.5310044064107189
Q=0,-0.4106666666666666,0.0,0.5047435267686011,0.5310044064107189
Q=0,-0.411006504111056,0.0,0.5049440754114022,0.5310044064107189
Q=0,-0.41142586429728073,0.0,0.5051908635533784,0.5310044064107189
Q=0,-0.4118443548347318,0.0,0.5054364520041852,0.5310044064107189
Q=0,-0.4122222222222222,0.0,0.5056575798859283,0.5310044064107189
Q=0,-0.4122619694574457,0.0,0.505680839956051,0.5310044064107189
Q=0,-0.4126787018495828,0.0,0.505924026602997,0.5310044064107189
Q=0,-0.4130605878036094,0.0,0.5061462763004794,0.5310044064107189
Q=0,-0.4130945456452092,0.0,0.5061660111410404,0.5310044064107189
Q=0,-0.4135094944280894,0.0,0.5064067927684033,0.5310044064107189
Q=0,-0.41377777777777774,0.0,0.5065620280896901,0.5310044064107189
Q=0,-0.4139235417314821,0.0,0.5066463706857239,0.5310044064107189
Q=0,-0.41433668103793786,0.0,0.5068847440962738,0.5310044064107189
Q=0,-0.4147489057791024,0.0,0.5071219122061768,0.5310044064107189
Q=0,-0.41516020933552283,0.0,0.5073578742246349,0.5310044064107189
Q=0,-0.41533333333333333,0.0,0.5074569096893734,0.5310044064107189
Q=0,-0.41557058503646405,0.0,0.507592629364154,0.5310044064107189
Q=0,-0.4157081232870269,0.0,0.5076711570017225,0.5310044064107189
Q=0,-0.4159800261597193,0.0,0.5078261768407805,0.5310044064107189
Q=0,-0.4163885259314395,0.0,0.5080585158743341,0.5310044064107189
Q=0,-0.41679607752595565,0.0,0.5082896456886549,0.5310044064107189
Q=0,-0.41688888888888886,0.0,0.508342128113059,0.5310044064107189
Q=0,-0.41720267406561573,0.0,0.508519565511846,0.5310044064107189
Q=0,-0.41760830862059994,0.0,0.5087482745765136,0.5310044064107189
Q=0,-0.41801297420882555,0.0,0.5089757721200576,0.5310044064107189
Q=0,-0.41841262532376,0.0,0.5091997969360877,0.5310044064107189
Q=0,-0.41841666379572495,0.0,0.5092020573848863,0.5310044064107189
Q=0,-0.4184444444444444,0.0,0.5092175839599203,0.5310044064107189
Q=0,-0.4188193702941436,0.0,0.5094271296187113,0.5310044064107189
Q=0,-0.41922108656419727,0.0,0.5096509880748062,0.5310044064107189
Q=0,-0.419621805413139,0.0,0.5098736320122853,0.5310044064107189
Q=0,-0.42,0.0,0.5100831395390426,0.5310044064107189
Q=0,-0.42002151959523626,0.0,0.5100950606963817,0.5310044064107189
Q=0,-0.4204202218116599,0.0,0.5103152733987325,0.5310044064107189
Q=0,-0.42081790471037456,0.0,0.5105342693976673,0.5310044064107189
Q=0,-0.4211783821105317,0.0,0.5107322115555364,0.5310044064107189
Q=0,-0.42121456088603704,0.0,0.5107520479785069,0.5310044064107189
Q=0,-0.4215555555555555,0.0,0.5109387058540733,0.5310044064107189
Q=0,-0.4216101828799108,0.0,0.5109686084338598,0.5310044064107189
Q=0,-0.42200476317977015,0.0,0.5111839500639296,0.5310044064107189
Q=0,-0.4223982942198614,0.0,0.5113980721768367,0.5310044064107189
Q=0,-0.42279076838078167,0.0,0.511610974088911,0.5310044064107189
Q=0,-0.4231111111111111,0.0,0.511784220937139,0.5310044064107189
Q=0,-0.4231821779894792,0.0,0.5118226551250415,0.5310044064107189
Q=0,-0.4235725153191639,0.0,0.5120331146189828,0.5310044064107189
Q=0,-0.42396177258931655,0.0,0.512242351913712,0.5310044064107189
Q=0,-0.42401034568557094,0.0,0.5122684164594982,0.5310044064107189
Q=0,-0.4243499419656261,0.0,0.512450366361748,0.5310044064107189
Q=0,-0.42466666666666664,0.0,0.5126195739933924,0.5310044064107189
Q=0,-0.42473701555999366,0.0,0.5126571573255089,0.5310044064107189
Q=0,-0.42512298543052607,0.0,0.5128627241776622,0.5310044064107189
Q=0,-0.42550784358154436,0.0,0.5130670663014814,0.5310044064107189
Q=0,-0.42589158196362176,0.0,0.5132701830912199,0.5310044064107189
Q=0,-0.4262222222222222,0.0,0.5134446509765335,0.5310044064107189
Q=0,-0.42627419247357234,0.0,0.513472073952461,0.5310044064107189
Q=0,-0.4266556669545497,0.0,0.5136727383025199,0.5310044064107189
Q=0,-0.4269142986157019,0.0,0.5138084273969531,0.5310044064107189
Q=0,-0.42703599719607566,0.0,0.5138721755708135,0.5310044064107189
Q=0,-0.42741517493411935,0.0,0.5140703851992545,0.5310044064107189
Q=0,-0.42777777777777776,0.0,0.5142593344983416,0.5310044064107189
Q=0,-0.42779319185118675,0.0,0.5142673666426495,0.5310044064107189
Q=0,-0.4281700395764204,0.0,0.5144631193691023,0.5310044064107189
Q=0,-0.4285457096857158,0.0,0.5146576428604243,0.5310044064107189
Q=0,-0.42892019370185097,0.0,0.5148509366125547,0.5310044064107189
Q=0,-0.4292934830946386,0.0,0.5150430001359831,0.5310044064107189
Q=0,-0.4293333333333333,0.0,0.5150634382326199,0.5310044064107189
Q=0,-0.4296655692810842,0.0,0.5152338329561839,0.5310044064107189
Q=0,-0.42989708165791124,0.0,0.5153522602685547,0.5310044064107189
Q=0,-0.43003644362557003,0.0,0.5154234346140544,0.5310044064107189
Q=0,-0.43040609744005415,0.0,0.5156118046663609,0.5310044064107189
Q=0,-0.4307745219842802,0.0,0.515798942686196,0.5310044064107189
Q=0,-0.4308888888888889,0.0,0.515856846357698,0.5310044064107189
Q=0,-0.43114170846602345,0.0,0.5159848482634397,0.5310044064107189
Q=0,-0.4315076480413247,0.0,0.5161695210052215,0.5310044064107189
Q=0,-0.4318723318147789,0.0,0.51635296053641,0.5310044064107189
Q=0,-0.43223575083982446,0.0,0.5165351665000875,0.5310044064107189
Q=0,-0.4324444444444444,0.0,0.5166394553401688,0.5310044064107189
Q=0,-0.4325978961190507,0.0,0.5167161385580488,0.5310044064107189
Q=0,-0.4329587586045388,0.0,0.516895876391299,0.5310044064107189
Q=0,-0.4329669131337806,0.0,0.5168999311287934,0.5310044064107189
Q=0,-0.4333183291982082,0.0,0.517074379700563,0.5310044064107189
Q=0,-0.4336765987522105,0.0,0.5172516482068027,0.5310044064107189
Q=0,-0.434,0.0,0.5174111325878482,0.5310044064107189
Q=0,-0.434033558069313,0.0,0.5174276816517435,0.5310044064107189
Q=0,-0.43438919790333796,0.0,0.5176024797984047,0.5310044064107189
Q=0,-0.4347435089596053,0.0,0.5177760424316459,0.5310044064107189
Q=0,-0.4350964818954102,0.0,0.5179483693587135,0.5310044064107189
Q=0,-0.4354481073205189,0.0,0.5181194604098028,0.5310044064107189
Q=0,-0.43555555555555553,0.0,0.5181715650787866,0.5310044064107189
Q=0,-0.4357983757977008,0.0,0.5182893154386247,0.5310044064107189
Q=0,-0.436133851478006,0.0,0.5184514561881999,0.5310044064107189
Q=0,-0.4361472778432814,0.0,0.5184579343229831,0.5310044064107189
Q=0,-0.4364948039277213,0.0,0.5186253169653586,0.5310044064107189
Q=0,-0.436840944476229,0.0,0.5187914632935069,0.5310044064107189
Q=0,-0.43711111111111106,0.0,0.5189206982938126,0.5310044064107189
Q=0,-0.437185689869399,0.0,0.5189563732610578,0.5310044064107189
Q=0,-0.4375290304438899,0.0,0.5191200468481341,0.5310044064107189
Q=0,-0.43787095649309354,0.0,0.5192824840619579,0.5310044064107189
Q=0,-0.4382114582679396,0.0,0.5194436849375156,0.5310044064107189
Q=0,-0.4385505259775717,0.0,0.5196036495381575,0.5310044064107189
Q=0,-0.43866666666666665,0.0,0.5196582512195823,0.5310044064107189
Q=0,-0.4388881497902069,0.0,0.5197623779562736,0.5310044064107189
Q=0,-0.43922431983394766,0.0,0.519919870313946,0.5310044064107189
Q=0,-0.43941049155607237,0.0,0.5200068518155914,0.5310044064107189
Q=0,-0.4395590261976555,0.0,0.5200761267636198,0.5310044064107189
Q=0,-0.43989225893185235,0.0,0.5202311474887804,0.5310044064107189
Q=0,-0.4402222222222222,0.0,0.5203841048686523,0.5310044064107189
Q=0,-0.44022400804966716,0.0,0.5203849327046415,0.5310044064107189
Q=0,-0.4405542635278059,0.0,0.5205374826588457,0.5310044064107189
Q=0,-0.44088301530758056,0.0,0.5206887976321715,0.5310044064107189
Q=0,-0.4412102532959629,0.0,0.5208388779392493,0.5310044064107189
Q=0,-0.44153596736667505,0.0,0.5209877239292924,0.5310044064107189
Q=0,-0.44177777777777777,0.0,0.5210978298362092,0.5310044064107189
Q=0,-0.4418601473613608,0.0,0.5211353359868395,0.5310044064107189
Q=0,-0.442182783090719,0.0,0.5212817145324866,0.5310044064107189
Q=0,-0.4425038643357756,0.0,0.5214268600236641,0.5310044064107189
Q=0,-0.44281306437562595,0.0,0.5215661345403618,0.5310044064107189
Q=0,-0.44282338084913775,0.0,0.5215707729553947,0.5310044064107189
Q=0,-0.44314132235631254,0.0,0.521713453861073,0.5310044064107189
Q=0,-0.4433333333333333,0.0,0.5217993059715977,0.5310044064107189
Q=0,-0.4434576785570744,0.0,0.5218549033132576,0.5310044064107189
Q=0,-0.4437724391268783,0.0,0.5219951219244653,0.5310044064107189
Q=0,-0.4440855937183167,0.0,0.5221341103479824,0.5310044064107189
Q=0,-0.4443971319626633,0.0,0.5222718692786933,0.5310044064107189
Q=0,-0.4447070434713717,0.0,0.5224083994538844,0.5310044064107189
Q=0,-0.4448888888888889,0.0,0.5224882117502465,0.5310044064107189
Q=0,-0.44501531783776493,0.0,0.5225437016541122,0.5310044064107189
Q=0,-0.44532194463866404,0.0,0.5226777767040395,0.5310044064107189
Q=0,-0.4456269134361275,0.0,0.5228106254732976,0.5310044064107189
Q=0,-0.44593021377922903,0.0,0.5229422488773572,0.5310044064107189
Q=0,-0.44623183520590376,0.0,0.5230726478784092,0.5310044064107189
Q=0,-0.44636328340467407,0.0,0.5231293210548174,0.5310044064107189
Q=0,-0.4464444444444444,0.0,0.5231642464976113,0.5310044064107189
Q=0,-0.44653176724484,0.0,0.5232018234862558,0.5310044064107189
Q=0,-0.4468299994174386,0.0,0.5233297767592104,0.5310044064107189
Q=0,-0.44712652123983726,0.0,0.5234565088050105,0.5310044064107189
Q=0,-0.4474213222249857,0.0,0.5235820207817368,0.5310044064107189
Q=0,-0.4477143918848118,0.0,0.5237063138987508,0.5310044064107189
Q=0,-0.44799999999999995,0.0,0.5238269730367726,0.5310044064107189
Q=0,-0.44800571973236797,0.0,0.5238293894176125,0.5310044064107189
Q=0,-0.44829529528421486,0.0,0.5239512486530702,0.5310044064107189
Q=0,-0.448583108062673,0.0,0.5240718929739852,0.5310044064107189
Q=0,-0.448869147598276,0.0,0.5241913238043184,0.5310044064107189
Q=0,-0.449153403432249,0.0,0.5243095426241052,0.5310044064107189
Q=0,-0.4494358651190649,0.0,0.5244265509704445,0.5310044064107189
Q=0,-0.44955555555555554,0.0,0.5244759353914422,0.5310044064107189
Q=0,-0.4497165222290714,0.0,0.5245423504384967,0.5310044064107189
Q=0,-0.4499953643511945,0.0,0.5246569426824886,0.5310044064107189
Q=0,-0.4500917058905102,0.0,0.5246964282165555,0.5310044064107189
Q=0,-0.45027238109572015,0.0,0.5247703294167321,0.5310044064107189
Q=0,-0.4505475620971213,0.0,0.5248825124166334,0.5310044064107189
Q=0,-0.4508208970170711,0.0,0.5249934935197597,0.5310044064107189
Q=0,-0.4510923755473526,0.0,0.5251032746268351,0.5310044064107189
Q=0,-0.4511111111111111,0.0,0.5251108201595147,0.5310044064107189
Q=0,-0.45136198741302164,0.0,0.5252118577028191,0.5310044064107189
Q=0,-0.4516297223755647,0.0,0.5253192447779511,0.5310044064107189
Q=0,-0.4518955702361609,0.0,0.525425437948817,0.5310044064107189
Q=0,-0.4521595208390303,0.0,0.5255304393794171,0.5310044064107189
Q=0,-0.45242156407486334,0.0,0.5256342513022443,0.5310044064107189
Q=0,-0.45266666666666666,0.0,0.5257309490662991,0.5310044064107189
Q=0,-0.45268168988434115,0.0,0.5257368760193654,0.5310044064107189
Q=0,-0.4529398882617481,0.0,0.5258383159035144,0.5310044064107189
Q=0,-0.45319614925867413,0.0,0.5259385733991853,0.5310044064107189
Q=0,-0.45345046298777936,0.0,0.5260376510237228,0.5310044064107189
Q=0,-0.4537028196267354,0.0,0.5261355513684521,0.5310044064107189
Q=0,-0.45395320942214495,0.0,0.5262322770997624,0.5310044064107189
Q=0,-0.4540445856543221,0.0,0.5262674730508913,0.5310044064107189
Q=0,-0.45420162269364844,0.0,0.5263278309602342,0.5310044064107189
Q=0,-0.4542222222222222,0.0,0.5263357208482784,0.5310044064107189
Q=0,-0.4544480498380784,0.0,0.526422215769753,0.5310044064107189
Q=0,-0.45469248133373935,0.0,0.5265154344266285,0.5310044064107189
Q=0,-0.45493490774476186,0.0,0.5266074899087179,0.5310044064107189
Q=0,-0.45517531972559483,0.0,0.526698385274556,0.5310044064107189
Q=0,-0.4554137080255193,0.0,0.5267881236644624,0.5310044064107189
Q=0,-0.45565006349337184,0.0,0.5268767083016876,0.5310044064107189
Q=0,-0.4557777777777777,0.0,0.526924364928413,0.5310044064107189
Q=0,-0.45588437708228574,0.0,0.5269641424935283,0.5310044064107189
Q=0,-0.4561166398545728,0.0,0.5270504296324543,0.5310044064107189
Q=0,-0.45634684298670225,0.0,0.5271355731972314,0.5310044064107189
Q=0,-0.45657497777437817,0.0,0.5272195767540444,0.5310044064107189
Q=0,-0.45680103563773833,0.0,0.5273024439576119,0.5310044064107189
Q=0,-0.4570250081266332,0.0,0.5273841785523026,0.5310044064107189
Q=0,-0.4572468869260584,0.0,0.5274647843732481,0.5310044064107189
Q=0,-0.4573333333333333,0.0,0.5274960471836421,0.5310044064107189
Q=0,-0.4574666638616026,0.0,0.5275442653474316,0.5310044064107189
Q=0,-0.45768433090513955,0.0,0.5276226254948072,0.5310044064107189
Q=0,-0.45789988018049627,0.0,0.5276998689293724,0.5310044064107189
Q=0,-0.4581133039693033,0.0,0.5277759998602537,0.5310044064107189
Q=0,-0.45830046578375994,0.0,0.5278424727533324,0.5310044064107189
Q=0,-0.45832459471690046,0.0,0.5278510225927688,0.5310044064107189
Q=0,-0.45853374503847744,0.0,0.5279249415295162,0.5310044064107189
Q=0,-0.4587407477251005,0.0,0.5279977611713824,0.5310044064107189
Q=0,-0.45888888888888885,0.0,0.5280496309277862,0.5310044064107189
Q=0,-0.4589455957500468,0.0,0.5280694861186019,0.5310044064107189
Q=0,-0.4591482822751577,0.0,0.528140121071772,0.5310044064107189
Q=0,-0.4593488006572982,0.0,0.5282096708328545,0.5310044064107189
Q=0,-0.4595471444549393,0.0,0.528278140306167,0.5310044064107189
Q=0,-0.4597433074348331,0.0,0.5283455344993486,0.5310044064107189
Q=0,-0.4599372835787974,0.0,0.5284118585243083,0.5310044064107189
Q=0,-0.4601290670905859,0.0,0.5284771175981543,0.5310044064107189
Q=0,-0.4603186524028852,0.0,0.5285413170441002,0.5310044064107189
Q=0,-0.46044444444444443,0.0,0.5285837073428121,0.5310044064107189
Q=0,-0.46050603418438035,0.0,0.5286044622923393,0.5310044064107189
Q=0,-0.46069120734691116,0.0,0.5286665588808974,0.5310044064107189
Q=0,-0.4608741670527907,0.0,0.5287276124564715,0.5310044064107189
Q=0,-0.4610549087221035,0.0,0.5287876287752097,0.5310044064107189
Q=0,-0.46123342804019446,0.0,0.5288466137034868,0.5310044064107189
Q=0,-0.4614097209651371,0.0,0.5289045732186215,0.5310044064107189
Q=0,-0.4615837837354335,0.0,0.5289615134095954,0.5310044064107189
Q=0,-0.46175561287762074,0.0,0.5290174404776897,0.5310044064107189
Q=0,-0.4619252052140767,0.0,0.529072360737115,0.5310044064107189
Q=0,-0.46199999999999997,0.0,0.5290964591042734,0.5310044064107189
Q=0,-0.4620925578708313,0.0,0.5291262806155881,0.5310044064107189
Q=0,-0.46225766828547526,0.0,0.5291792066548642,0.5310044064107189
Q=0,-0.46242053421510865,0.0,0.5292311455112284,0.5310044064107189
Q=0,-0.46258115374437775,0.0,0.5292821039559429,0.5310044064107189
Q=0,-0.462739525293449,0.0,0.5293320888756079,0.5310044064107189
Q=0,-0.4628956476262767,0.0,0.5293811072725545,0.5310044064107189
Q=0,-0.4630247426238288,0.0,0.5294214446921035,0.5310044064107189
Q=0,-0.4630495198585757,0.0,0.5294291662650729,0.5310044064107189
Q=0,-0.4632011414660818,0.0,0.5294762730876668,0.5310044064107189
Q=0,-0.4633505122927397,0.0,0.5295224350912124,0.5310044064107189
Q=0,-0.46349763255889526,0.0,0.5295676597430634,0.5310044064107189
Q=0,-0.46355555555555555,0.0,0.5295853700137743,0.5310044064107189
Q=0,-0.463642502869529,0.0,0.5296119546270855,0.5310044064107189
Q=0,-0.4637851242224627,0.0,0.5296553274436292,0.5310044064107189
Q=0,-0.4639254980165738,0.0,0.5296977860094266,0.5310044064107189
Q=0,-0.464063626059974,0.0,0.5297393382574185,0.5310044064107189
Q=0,-0.46461875867001395,0.0,0.5299039862995965,0.5310044064107189
Q=0,-0.4651111111111111,0.0,0.5300466578654524,0.5310044064107189
Q=0,-0.4651232315889359,0.0,0.5300501700802925,0.5310044064107189
Q=0,-0.46558028078263375,0.0,0.5301795675720747,0.5310044064107189
Q=0,-0.465993073069543,0.0,0.5302937491768376,0.5310044064107189
Q=0,-0.4663646961313671,0.0,0.5303941804489327,0.5310044064107189
Q=0,-0.4666666666666666,0.0,0.5304739124556107,0.5310044064107189
Q=0,-0.4666981490129312,0.0,0.530482225023723,0.5310044064107189
Q=0,-0.4669963332379335,0.0,0.5305591477541411,0.5310044064107189
Q=0,-0.46726204465924576,0.0,0.5306261180527564,0.5310044064107189
Q=0,-0.4674979661512439,0.0,0.5306842134318073,0.5310044064107189
Q=0,-0.4677066612382459,0.0,0.5307344232288344,0.5310044064107189
Q=0,-0.4678905687372228,0.0,0.5307776525009754,0.5310044064107189
Q=0,-0.46805199847551476,0.0,0.5308147260669247,0.5310044064107189
Q=0,-0.46819312812499075,0.0,0.5308463926719078,0.5310044064107189
Q=0,-0.4682222222222222,0.0,0.5308527707618977,0.5310044064107189
Q=0,-0.4683160011741363,0.0,0.5308733292480302,0.5310044064107189
Q=0,-0.46842252603906653,0.0,0.5308961452400635,0.5310044064107189
Q=0,-0.46851447629394877,0.0,0.5309153869650708,0.5310044064107189
Q=0,-0.4685934919819305,0.0,0.5309315419735261,0.5310044064107189
Q=0,-0.46866108194906647,0.0,0.5309450433794267,0.5310044064107189
Q=0,-0.4687186271268281,0.0,0.5309562741275727,0.5310044064107189
Q=0,-0.4687673846751539,0.0,0.5309655711677109,0.5310044064107189
Q=0,-0.46880849288496534,0.0,0.5309732295070599,0.5310044064107189
Q=0,-0.46884297673088315,0.0,0.5309795061155186,0.5310044064107189
Q=0,-0.46887175395837255,0.0,0.5309846236608373,0.5310044064107189
Q=0,-0.46889564158653246,0.0,0.5309887740544932,0.5310044064107189
Q=0,-0.4689153627079551,0.0,0.5309921217927096,0.5310044064107189
Q=0,-0.46893155346923043,0.0,0.5309948070808073,0.5310044064107189
Q=0,-0.46894477012215563,0.0,0.5309969487330436,0.5310044064107189
Q=0,-0.46895549604210884,0.0,0.5309986468436769,0.5310044064107189
Q=0,-0.468964148620626,0.0,0.5309999852286803,0.5310044064107189
Q=0,-0.4689710859496025,0.0,0.531001033640735,0.5310044064107189
Q=0,-0.46897661322730727,0.0,0.5310018497631926,0.5310044064107189
Q=0,-0.4689809888279361,0.0,0.5310024809910726,0.5310044064107189
Q=0,-0.4689844299906176,0.0,0.5310029660095482,0.5310044064107189
Q=0,-0.4689871180951302,0.0,0.5310033361818686,0.5310044064107189
Q=0,-0.4689892035044167,0.0,0.5310036167600796,0.5310044064107189
Q=0,-0.46899080996430803,0.0,0.5310038279326514,0.5310044064107189
Q=0,-0.46899203856157284,0.0,0.5310039857236748,0.5310044064107189
Q=0,-0.4689929712493012,0.0,0.5310041027582756,0.5310044064107189
Q=0,-0.4689936739564079,0.0,0.5310041889087707,0.5310044064107189
Q=0,-0.46899419930352615,0.0,0.5310042518355278,0.5310044064107189
Q=0,-0.4689945889520372,0.0,0.5310042974358314,0.5310044064107189
Q=0,-0.46899487561622744,0.0,0.5310043302131963,0.5310044064107189
Q=0,-0.4689950847694115,0.0,0.5310043535784824,0.5310044064107189
Q=0,-0.4689952360772034,0.0,0.5310043700933125,0.5310044064107189
Q=0,-0.46899534458904146,0.0,0.5310043816649898,0.5310044064107189
Q=0,-0.46899542171903225,0.0,0.5310043897011576,0.5310044064107189
Q=0,-0.46899547604510033,0.0,0.5310043952313567,0.5310044064107189
Q=0,-0.4689955139538526,0.0,0.5310043990016813,0.5310044064107189
Q=0,-0.46899554015508166,0.0,0.5310044015477381,0.5310044064107189
Q=0,-0.4689955580882453,0.0,0.5310044032503298,0.5310044064107189
Q=0,-0.4689955702401934,0.0,0.5310044043775461,0.5310044064107189
Q=0,-0.46899557839074557,0.0,0.531004405109456,0.5310044064107189
Q=0,-0.4689955838004033,0.0,0.531004405595237,0.5310044064107189
Q=0,-0.46899558735267194,0.0,0.5310044058957432,0.5310044064107189
Q=0,-0.4689955896597315,0.0,0.5310044060909102,0.5310044064107189
Q=0,-0.4689955911413713,0.0,0.5310044062162502,0.5310044064107189
Q=0,-0.4689955920820015,0.0,0.5310044062958235,0.5310044064107189
Q=0,-0.4689955926721431,0.0,0.5310044053723204,0.5310044064107189
Q=0,-0.4689955930380079,0.0,0.5310044057865585,0.5310044064107189
Q=0,-0.4689955932620311,0.0,0.5310044060402012,0.5310044064107189
Q=0,-0.4689955933974839,0.0,0.531004406193563,0.5310044064107189
Q=0,-0.46899559347832764,0.0,0.5310044062850956,0.5310044064107189
Q=0,-0.46899559352595,0.0,0.5310044063390144,0.5310044064107189
Q=0,-0.46899559355361253,0.0,0.5310044063703343,0.5310044064107189
Q=0,-0.4689955935694711,0.0,0.5310044063882897,0.5310044064107189
Q=0,-0.4689955935784859,0.0,0.5310044063984964,0.5310044064107189
Q=0,-0.46899559358347864,0.0,0.5310044064041493,0.5310044064107189
Q=0,-0.46899559358612736,0.0,0.5310044064071482,0.5310044064107189
Q=0,-0.46899559358767634,0.0,0.5310044064089019,0.5310044064107189
Q=0,-0.4689955935884033,0.0,0.531004406409725,0.5310044064107189
Q=0,-0.46899559358902926,0.0,0.5310044064104338,0.5310044064107189
Q=0,-0.4689955935892811,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.46977777777777774,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4713333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.47288888888888886,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4744444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.476,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4775555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4791111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.48066666666666663,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4822222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.48377777777777775,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4853333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.48688888888888887,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4884444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.49,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4915555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.49311111111111106,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.49466666666666664,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4962222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.49777777777777776,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.4993333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5008888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5024444444444445,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.504,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5055555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5071111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5086666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5102222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5117777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5133333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5148888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5164444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.518,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5195555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5211111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5226666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5242222222222221,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5257777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5273333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5288888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5304444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5319999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5335555555555556,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5351111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5366666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5382222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5397777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5413333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5428888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5444444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5459999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5475555555555556,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5491111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5506666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5522222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5537777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5553333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5568888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5584444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5599999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5615555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5631111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5646666666666667,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5662222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5677777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5693333333333332,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5708888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5724444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.574,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5755555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5771111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5786666666666667,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5802222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5817777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5833333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5848888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5864444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.588,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5895555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.591111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5926666666666667,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5942222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5957777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5973333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.5988888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6004444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.602,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6035555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.605111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6066666666666667,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6082222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6097777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6113333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6128888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6144444444444445,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.616,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6175555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6191111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6206666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6222222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6237777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6253333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6268888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6284444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.63,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6315555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6331111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6346666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6362222222222221,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6377777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6393333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6408888888888888,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6424444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.644,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6455555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6471111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6486666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6502222222222221,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6517777777777778,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6533333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6548888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6564444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6579999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6595555555555556,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6611111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6626666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6642222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6657777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6673333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6688888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6704444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6719999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6735555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6751111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6766666666666666,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6782222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6797777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6813333333333333,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6828888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6844444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6859999999999999,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6875555555555555,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6891111111111111,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6906666666666667,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6922222222222222,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6937777777777777,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6953333333333332,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6968888888888889,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.6984444444444444,0.0,0.5310044064107189,0.5310044064107189
Q=0,-0.7,0.0,0.5310044064107189,0.5310044064107189
C=0,0.0,-0.0,0.0,0.0
C=0,0.0,-1.4050427488143669e-12,6.401207898132563e-12,6.40075030015434e-12
C=0,0.0,-1.7346679648255758e-12,7.902913125082499e-12,7.902376284205403e-12
C=0,0.0,-5.081081388969011e-12,2.314818749448026e-11,2.3147148549747725e-11
C=0,0.0,-1.5016116128308e-08,6.840661237410532e-08,6.84067512511809e-08
C=0,0.0,-1.956347916998169e-08,8.912233462751757e-08,8.912251621880551e-08
C=0,0.0,-2.3581355146351513e-08,1.0742595411250395e-07,1.0742617344449026e-07
C=0,0.0,-2.576540569787511e-08,1.1737549722088299e-07,1.1737573706809776e-07
C=0,0.0,-3.2438569830262054e-08,1.4777540447489923e-07,1.477757070045272e-07
C=0,0.0,-3.7718780432349774e-08,1.718296476196091e-07,1.7182999974737126e-07
C=0,0.0,-5.1691257163533066e-08,2.3548191037074786e-07,2.3548239374498405e-07
C=0,0.0,-6.026758225807782e-08,2.745517552421705e-07,2.7455231917568795e-07
C=0,0.0,-6.99666535819432e-08,3.1873632238984607e-07,3.187369774288525e-07
C=0,0.0,-8.069066603777486e-08,3.675900561778656e-07,3.675908119498634e-07
C=0,0.0,-8.183771216252467e-08,3.7281547774949295e-07,3.7281624429594585e-07
C=0,0.0,-9.528828026628133e-08,4.3409016165580864e-07,4.340910545463929e-07
C=0,0.0,-1.110979819807234e-07,5.061119876287156e-07,5.061130290232957e-07
C=0,0.0,-1.291402992320556e-07,5.883045967426697e-07,5.883058076126979e-07
C=0,0.0,-1.2984258912496216e-07,5.915039107691474e-07,5.91505128235939e-07
C=0,0.0,-1.5137525882780167e-07,6.89596981598761e-07,6.895984013266523e-07
C=0,0.0,-1.7607845947953393e-07,8.02133552525166e-07,8.021352042956549e-07
C=0,0.0,-2.0266260303269945e-07,9.23238845667765e-07,9.232407471489645e-07
C=0,0.0,-2.0578666848347638e-07,9.374706700429365e-07,9.374726008691705e-07
C=0,0.0,-2.1910924863366432e-07,9.981622989185313e-07,9.981643548866935e-07
C=0,0.0,-2.3991366199238584e-07,1.0929377643544942e-06,1.0929400157430914e-06
C=0,0.0,-2.797188170533538e-07,1.2742719857336497e-06,1.2742746110208344e-06
C=0,0.0,-3.2606299238402414e-07,1.4853950158078797e-06,1.4853980764161104e-06
C=0,0.0,-3.802629934268609e-07,1.7323056225571418e-06,1.7323091922779223e-06
C=0,0.0,-4.432359219652682e-07,2.019181705491295e-06,2.019185866730667e-06
C=0,0.0,-4.433246016954939e-07,2.0195856900960015e-06,2.019589852168362e-06
C=0,0.0,-4.433541592741008e-07,2.0197203410097924e-06,2.0197245033597933e-06
C=0,0.0,-5.167752245571755e-07,2.354193393194667e-06,2.3541982452049114e-06
C=0,0.0,-6.026765118627431e-07,2.7455206729192004e-06,2.745526331819164e-06
C=0,0.0,-7.026225267714459e-07,3.2008293575772386e-06,3.2008359552921434e-06
C=0,0.0,-8.114632445432868e-07,3.696658271728557e-06,3.6966658918083076e-06
C=0,0.0,-8.192525414729701e-07,3.7321427734638656e-06,3.7321504667101983e-06
C=0,0.0,-9.551786097627968e-07,4.351360252222896e-06,4.351369222252743e-06
C=0,0.0,-1.1136568684455561e-06,5.073315275378705e-06,5.073325734029758e-06
C=0,0.0,-1.2984290858053527e-06,5.915053641078288e-06,5.915065835335497e-06
C=0,0.0,-1.5138578566276095e-06,6.896449351254205e-06,6.896463569081335e-06
C=0,0.0,-1.7650296095794715e-06,8.040673866501063e-06,8.040690443639818e-06
C=0,0.0,-1.8259179294655148e-06,8.318053418488964e-06,8.318070567565127e-06
C=0,0.0,-2.0578747090826965e-06,9.374743235701644e-06,9.374762563598953e-06
C=0,0.0,-2.399307483580415e-06,1.0930152263277648e-05,1.0930178536310783e-05
C=0,0.0,-2.7973894922705966e-06,1.2743627527678214e-05,1.2743663242566055e-05
C=0,0.0,-3.2460860237559785e-06,1.4787677128591525e-05,1.4787725219332796e-05
C=0,0.0,-3.2615198814478497e-06,1.4857986466110251e-05,1.4858035015484653e-05
C=0,0.0,-3.8026573312421874e-06,1.732315073565971e-05,1.7323216731214416e-05
C=0,0.0,-4.433578833729079e-06,2.0197324975490538e-05,2.0197414686988036e-05
C=0,0.0,-5.072028907981974e-06,2.3105792060329478e-05,2.3105909469695666e-05
C=0,0.0,-5.169181415742852e-06,2.3548371165416082e-05,2.354849311616189e-05
C=0,0.0,-6.0268339363012124e-06,2.7455411045151923e-05,2.7455576820927754e-05
C=0,0.0,-7.026787271269264e-06,3.20106944428078e-05,3.201091979133777e-05
C=0,0.0,-7.303755941157064e-06,3.327242249051565e-05,3.327266595415997e-05
C=0,0.0,-8.19265258100721e-06,3.732177764859124e-05,3.7322083980143965e-05
C=0,0.0,-9.551958961129259e-06,4.351406329572427e-05,4.3514479711811084e-05
C=0,0.0,-9.941278561687028e-06,4.5287595728304986e-05,4.52880467810187e-05
C=0,0.0,-1.1136803668210238e-05,5.073376175940281e-05,5.073432782184665e-05
C=0,0.0,-1.2984610288757636e-05,5.9151344049768184e-05,5.91521135376737e-05
C=0,0.0,-1.5139012789933126e-05,6.896556780111585e-05,6.896661382080648e-05
C=0,0.0,-1.6433766722112608e-05,7.486370469722559e-05,7.486493728962414e-05
C=0,0.0,-1.765088636723755e-05,8.040817151938606e-05,8.040959345074887e-05
C=0,0.0,-2.02887655424977e-05,9.242471988102352e-05,9.242659858248955e-05
C=0,0.0,-2.05795494885308e-05,9.37493480631657e-05,9.375128100330701e-05
C=0,0.0,-2.399416559695222e-05,0.00010930412678622492,0.00010930675438611571
C=0,0.0,-2.4549626512548883e-05,0.00011183443677975635,0.00011183718744605607
C=0,0.0,-2.7975377680067304e-05,0.00012743981529317328,0.00012744338720919554
C=0,0.0,-2.921637147645928e-05,0.00013309290754104364,0.00013309680339275898
C=0,0.0,-3.261721444980381e-05,0.0001485846768718435,0.00014858953249355074
C=0,0.0,-3.428902436097836e-05,0.00015620018928275137,0.00015620555542223482
C=0,0.0,-3.802931334323523e-05,0.00017323804897401152,0.00017324464967473832
C=0,0.0,-3.9767611175967055e-05,0.00018115634409288095,0.00018116356202384999
C=0,0.0,-4.433951311583195e-05,0.00020198214231442746,0.00020199111530545675
C=0,0.0,-4.565216001495287e-05,0.00020796143903245579,0.0002079709511792298
C=0,0.0,-5.169687761580333e-05,0.00023549580008191962,0.00023550799802754858
C=0,0.0,-5.1942701055407436e-05,0.0002366155461346886,0.00023662786036352285
C=0,0.0,-5.863926656046736e-05,0.00026711874240747946,0.0002671344365532403
C=0,0.0,-6.027522265644736e-05,0.00027457054336060827,0.00027458712543492695
C=0,0.0,-6.57418908783236e-05,0.00029947110983447045,0.00029949083622347433
C=0,0.0,-7.027722996022501e-05,0.00032012928328628565,0.00032015182537435845
C=0,0.0,-7.325061044438641e-05,0.0003336727353759894,0.00033369722535776043
C=0,0.0,-8.116546378078571e-05,0.00036972371097088175,0.0003697537794458017
C=0,0.0,-8.193924627075688e-05,0.0003732481440299473,0.0003732787885667815
C=0,0.0,-8.948649149864707e-05,0.0004076241335380093,0.0004076606834938368
C=0,0.0,-9.553688224794854e-05,0.00043518191497582404,0.00043522357468509903
C=0,0.0,-9.821373629792518e-05,0.0004473741049777491,0.0004474181320238815
C=0,0.0,-0.0001073472429692357,0.0004889737321739362,0.0004890263290820739
C=0,0.0,-0.00011139154511680127,0.0005073937372697679,0.0005074503721987615
C=0,0.0,-0.00011688705839413283,0.0005324231269955848,0.0005324854882399386
C=0,0.0,-0.0001268332315467191,0.0005777224062983866,0.0005777958326017206
C=0,0.0,-0.00012987806173037075,0.0005915897314164864,0.0005916667256605781
C=0,0.0,-0.00013718581349508874,0.0006248716919273756,0.00062495759481096
C=0,0.0,-0.0001479448574014386,0.0006738711107182604,0.0006739710170509983
C=0,0.0,-0.00015143357532337864,0.0006897593913433586,0.0006898640653620585
C=0,0.0,-0.0001591104185245107,0.0007247207945004219,0.0007248363510561045
C=0,0.0,-0.00017068255422025835,0.0007774208800979121,0.0007775538581145105
C=0,0.0,-0.00017656793049458663,0.0008042227093284504,0.0008043650166975617
C=0,0.0,-0.00018266132394317847,0.0008319715093328961,0.00083212380907448
C=0,0.0,-0.00019504678924819885,0.0008883728290276505,0.0008885464843529061
C=0,0.0,-0.00020587579771580433,0.0009376851589552038,0.0009378786340386645
C=0,0.0,-0.00020783901379117786,0.0009466249910070612,0.0009468221739375883
C=0,0.0,-0.00022103806333173548,0.0010067281521005667,0.0010069511774001287
C=0,0.0,-0.0002346440057333643,0.0010686824741460432,0.0010689338038964377
C=0,0.0,-0.00024005083193912036,0.0010933018540397743,0.001093564901055993
C=0,0.0,-0.00024865691096642717,0.0011324881239913598,0.0011327703721803908
C=0,0.0,-0.00026307685110865675,0.0011981452734979858,0.0011984612106061034
C=0,0.0,-0.00027790390034715395,0.001265654099543323,0.0012660066571370352
C=0,0.0,-0.00027990221090962164,0.00127475242525793,0.00127511007192161
C=0,0.0,-0.00029313813498105246,0.0013350147840243687,0.0013354070593581283
C=0,0.0,-0.00030877963342162973,0.0014062275138597147,0.0014066627744763137
C=0,0.0,-0.00032482847619585975,0.0014792924809940988,0.001479774169336695
C=0,0.0,-0.00032637395907753053,0.0014863284189897685,0.0014868147024643063
C=0,0.0,-0.00034128474594707914,0.0015542098824002926,0.0015547416204255832
C=0,0.0,-0.00035814852743742964,0.0016309799200835418,0.0016315655138816245
C=0,0.0,-0.00036022722389489337,0.0016404427189347648,0.001641035131076737
C=0,0.0,-0.0003754199075500786,0.0017096028010841202,0.0017102462455059141
C=0,0.0,-0.00038056753436355173,0.0017330353318023572,0.0017336965454339585
C=0,0.0,-0.00039309897529093973,0.001790078737481382,0.0017907842207698372
C=0,0.0,-0.0004111858217905606,0.0018724079463972032,0.0018731798548236656
C=0,0.0,-0.00042968054030734226,0.0019565906499995345,0.0019574335725112265
C=0,0.0,-0.00044376823970904145,0.0020207117576381828,0.0020216108697856338
C=0,0.0,-0.00044858322622787217,0.002042627075506287,0.0020435458083714183
C=0,0.0,-0.0004678939770711432,0.002130517455189218,0.002131517006657431
C=0,0.0,-0.00048761289248999695,0.002220262026377595,0.0022213476213433204
C=0,0.0,-0.0005077400742728999,0.0023118610314628585,0.0023130381161321004
C=0,0.0,-0.0005174761220716473,0.0023561685534693178,0.0023573912227708386
C=0,0.0,-0.0005282756263477184,0.00240531471790173,0.00240658896447294
C=0,0.0,-0.0005492196547828287,0.0025006233382215415,0.0025020006495662206
C=0,0.0,-0.0005705722677902814,0.0025977871500235117,0.0025992736643779494
C=0,0.0,-0.0005923335757287429,0.002696806415987796,0.002698408511653163
C=0,0.0,-0.0006034421417406288,0.0027473514354873774,0.0027490142012628655
C=0,0.0,-0.0006145036911054391,0.002797681403877761,0.002799405703924779
C=0,0.0,-0.000637082728578986,0.002900412386544482,0.0029022657635264927
C=0,0.0,-0.0006600708049623871,0.003004999641931294,0.0030069892226064314
C=0,0.0,-0.0006834680392253101,0.0031114434530788437,0.003113576623137525
C=0,0.0,-0.0007037105387851517,0.0032035310170799303,0.003205792454465692
C=0,0.0,-0.0007072745524976942,0.003219744108129363,0.0032220285169339414
C=0,0.0,-0.0007199084801628453,0.0032772163013852773,0.003279583076297407
C=0,0.0,-0.0007314904680720824,0.0033299019003324437,0.0033323454656617097
C=0,0.0,-0.0007561159114063409,0.003441917128049199,0.00344452804085111
C=0,0.0,-0.0007811510101272678,0.0035557900947574272,0.0035585768239131104
C=0,0.0,-0.0008065958940332019,0.0036715211090573296,0.0036744924061512542
C=0,0.0,-0.0008206684964890409,0.0037355250105990945,0.0037386009284500767
C=0,0.0,-0.0008324506950976307,0.003789110484676672,0.003792275388778097
C=0,0.0,-0.0008587155474711894,0.00390855854047556,0.003911926382924308
C=0,0.0,-0.0008853905874866008,0.004029865600452376,0.004033446009661183
C=0,0.0,-0.0008888888888888889,0.004045773569487147,0.0040493827160493845
C=0,0.0,-0.00091247595366023,0.004153031993749334,0.004156834900007716
C=0,0.0,-0.0009399717866966917,0.004278058054657974,0.004282093694951597
C=0,0.0,-0.0009571044105594062,0.0043559581602996555,0.00436014231477063
C=0,0.0,-0.0009678782294913479,0.0044049441226249875,0.004409223045460587
C=0,0.0,-0.0009961954271340279,0.004533690542257496,0.004538223612499462
C=0,0.0,-0.0010249235269128576,0.004664297663330208,0.004669096067047464
C=0,0.0,-0.0010540626783173135,0.004796765840789696,0.004801841090112208
C=0,0.0,-0.0010792637172070685,0.0049113248765653705,0.004916645822832202
C=0,0.0,-0.0010836130330419969,0.004931095434762278,0.004936459372746877
C=0,0.0,-0.0011135747449899647,0.005067286810559013,0.005072951616065397
C=0,0.0,-0.0011162763264181974,0.005079566482425468,0.005085258820349567
C=0,0.0,-0.001143947970277559,0.005205340338682085,0.005211318531264437
C=0,0.0,-0.001174732867236461,0.005345256394831743,0.005351560839632769
C=0,0.0,-0.0012059295964187422,0.00548703535991224,0.005493679272574272
C=0,0.0,-0.001237538320600473,0.00563067762003866,0.005637674571624379
C=0,0.0,-0.00126955920478522,0.0057761835665433026,0.005783547488466005
C=0,0.0,-0.0013019924162087082,0.005923553595983011,0.005931298784950784
C=0,0.0,-0.00133483812434243,0.006072788110145111,0.006080929233115517
C=0,0.0,-0.00136809650089742,0.006223887516055293,0.0062324396151993595
C=0,0.0,-0.001401767719829472,0.006376852225983942,0.006385830723667597
C=0,0.0,-0.001435851957342138,0.006531682657453797,0.0065411033612252974
C=0,0.0,-0.0014382937718032118,0.006542774390465522,0.006552227182659079
C=0,0.0,-0.0014703493918918342,0.0066883792332465,0.00669825834084058
C=0,0.0,-0.0015052602041916163,0.006846942381410814,0.00685729648576181
C=0,0.0,-0.0015405845772161753,0.007007372535269063,0.007018218629540356
C=0,0.0,-0.001576322696205612,0.007169670133425454,0.007181025616047791
C=0,0.0,-0.0016124747486705449,0.00733383561977341,0.007345718299499151
C=0,0.0,-0.0016490409243959947,0.0074998694435030044,0.007512297544470645
C=0,0.0,-0.0016860214154469366,0.00766777205910929,0.007680764225924936
C=0,0.0,-0.0017234164161719079,0.007837543926399793,0.007851119229227583
C=0,0.0,-0.0017612261232086146,0.008009185510502337,0.00802336345017258
C=0,0.0,-0.0017777777777777779,0.008084318097653125,0.008098765432098769
C=0,0.0,-0.0017969994783588739,0.008171570770070913,0.008186330956968206
C=0,0.0,-0.0017994507354883171,0.008182697281874096,0.008197497795002336
C=0,0.0,-0.0018380904542406595,0.008358079716308864,0.008373523180429674
C=0,0.0,-0.0018771454829989431,0.008535333294945435,0.008551440533661855
C=0,0.0,-0.001916616027604845,0.008714458504276545,0.008731250792422075
C=0,0.0,-0.001956502296213136,0.008895455836156918,0.008912954904970957
C=0,0.0,-0.0019968044992975664,0.009078325787812036,0.009096553830133362
C=0,0.0,-0.0020375228496554154,0.009263068861847135,0.009282048537319117
C=0,0.0,-0.002078657562412878,0.009449685566255028,0.009469440006547558
C=0,0.0,-0.002120208855030725,0.009638176414426436,0.009658729228473308
C=0,0.0,-0.002155381668918488,0.009797719923414605,0.009818960936184225
C=0,0.0,-0.002162176947308747,0.009828541925157752,0.009849917204406517
C=0,0.0,-0.002204562061392079,0.01002078262266104,0.010043004946341697
C=0,0.0,-0.0022473644217766986,0.010214899036572633,0.010237993476982742
C=0,0.0,-0.00229058425531381,0.010410891701962743,0.010434883829762915
C=0,0.0,-0.002334221791217117,0.01060876115934517,0.010633677048877981
C=0,0.0,-0.0023782772610668745,0.01080850795468613,0.010834374189304654
C=0,0.0,-0.00242275089881705,0.011010132639414527,0.01103697631683323
C=0,0.0,-0.0024676429408002076,0.011213635770431274,0.011241484508089839
C=0,0.0,-0.0025129536257335605,0.0114190179101199,0.011447899850564002
C=0,0.0,-0.0025134411731740913,0.011421227739656481,0.011450120900015308
C=0,0.0,-0.00255868319472502,0.011626279626355152,0.011656223442636206
C=0,0.0,-0.0026048318912792467,0.011835421492514486,0.011866456393605462
C=0,0.0,-0.0026513999613035355,0.012046444087487285,0.01207859982371611
C=0,0.0,-0.002666666666666667,0.012115618399139529,0.012148148148148154
C=0,0.0,-0.0026983876531141426,0.012259347995685843,0.012292654864186655
C=0,0.0,-0.0027457952174423927,0.0124741338070547,0.01250862265723757
C=0,0.0,-0.0027936229074405627,0.012690802117082622,0.012726504356118124
C=0,0.0,-0.0028418709786892093,0.01290935352681194,0.012946301125139736
C=0,0.0,-0.0028711788184690445,0.013042100089133146,0.013079814617470096
C=0,0.0,-0.002890539689202387,0.01312978864284986,0.013168014139699768
C=0,0.0,-0.002939629299434976,0.013352108077379354,0.013391644586314895
C=0,0.0,-0.0029891400722887873,0.013576312448169592,0.013617193662648925
C=0,0.0,-0.003039072273119614,0.013802402378587542,0.013844662577544914
C=0,0.0,-0.0030894261697428926,0.014030378497608853,0.01407405255105096
C=0,0.0,-0.00314020203244203,0.014260241439829402,0.01430536481445814
C=0,0.0,-0.0031914001339736764,0.014491991845476226,0.014538600610324531
C=0,0.0,-0.0032285954298108543,0.014660342823443251,0.01470804584691612
C=0,0.0,-0.003243020749575609,0.014725630360419406,0.014773761192511113
C=0,0.0,-0.0032950641569733374,0.014961157636183442,0.015010847826211876
C=0,0.0,-0.0033475306363869306,0.015198574329959413,0.015249861787984912
C=0,0.0,-0.0034004204705387897,0.015437881104616191,0.015490804365787826
C=0,0.0,-0.0034537339446600313,0.01567907862871315,0.015733676859006816
C=0,0.0,-0.0035074713464979257,0.01592216757651127,0.015978480578490557
C=0,0.0,-0.0035555555555555557,0.01613965959636089,0.016197530864197538
C=0,0.0,-0.0035616329663239465,0.016167148627986405,0.016225216846586874
C=0,0.0,-0.003585691829875337,0.016275961775501058,0.016334818336098764
C=0,0.0,-0.0036162190969402652,0.016414022468840772,0.016473886997172324
C=0,0.0,-0.003671230033687356,0.016662789790515886,0.01672449237568685
C=0,0.0,-0.0037266660744521563,0.01691345129020516,0.01697703433917094
C=0,0.0,-0.0037825275196750052,0.017166007670865735,0.01723151425629725
C=0,0.0,-0.0038388146723575822,0.017420459641232622,0.01748793350740677
C=0,0.0,-0.0038955278380708447,0.017676807915830317,0.017746293484544966
C=0,0.0,-0.003942468839014279,0.017888962759599836,0.017960135822176166
C=0,0.0,-0.003952667324962633,0.017935053214986618,0.018006595591496446
C=0,0.0,-0.0040102334437657206,0.018195196264845892,0.018268841243821624
C=0,0.0,-0.004068226507805639,0.018457237797381565,0.018533031868892363
C=0,0.0,-0.004126646833009118,0.018721178550410333,0.018799168905930433
C=0,0.0,-0.0041854947379117435,0.018987019267605265,0.019067253806042395
C=0,0.0,-0.0042447705436667316,0.019254760698509232,0.01933728803225956
C=0,0.0,-0.004298927275265596,0.019499351571486967,0.0195840020317655
C=0,0.0,-0.004304474574052641,0.019524403598549733,0.019609273059573152
C=0,0.0,-0.004364607155482647,0.019795948729051382,0.01988321037497651
C=0,0.0,-0.004425168617011699,0.020069396857251065,0.020159101477497745
C=0,0.0,-0.0044444444444444444,0.020156420583984244,0.020246913580246922
C=0,0.0,-0.00448615929034657,0.020344748756311426,0.02043694787824549
C=0,0.0,-0.0045475795098532945,0.020622005205335414,0.020716751100442795
C=0,0.0,-0.004609429612566662,0.020901166989380993,0.02099851267947036
C=0,0.0,-0.004655067954358716,0.021107133988421622,0.02120642068096749
C=0,0.0,-0.004671709938198432,0.021182234899474794,0.021282234162903976
C=0,0.0,-0.004734420829146713,0.021465209732628054,0.021567917110557253
C=0,0.0,-0.004797562630504515,0.021750092291850154,0.021855563094520577
C=0,0.0,-0.004861135690069351,0.02203688338616433,0.02214517369920483
C=0,0.0,-0.00492514035835151,0.02232558383062294,0.02243675052137911
C=0,0.0,-0.0049895769885841545,0.02261619444632168,0.022730295170216713
C=0,0.0,-0.005010891689721131,0.022712315769231495,0.02282739547539627
C=0,0.0,-0.005054445936732266,0.022908716060415835,0.023025809267335887
C=0,0.0,-0.005119747561501853,0.0232031495061355,0.023323294446841784
C=0,0.0,-0.0051854822243495025,0.023499495622801014,0.023622752355369963
C=0,0.0,-0.005251650289492427,0.023797755255838993,0.023924184652132176
C=0,0.0,-0.005318252123917455,0.024097929256797546,0.024227593008957306
C=0,0.0,-0.005333333333333334,0.02416589215771018,0.02429629629629631
C=0,0.0,-0.005366399292489166,0.024314902654396398,0.02444693011022843
C=0,0.0,-0.005385288097391083,0.02440001848336354,0.024532979110337166
C=0,0.0,-0.0054527585824693525,0.024704023799377584,0.024840344653471503
C=0,0.0,-0.005520663954507565,0.025009946074850742,0.025149691348312252
C=0,0.0,-0.005589004591670832,0.025317786185981184,0.025461020917611578
C=0,0.0,-0.00565778087494323,0.02562754501517034,0.025774335096963613
C=0,0.0,-0.005721591571512863,0.025914900366093785,0.026065028270225273
C=0,0.0,-0.005726993188138796,0.025939223451039994,0.026089635634854523
C=0,0.0,-0.005796641917911682,0.026252822388449004,0.026406924292708786
C=0,0.0,-0.005866727453766096,0.02656834272851044,0.026726202844934446
C=0,0.0,-0.0059372501880675665,0.026885785378608307,0.02704747307897448
C=0,0.0,-0.006008210516052659,0.02720515125241557,0.02737073679535101
C=0,0.0,-0.006076469333364254,0.027512314608271304,0.0276816936297705
C=0,0.0,-0.006079608835840022,0.027526441269910884,0.027695995807715666
C=0,0.0,-0.00615144554844127,0.027849656357396446,0.02802325194289913
C=0,0.0,-0.006222222222222223,0.028168054734403914,0.028345679012345693
C=0,0.0,-0.006223721057771692,0.028174797447516275,0.02835250704095994
C=0,0.0,-0.006296435770661413,0.028501865479273025,0.028683762955235333
C=0,0.0,-0.006369590096865718,0.02883086139804708,0.02901702155238828
C=0,0.0,-0.006431033382344742,0.029107151066706916,0.029296929852903834
C=0,0.0,-0.006443184449077433,0.029161786155613822,0.02935228471246387
C=0,0.0,-0.006517219242936967,0.02949464071016289,0.02968955432893508
C=0,0.0,-0.0065916948970442535,0.02982942602631622,0.030028832308757164
C=0,0.0,-0.006666611832970459,0.030166143075146423,0.030370120572420993
C=0,0.0,-0.006741970475268644,0.030504792834195993,0.03071342105400161
C=0,0.0,-0.006785284520491319,0.030699415409071507,0.030910740593349355
C=0,0.0,-0.006817771251486526,0.030845376287496284,0.03105873570121641
C=0,0.0,-0.006894014592177089,0.03118789442558667,0.031406066475473414
C=0,0.0,-0.006970700930911677,0.03153234824553319,0.031755415351930986
C=0,0.0,-0.007047830704290825,0.03187873875094882,0.0321067843195471
C=0,0.0,-0.0071111111111111115,0.03216288615065766,0.032395061728395076
C=0,0.0,-0.0071254043519570764,0.032227066952012606,0.0324601753811378
C=0,0.0,-0.007139223547586615,0.03228911328499601,0.03252312949456126
C=0,0.0,-0.007203422316606534,0.03257733386548989,0.03281559055342977
C=0,0.0,-0.00728188504400179,0.03292954051475122,0.03317303186711928
C=0,0.0,-0.007360792982984199,0.03328368792979375,0.03353250136692803
C=0,0.0,-0.007440146585485807,0.033639777147260574,0.03389400111165758
C=0,0.0,-0.007492851261161948,0.03387625032612107,0.034134100189737775
C=0,0.0,-0.007519946306542735,0.03399780921046158,0.03425753317425025
C=0,0.0,-0.0076001926043070545,0.03435778516939342,0.034623099641843263
C=0,0.0,-0.007680885940060389,0.0347197060807613,0.03499070261583068
C=0,0.0,-0.007762026778226627,0.03508357300799908,0.035360344211921316
C=0,0.0,-0.0078436155863848,0.035449387021290635,0.03573202656019744
C=0,0.0,-0.007846168456508928,0.03546083214617596,0.03574365630187402
C=0,0.0,-0.00792565283528196,0.03581714919759099,0.036105751805173385
C=0,0.0,-0.008,0.03615038079523113,0.03644444444444446
C=0,0.0,-0.008008138998847558,0.03618686062064813,0.036481522105861114
C=0,0.0,-0.00809107455420549,0.03655852238102403,0.03685933963582503
C=0,0.0,-0.008174459981688531,0.036932135576116965,0.037239206583247766
C=0,0.0,-0.008199175926682456,0.03704286434102283,0.037351801443775645
C=0,0.0,-0.008258295764851764,0.03730770131018318,0.037621125150991384
C=0,0.0,-0.008342582390486186,0.037685220694359145,0.038005097556659304
C=0,0.0,-0.008427320348632417,0.0380646948466839,0.0383911260326588
C=0,0.0,-0.008512510132595241,0.03844612489212118,0.03877921282626722
C=0,0.0,-0.008551874462512044,0.038622352488736245,0.03895853921811043
C=0,0.0,-0.008598152238957046,0.03882951196258283,0.03916936019969323
C=0,0.0,-0.008684247167592751,0.03921485719695106,0.03956157043014477
C=0,0.0,-0.008770795421683297,0.03960216174110148,0.03995584580989059
C=0,0.0,-0.00885779750773108,0.039991426747926884,0.040352188646330486
C=0,0.0,-0.008888888888888889,0.04013051654024671,0.040493827160493844
C=0,0.0,-0.008904264852605093,0.040199302149645955,0.04056387321742321
C=0,0.0,-0.008945253935574049,0.04038265337736008,0.04075060126205957
C=0,0.0,-0.009033165218400363,0.040775842796397566,0.041151085994935
C=0,0.0,-0.009121531872763156,0.04117099617912384,0.04155364519814328
C=0,0.0,-0.0092103544185963,0.041568114706734716,0.04195828124027205
C=0,0.0,-0.009256347883355553,0.041773718866407517,0.042167807024175316
C=0,0.0,-0.009299633379228511,0.04196719956756195,0.04236499650537434
C=0,0.0,-0.009389369281398996,0.04236825195709726,0.04277379339303988
C=0,0.0,-0.00947956265527311,0.04277127307801748,0.043184674318466405
C=0,0.0,-0.009570214034457625,0.04317626414020853,0.043597641712529195
C=0,0.0,-0.009608124338952195,0.04334560816406441,0.04377034421078224
C=0,0.0,-0.009661323956016155,0.043583226360790706,0.044012698021851385
C=0,0.0,-0.00975289296048526,0.04399216096414443,0.044429845708877314
C=0,0.0,-0.009777777777777778,0.044103271775721084,0.04454320987654323
C=0,0.0,-0.009844921591890265,0.04440306918193443,0.04484908725194456
C=0,0.0,-0.009937410397761137,0.04481595225313634,0.045270425145356306
C=0,0.0,-0.009959595001382882,0.044914975550101044,0.04537148833963314
C=0,0.0,-0.010030359929149024,0.04523081142406182,0.045693861899456685
C=0,0.0,-0.010123770740642302,0.04564764794838516,0.046119400040703834
C=0,0.0,-0.010217643390383002,0.04606646308716822,0.046547042111744805
C=0,0.0,-0.010310760650443007,0.04648182651450472,0.046971242963129274
C=0,0.0,-0.010311978440083358,0.04648725810888865,0.04697679067149087
C=0,0.0,-0.010406776455043232,0.04691003428946455,0.04740864829519696
C=0,0.0,-0.010502038004165992,0.047334792912282875,0.04784261757453398
C=0,0.0,-0.01059776365997639,0.047761535268225186,0.048278701117670235
C=0,0.0,-0.010661622063742882,0.04804616652983029,0.04856961162371759
C=0,0.0,-0.010666666666666668,0.048068649184834486,0.04859259259259262
C=0,0.0,-0.010693953998637262,0.04819026265569604,0.04871690154934755
C=0,0.0,-0.010790609599967138,0.04862097638064922,0.04915722151096143
C=0,0.0,-0.010887731047456994,0.04905367775661629,0.049599663660637436
C=0,0.0,-0.010985318928289467,0.04948836810473434,0.0500442306733187
C=0,0.0,-0.01101218001671389,0.049608001051255735,0.05016659785391885
C=0,0.0,-0.011083373833354782,0.04992504875377357,0.050490925240838466
C=0,0.0,-0.011181896357270127,0.05036372104016623,0.05093975007200837
C=0,0.0,-0.011280887098396697,0.050804386308034966,0.051390707892696084
C=0,0.0,-0.011362435282613714,0.05116733551663255,0.051762205176351384
C=0,0.0,-0.011380346658858953,0.0512470459092213,0.051843801445913024
C=0,0.0,-0.011480275644561888,0.0516917012033149,0.05229903349189306
C=0,0.0,-0.011555555555555557,0.052026604365364514,0.052641975308642
C=0,0.0,-0.011580674665210622,0.05213835355768304,0.05275640680818174
C=0,0.0,-0.011681544334328442,0.05258700434749952,0.053215924189718475
C=0,0.0,-0.011712388632536375,0.052724175346563096,0.053356437103776834
C=0,0.0,-0.011782885269276122,0.05303765495577456,0.053677588448924576
C=0,0.0,-0.011884698091270629,0.05349030677338523,0.05414140241578844
C=0,0.0,-0.011986983425404274,0.053944961199104746,0.05460736893795282
C=0,0.0,-0.01206204083541601,0.05427852594443888,0.0549492971391174
C=0,0.0,-0.012089741900664586,0.054401619639633414,0.05507549088080536
C=0,0.0,-0.012192974149953684,0.05486028350962935,0.0555457711275668
C=0,0.0,-0.012296680810107208,0.05532095423173894,0.0560182125793773
C=0,0.0,-0.012400862521915246,0.05578363323662844,0.05649281815539169
C=0,0.0,-0.01241139265803548,0.05583039269651435,0.05654078877549499
C=0,0.0,-0.012444444444444445,0.05597714409535213,0.056691358024691385
C=0,0.0,-0.01250551993014215,0.0562483219630151,0.05696959079286982
C=0,0.0,-0.012610653683546136,0.056715021857698666,0.05744853344726575
C=0,0.0,-0.01271626443490026,0.05718373437559354,0.057929649092323426
C=0,0.0,-0.012760444865031362,0.057379780971953176,0.058130915496254
C=0,0.0,-0.012822352841013018,0.057654460979760624,0.058412940720170434
C=0,0.0,-0.01292891956274872,0.0581272031414401,0.058898411341410856
C=0,0.0,-0.013035965265048743,0.05860196234008369,0.05938606398522207
C=0,0.0,-0.013109198218902274,0.058926696122895195,0.05971968077499927
C=0,0.0,-0.013143490616952191,0.05907874006338776,0.05987590169944889
C=0,0.0,-0.013251496291618148,0.05955753780732631,0.060367927550704914
C=0,0.0,-0.013333333333333334,0.05992024434858345,0.06074074074074077
C=0,0.0,-0.013359982966345996,0.060038357076184656,0.06086214462446511
C=0,0.0,-0.013457653480013154,0.060471143484502776,0.0613070880756155
C=0,0.0,-0.013468951322597511,0.060521199382592594,0.06135855602516646
C=0,0.0,-0.013578402046019233,0.06100606624755911,0.061857164876309864
C=0,0.0,-0.013688335826463838,0.06149295920050618,0.06235797432055751
C=0,0.0,-0.013798753358012394,0.06198187977930303,0.06286098751983427
C=0,0.0,-0.013805811406605473,0.06201312837503231,0.06289314085231384
C=0,0.0,-0.013909655338997462,0.06247282953030142,0.06336620765543291
C=0,0.0,-0.014021042472024847,0.0629658100083701,0.06387363792811321
C=0,0.0,-0.014132915463996809,0.06346082277693094,0.0643832815582077
C=0,0.0,-0.014153672754798508,0.06355265609587224,0.06447784254963766
C=0,0.0,-0.014222222222222223,0.0638558926459443,0.06479012345679015
C=0,0.0,-0.014245275026135262,0.06395786940799364,0.06489514178572733
C=0,0.0,-0.01435812187400487,0.06445695148219233,0.06540922187046665
C=0,0.0,-0.014471456727535803,0.06495807058882119,0.06592552509210757
C=0,0.0,-0.01450123827860117,0.06508973193161927,0.06606119660251646
C=0,0.0,-0.014585280311048776,0.06546122832587142,0.06644405475033334
C=0,0.0,-0.01469959335327714,0.0659664263000676,0.06696481416492922
C=0,0.0,-0.014814396587392586,0.06647366612690475,0.06748780667589958
C=0,0.0,-0.014848508729913723,0.06662436115011539,0.06764320643627365
C=0,0.0,-0.01492969075102818,0.06698294943068589,0.06801303564357285
C=0,0.0,-0.01504547658630323,0.06749427784455991,0.06854050444871473
C=0,0.0,-0.015111111111111112,0.06778405804026538,0.06883950617283953
C=0,0.0,-0.015161754839847996,0.06800765301055861,0.06907021649264089
C=0,0.0,-0.015195484858537889,0.06815654900251994,0.06922387546667264
C=0,0.0,-0.015278526262828773,0.06852307657963563,0.0696021751973311
C=0,0.0,-0.015395791610972487,0.06904055021170519,0.07013638400554136
C=0,0.0,-0.015513551644592116,0.06956007557568045,0.07067284638091967
C=0,0.0,-0.015542167412180952,0.0696863007233548,0.07080320709993547
C=0,0.0,-0.015631807128612785,0.07008165434951263,0.07121156580812493
C=0,0.0,-0.015750558832597017,0.07060528822023082,0.07175254579294199
C=0,0.0,-0.01586980753077094,0.07113097888398179,0.07229578986240098
C=0,0.0,-0.015888557136462367,0.07121362153056193,0.07238120473277303
C=0,0.0,-0.015989554002049933,0.07165872804606999,0.07284130156489416
C=0,0.0,-0.016,0.07170475396278117,0.07288888888888892
C=0,0.0,-0.016109799030066374,0.07218853742099751,0.0733890844703024
C=0,0.0,-0.016230543403194853,0.07272040873250596,0.07393914217010991
C=0,0.0,-0.016234654774921475,0.07273851662556541,0.07395787175242008
C=0,0.0,-0.016351787914579807,0.07325434371361617,0.07449147827753026
C=0,0.0,-0.016473533362163062,0.07379034410667085,0.07504609642763176
C=0,0.0,-0.016580461069020225,0.07426099119330887,0.07553321153664772
C=0,0.0,-0.01659578054871036,0.07432841166337567,0.07560300027745832
C=0,0.0,-0.016718530281839783,0.07486854814484123,0.07616219350615903
C=0,0.0,-0.016841783374048958,0.075410755321626,0.07672367981511194
C=0,0.0,-0.01688888888888889,0.07561793241285125,0.07693827160493831
C=0,0.0,-0.01692597675815366,0.0757810504023293,0.07710722745381114
C=0,0.0,-0.016965540642743693,0.07595503497377909,0.07728746292805462
C=0,0.0,-0.017089802910266072,0.07650138889088243,0.07785354659121213
C=0,0.0,-0.017214571003923596,0.07704981887209533,0.07842193457342975
C=0,0.0,-0.0172712025796537,0.077298699404803,0.07867992286286687
C=0,0.0,-0.01733984575601738,0.07760032672619793,0.07899263066630142
C=0,0.0,-0.017465628003871136,0.07815291427163501,0.07956563868430187
C=0,0.0,-0.017591918589861866,0.07870758333656114,0.0801409624649263
C=0,0.0,-0.017616139268793907,0.07881394333659109,0.08025130111339449
C=0,0.0,-0.017718718361448282,0.07926433575888464,0.08071860586881999
C=0,0.0,-0.017777777777777778,0.0795235822707048,0.08098765432098769
C=0,0.0,-0.01784602817120129,0.07982317338631428,0.081298572779917
C=0,0.0,-0.01796078755879954,0.08032678731731208,0.08182136554564237
C=0,0.0,-0.017973848876833898,0.0803840980764034,0.08188086710557667
C=0,0.0,-0.018102181341231816,0.0809471116965968,0.08246549277672274
C=0,0.0,-0.018231026432484698,0.08151221612427678,0.08305245374798588
C=0,0.0,-0.01830514818084905,0.08183723645037466,0.0833901194905346
C=0,0.0,-0.018360385023916126,0.08207941324680978,0.08364175399784016
C=0,0.0,-0.01849025799411569,0.0826487049615941,0.08423339752874928
C=0,0.0,-0.01862064622697035,0.08322009317610657,0.0848273883673094
C=0,0.0,-0.018649221864084353,0.08334529582305072,0.08495756626971764
C=0,0.0,-0.018666666666666668,0.08342171839050996,0.08503703703703708
C=0,0.0,-0.01875155061169642,0.08379357980795121,0.08542373056439484
C=0,0.0,-0.018882972042871482,0.08436916678490658,0.08602242819530345
C=0,0.0,-0.018993009335612487,0.08485097050650808,0.08652370919556802
C=0,0.0,-0.019014911420466796,0.08494685604497582,0.08662348535990431
C=0,0.0,-0.01914736964988034,0.08552664953643435,0.08722690618278825
C=0,0.0,-0.019280347641970008,0.0861085492178803,0.08783269481341896
C=0,0.0,-0.019336511320515337,0.0863542655558805,0.08808855157123657
C=0,0.0,-0.01941384631308596,0.08669255705828394,0.08844085542628051
C=0,0.0,-0.0195478665851051,0.08727867503703812,0.08905139222103438
C=0,0.0,-0.019555555555555555,0.08731229182801539,0.08908641975308645
C=0,0.0,-0.01967972854185207,0.08785518601030551,0.08965209669065946
C=0,0.0,-0.019682409385465227,0.08786690514400913,0.08966430942267495
C=0,0.0,-0.019817475647198435,0.08845724937958727,0.09027961128168178
C=0,0.0,-0.019953066308966316,0.08904970975473947,0.09089730207417991
C=0,0.0,-0.0200226617206688,0.08935373689299098,0.09121434783860234
C=0,0.0,-0.020089182315094434,0.08964428829106003,0.09151738610209689
C=0,0.0,-0.02022582461560779,0.09024098702082411,0.09213986769332441
C=0,0.0,-0.020362994166266246,0.09083980798703989,0.0927647512018796
C=0,0.0,-0.020365311576000522,0.09084992321125318,0.09277530829066907
C=0,0.0,-0.020444444444444446,0.09119527668623484,0.09313580246913584
C=0,0.0,-0.020500691928600545,0.09144075324350193,0.09339204100806918
C=0,0.0,-0.020638918869947842,0.09204382485484541,0.09402174151865131
C=0,0.0,-0.020707678824879117,0.09234374995657746,0.09433498131333823
C=0,0.0,-0.020777675963489006,0.09264902489659965,0.0946538571670055
C=0,0.0,-0.020916964188285148,0.09325635545524324,0.09528839241329903
C=0,0.0,-0.021049764182338948,0.0938352221046651,0.09589337016398858
C=0,0.0,-0.02105678452931431,0.09386581862825877,0.09592535174465411
C=0,0.0,-0.021197137977509883,0.09447741652418873,0.09656473967532284
C=0,0.0,-0.021333333333333336,0.09507071110369053,0.09718518518518524
C=0,0.0,-0.021338025529797522,0.09509115126269102,0.09720656074685541
C=0,0.0,-0.021391568361422086,0.09532434461548722,0.09745047809092287
C=0,0.0,-0.02147944818913422,0.0957070249745961,0.09785081952827815
C=0,0.0,-0.021621406964546397,0.09632503980196327,0.09849752061626696
C=0,0.0,-0.021733092073183857,0.09681112243333412,0.09900630833339316
C=0,0.0,-0.02176390287116864,0.09694519789813866,0.09914666863532383
C=0,0.0,-0.021906936930283782,0.09756750142781279,0.09979826823795948
C=0,0.0,-0.022050510169361104,0.09819195256707891,0.10045232410486729
C=0,0.0,-0.02207433602669845,0.098295560486864,0.1005608641216263
C=0,0.0,-0.02219462362209823,0.09881855350349222,0.1011088409451142
C=0,0.0,-0.022222222222222223,0.09893851296558716,0.10123456790123461
C=0,0.0,-0.022339278328459833,0.09944730643612931,0.10176782349631705
C=0,0.0,-0.022415300929064685,0.0997776636891558,0.10211414867685027
C=0,0.0,-0.022484475334719645,0.10007821357564739,0.10242927652483397
C=0,0.0,-0.022630215693500544,0.10071127714434547,0.10309320482594696
C=0,0.0,-0.022755987485411855,0.10125743693775868,0.1036661652113207
C=0,0.0,-0.022776500463817184,0.10134649937622509,0.1037596132240561
C=0,0.0,-0.02292333071111685,0.10198388251705126,0.10442850657286569
C=0,0.0,-0.023070707507322263,0.10262342882441472,0.10509988975557924
C=0,0.0,-0.023096396398904928,0.10273488511474171,0.10521691692834471
C=0,0.0,-0.023111111111111114,0.1027987172612681,0.105283950617284
C=0,0.0,-0.023218631930874922,0.10326514056779512,0.1057737676850969
C=0,0.0,-0.023367105066776972,0.10390902002862257,0.10645014530420624
C=0,0.0,-0.02343652837075011,0.10421001308674477,0.1067664070223061
C=0,0.0,-0.023516128006635495,0.10455506950034243,0.10712902758578396
C=0,0.0,-0.023665701848706477,0.1052032912884791,0.10781041953299621
C=0,0.0,-0.02377638410019861,0.10568282570501958,0.1083146386786826
C=0,0.0,-0.02381582769793883,0.1058536877107003,0.10849432617949915
C=0,0.0,-0.02396650666601946,0.1065062610968826,0.10918075258964424
C=0,0.0,-0.024,0.10665126823396573,0.10933333333333338
C=0,0.0,-0.02411596428455559,0.1071533278054933,0.10986161507408662
C=0,0.0,-0.024117739871418242,0.10716101378917714,0.10986970385868314
C=0,0.0,-0.024269528439433863,0.10781794814207601,0.11056118511297652
C=0,0.0,-0.024421873502239455,0.1084770665224788,0.111255201510202
C=0,0.0,-0.024455269619182873,0.10862152420880755,0.11140733937627757
C=0,0.0,-0.024574776198929782,0.10913837130976078,0.11195175823956904
C=0,0.0,-0.024728237675567366,0.10980186489583993,0.11265086052202915
C=0,0.0,-0.02479430079750411,0.11008741972036462,0.11295181474418543
C=0,0.0,-0.024882259085230896,0.11046754968524675,0.11335251361049634
C=0,0.0,-0.02488888888888889,0.11049619395380407,0.11338271604938277
C=0,0.0,-0.025036841588061964,0.11113542809519261,0.1140567227900601
C=0,0.0,-0.025133058511011552,0.11155101913038379,0.11449504432794155
C=0,0.0,-0.025191986351314255,0.11180550255564004,0.11476349337820943
C=0,0.0,-0.02534769454940189,0.11247777550937321,0.11547283072505309
C=0,0.0,-0.02547154344927044,0.113012327213946,0.11603703126889871
C=0,0.0,-0.02550396736394872,0.11315224941206864,0.11618474021354422
C=0,0.0,-0.02566080598383813,0.11382892673236755,0.11689922725970708
C=0,0.0,-0.025777777777777778,0.11433342551844221,0.11743209876543215
C=0,0.0,-0.025809756299924158,0.11447134873103854,0.11757777869965454
C=0,0.0,-0.025818211605263208,0.11450780995194698,0.11761629731286577
C=0,0.0,-0.025976185431777377,0.11518890156559436,0.11833595585587475
C=0,0.0,-0.02613472867434613,0.1158722040812798,0.11905820840535464
C=0,0.0,-0.026147697748699406,0.11592808842660518,0.11911728974407511
C=0,0.0,-0.026293842551397273,0.11655772002023118,0.11978306051192095
C=0,0.0,-0.026453528288874817,0.11724545191700808,0.12051051776042976
C=0,0.0,-0.026485368479412463,0.11738255103059764,0.12065556751732348
C=0,0.0,-0.026613787120290666,0.11793540231957872,0.12124058577021307
C=0,0.0,-0.02666666666666667,0.11816297797538171,0.12148148148148154
C=0,0.0,-0.02677462028677824,0.1186275737893947,0.12197327019532313
C=0,0.0,-0.02682276917397214,0.11883474125801369,0.12219261512587312
C=0,0.0,-0.02693602903714548,0.11932196890146901,0.12270857672477391
C=0,0.0,-0.027098014627930378,0.12001859024445316,0.12344651108279399
C=0,0.0,-0.02715990051238737,0.1202846638089542,0.1237284356675425
C=0,0.0,-0.027260578323454687,0.12071744042071547,0.12418707902907139
C=0,0.0,-0.027423721395879563,0.12141852204642012,0.12493028635900694
C=0,0.0,-0.0274967631727695,0.12173232336865969,0.12526303223150553
C=0,0.0,-0.027555555555555555,0.1219848596018745,0.1255308641975309
C=0,0.0,-0.02758744512526151,0.12212183775160673,0.12567613890396914
C=0,0.0,-0.027751750799609065,0.12282739018027083,0.12642464253155244
C=0,0.0,-0.02783335783133939,0.12317772460756321,0.12679640789832392
C=0,0.0,-0.027916639714938962,0.12353518199044522,0.1271758031458331
C=0,0.0,-0.028082113175334933,0.12424521585428094,0.12792962668763697
C=0,0.0,-0.028169685162432345,0.12462087218133677,0.12832856573996962
C=0,0.0,-0.028248172493004486,0.1249574944581312,0.12868611913479827
C=0,0.0,-0.028414818988338364,0.12567202050263332,0.12944528650243037
C=0,0.0,-0.028444444444444446,0.12579900750658357,0.1295802469135803
C=0,0.0,-0.028505745838501018,0.12606177073093167,0.12985950881983802
C=0,0.0,-0.028582053989970324,0.12638879670279396,0.13020713484319818
C=0,0.0,-0.028749878834835596,0.1271078257880729,0.13097167024758444
C=0,0.0,-0.0288415405301225,0.12750042488263053,0.13138924019278034
C=0,0.0,-0.028918294868232608,0.12782911050246948,0.1317388988441708
C=0,0.0,-0.02908730344388366,0.12855265360460866,0.1325088267999145
C=0,0.0,-0.029177069906002828,0.12893683924809146,0.13291776290512405
C=0,0.0,-0.029256905923996324,0.129278457867828,0.13328146032042773
C=0,0.0,-0.029333333333333336,0.12960539735765425,0.13362962962962968
C=0,0.0,-0.029427103679326605,0.13000652608026592,0.1340568056502657
C=0,0.0,-0.029512334632980197,0.13037101842438803,0.1344450799946876
C=0,0.0,-0.02959789808924057,0.13073686104495036,0.1348348690732071
C=0,0.0,-0.029769290541779514,0.1314694655798883,0.13561565691255117
C=0,0.0,-0.02984733537603179,0.13180296699406147,0.13597119449081155
C=0,0.0,-0.029941282433722738,0.13220434251815594,0.13639917553140363
C=0,0.0,-0.030113875170653615,0.13294149470799038,0.13718543133297761
C=0,0.0,-0.030182072798276893,0.13323268952515988,0.13749610941437257
C=0,0.0,-0.030222222222222223,0.1334040880738911,0.13767901234567906
C=0,0.0,-0.030287070167024144,0.13368092501288142,0.1379744307608878
C=0,0.0,-0.030460868846221845,0.13442263631166446,0.13876618029945512
C=0,0.0,-0.030516547560983376,0.13466019057128825,0.13901982777781322
C=0,0.0,-0.03063527264063648,0.1351666314986144,0.13956068647401068
C=0,0.0,-0.03081028299172761,0.13591291348353995,0.14035795585120361
C=0,0.0,-0.030850760323570092,0.1360854746716445,0.14054235258515269
C=0,0.0,-0.030985901350092604,0.1366614851918797,0.1411579950393108
C=0,0.0,-0.031111111111111114,0.13719497386459065,0.14172839506172846
C=0,0.0,-0.03116212917553568,0.1374123495647976,0.1419608106885515
C=0,0.0,-0.03118471174361337,0.13750854635107268,0.1420636868320165
C=0,0.0,-0.03133896793713847,0.1381655095592818,0.14276640949140865
C=0,0.0,-0.031516419113328864,0.1389209681482409,0.14357479818294266
C=0,0.0,-0.031518402476851115,0.13892941012010174,0.14358383350565512
C=0,0.0,-0.03169448419195331,0.13967872832060468,0.14438598354112067
C=0,0.0,-0.03185183317718654,0.1403480704749881,0.14510279558496095
C=0,0.0,-0.03187316467034834,0.14043879308142343,0.1451999723871425
C=0,0.0,-0.032,0.14097809682475762,0.14577777777777784
C=0,0.0,-0.03205246205541312,0.14120116545196904,0.14601677158577095
C=0,0.0,-0.03218500449669559,0.14176453189776939,0.1466205760405022
C=0,0.0,-0.03223237786368249,0.14196584846983695,0.14683638804566473
C=0,0.0,-0.03241291362140192,0.142732845189049,0.1476588287197199
C=0,0.0,-0.03251791708562618,0.14317879885628698,0.14813717783451932
C=0,0.0,-0.03259407086460164,0.1435021586801576,0.14848410060540754
C=0,0.0,-0.032775851139172585,0.14427379203034996,0.1493122107451196
C=0,0.0,-0.03285057159240812,0.14459087580425023,0.14965260392097038
C=0,0.0,-0.03288888888888889,0.1447534445621663,0.14982716049382722
C=0,0.0,-0.032958256000943154,0.14504774834355505,0.15014316622651885
C=0,0.0,-0.03314128701575564,0.1458240307405489,0.15097697418288686
C=0,0.0,-0.033182968663654444,0.14600076718126864,0.15116685724553697
C=0,0.0,-0.03332494575954559,0.14660264235906406,0.1518136417934855
C=0,0.0,-0.03350923381841964,0.14738358635389737,0.15265317628391173
C=0,0.0,-0.03351510894416598,0.14740847741289265,0.1526799407456451
C=0,0.0,-0.0336941527887355,0.14816686589702072,0.15349558492646176
C=0,0.0,-0.03377777777777778,0.1485209446239804,0.15387654320987662
C=0,0.0,-0.03384699307693756,0.14881401091066465,0.15419185735049337
C=0,0.0,-0.03387970427718323,0.14895248417769125,0.15434087504050145
C=0,0.0,-0.034065889900865565,0.14974044440256418,0.15518905399283206
C=0,0.0,-0.034178621703160106,0.15021737207215224,0.15570260998106275
C=0,0.0,-0.034252711287381554,0.15053074979580555,0.1560401291980716
C=0,0.0,-0.034440170074908016,0.15132340359920654,0.15689410811902546
C=0,0.0,-0.034509995462226994,0.15161856528099893,0.15721220155014526
C=0,0.0,-0.034628267912285515,0.15211840907229895,0.1577509982670785
C=0,0.0,-0.034666666666666665,0.1522806316147729,0.15792592592592597
C=0,0.0,-0.03481700645910224,0.15291576949247132,0.15861080720257692
C=0,0.0,-0.03484111499173603,0.1530175949069521,0.15872063496235309
C=0,0.0,-0.035006387385779936,0.15371548815508723,0.15947354253521975
C=0,0.0,-0.03517198092749568,0.15441446530592023,0.16022791311414705
C=0,0.0,-0.035196412373661,0.1545175683736033,0.16033921192445572
C=0,0.0,-0.03538708311509636,0.1553220134796896,0.1612078230798835
C=0,0.0,-0.03550259390352789,0.15580918082000367,0.16173403889384932
C=0,0.0,-0.035555555555555556,0.1560324964615739,0.16197530864197537
C=0,0.0,-0.03557840131353396,0.1561288268233504,0.16207938376165476
C=0,0.0,-0.03577036868360789,0.1569380117730465,0.16295390178088043
C=0,0.0,-0.03583295455207386,0.1572017457775416,0.16323901518166986
C=0,0.0,-0.03596298695123035,0.1577495717158195,0.1638313850000494
C=0,0.0,-0.03615625785368204,0.15856351005741476,0.16471184133344047
C=0,0.0,-0.03616306350359633,0.1585921644931465,0.16474284484971666
C=0,0.0,-0.036350183139705616,0.1593798302224093,0.16559527874754787
C=0,0.0,-0.036444444444444446,0.1597764609918979,0.16602469135802475
C=0,0.0,-0.03649292138678456,0.15998044126775007,0.16624553076201862
C=0,0.0,-0.036544764569598376,0.16019853565433756,0.16648170526150377
C=0,0.0,-0.036740003915307906,0.1610196298158207,0.16737112894751385
C=0,0.0,-0.036822528828558354,0.1613665803886432,0.16774707577454367
C=0,0.0,-0.0369359029605274,0.1618431161886953,0.16826355793129155
C=0,0.0,-0.0371324635007923,0.16266899827414588,0.16915900039249832
C=0,0.0,-0.037151886454072525,0.16275058612951288,0.16924748273521933
C=0,0.0,-0.037329687343578444,0.16349727959283578,0.17005746456519075
C=0,0.0,-0.037333333333333336,0.16351258531545337,0.17007407407407416
C=0,0.0,-0.03748099488671974,0.1641324627504851,0.17074675448394555
C=0,0.0,-0.03752757630839998,0.16432796368504143,0.17095895873826664
C=0,0.0,-0.03772613222691096,0.16516105411078758,0.17186349125592776
C=0,0.0,-0.03780985474813525,0.1655122144981619,0.1722448938526162
C=0,0.0,-0.03792535694300514,0.16599655444998307,0.1727710705181346
C=0,0.0,-0.0381252523129188,0.16683446830255894,0.1736817049810746
C=0,0.0,-0.038138466658201475,0.16688984560566705,0.1737419036651401
C=0,0.0,-0.03822222222222223,0.16724075563353225,0.17412345679012353
C=0,0.0,-0.038325820205333816,0.16767479928860762,0.1745954031576319
C=0,0.0,-0.03846683123505035,0.1682653602926768,0.17523778673745163
C=0,0.0,-0.03852706250148269,0.16851755104852312,0.17551217361786564
C=0,0.0,-0.03872898109525352,0.16936272724314333,0.17643202498948835
C=0,0.0,-0.038794949095067977,0.16963876276546508,0.17673254587753195
C=0,0.0,-0.03893157789329732,0.1702103315538927,0.1773549659583545
C=0,0.0,-0.03911111111111111,0.17096109028485207,0.1781728395061729
C=0,0.0,-0.039122820852898255,0.17101005721693868,0.17822618388542544
C=0,0.0,-0.03913485481513612,0.17106036768292865,0.17828100526895352
C=0,0.0,-0.03933881379327253,0.17191283935328572,0.17921015172490826
C=0,0.0,-0.03945044712144741,0.17237924782667924,0.17971870355326047
C=0,0.0,-0.039543456773299346,0.1727677503090262,0.18014241418947485
C=0,0.0,-0.03974878571401236,0.1736251043153864,0.18107780158605635
C=0,0.0,-0.03977782851188688,0.17374633876098117,0.18121010766526252
C=0,0.0,-0.039954802587522764,0.17448490515893006,0.1820163228987149
C=0,0.0,-0.04,0.17467345334878384,0.18222222222222229
C=0,0.0,-0.04010496563365695,0.17511133417288716,0.18270039899777063
C=0,0.0,-0.04016150937937213,0.17534715664769962,0.18295798717269532
C=0,0.0,-0.040368908088647126,0.17621186261137067,0.1839028035149481
C=0,0.0,-0.04043185909447078,0.17647423820222774,0.18418958031925584
C=0,0.0,-0.040577000728098,0.17707902690140742,0.18485078109466874
C=0,0.0,-0.04075850950031873,0.17783505497566326,0.18567765439034095
C=0,0.0,-0.040785789324254695,0.17794865339122,0.185801929143827
C=0,0.0,-0.04088888888888889,0.1783778568282087,0.1862716049382717
C=0,0.0,-0.04099527591754892,0.17882074597632402,0.18675625695772294
C=0,0.0,-0.04108491745547138,0.17919378860671797,0.18716462396381414
C=0,0.0,-0.041205462562433626,0.1796953085744999,0.18771377389553104
C=0,0.0,-0.041411083562480966,0.1805504431958082,0.18865049178463558
C=0,0.0,-0.041416351327506096,0.18057234512595632,0.18867448938086118
C=0,0.0,-0.041627944295631436,0.18145185959349364,0.18963841290232106
C=0,0.0,-0.04173700842218908,0.18190502283029986,0.19013526058997254
C=0,0.0,-0.04177777777777778,0.1820743765033176,0.19032098765432107
C=0,0.0,-0.041840243564068624,0.18233385596266988,0.19060555401409046
C=0,0.0,-0.04205325124459658,0.18321833824196831,0.1915759223364956
C=0,0.0,-0.04206269263372764,0.18325753158453162,0.19161893310920375
C=0,0.0,-0.04226696946364228,0.18410531046296585,0.19254952755659266
C=0,0.0,-0.042388136794522135,0.18460797351985148,0.19310151206393425
C=0,0.0,-0.04248140036241166,0.18499477668050557,0.1935263794287643
C=0,0.0,-0.04266666666666667,0.18576286501037415,0.19437037037037047
C=0,0.0,-0.04269654609701967,0.18588674097286795,0.1945064877753119
C=0,0.0,-0.042713341500296154,0.18595635268466026,0.19458300016801588
C=0,0.0,-0.042912408838623906,0.1867812074419477,0.19548986248706451
C=0,0.0,-0.043038307345074245,0.18730267311444299,0.19606340012756052
C=0,0.0,-0.04312899077355847,0.18767818021342786,0.19647651352398868
C=0,0.0,-0.04334629410347007,0.1885776634369603,0.19746645091580817
C=0,0.0,-0.04336303492118587,0.18864693883180872,0.19754271464095793
C=0,0.0,-0.043555555555555556,0.18944339837805185,0.19841975308641982
C=0,0.0,-0.043564321045456045,0.1894796612863453,0.19845968476263315
C=0,0.0,-0.043687524819267076,0.1899891538465216,0.1990209463988834
C=0,0.0,-0.043783073832203034,0.1903841779597143,0.19945622523559167
C=0,0.0,-0.044002554712128494,0.19129121767971385,0.20045608257747433
C=0,0.0,-0.044011777628265636,0.19132932215554116,0.2004980980843213
C=0,0.0,-0.044222765949522125,0.19220078469369228,0.20145926710337864
C=0,0.0,-0.04433579393544396,0.19266744774305722,0.2019741723725781
C=0,0.0,-0.044443709824691924,0.1931128832738882,0.2024657892013744
C=0,0.0,-0.044444444444444446,0.19311591429583644,0.20246913580246922
C=0,0.0,-0.044659574326381735,0.1940035345805256,0.20344917193129464
C=0,0.0,-0.044665388634108016,0.19402751771762033,0.2034756593331588
C=0,0.0,-0.04488780469055309,0.19494469234748135,0.20448888803474194
C=0,0.0,-0.04498311938497912,0.1953375866267012,0.2049230994204605
C=0,0.0,-0.04511096032326889,0.1958644115115311,0.2055054859171139
C=0,0.0,-0.045306429693460826,0.19666960782767567,0.20639595749243272
C=0,0.0,-0.04533333333333334,0.196780401267237,0.2065185185185186
C=0,0.0,-0.0453348578781102,0.19678667958349438,0.20652546366694655
C=0,0.0,-0.045559499717696406,0.19771150096295959,0.2075488320472837
C=0,0.0,-0.04562950583237746,0.19799960211690948,0.20786774879194184
C=0,0.0,-0.04578488822156768,0.19863888007557984,0.20857560189825283
C=0,0.0,-0.04595234838061124,0.19932757341527196,0.20933847595611796
C=0,0.0,-0.04601102578634075,0.19956882137327703,0.20960578413777461
C=0,0.0,-0.04622222222222223,0.20043683314784266,0.210567901234568
C=0,0.0,-0.04623791482586859,0.2005013293344463,0.2106393897622903
C=0,0.0,-0.046274957915376724,0.20065352563106909,0.21080814161449404
C=0,0.0,-0.04646555777140149,0.20143640846416577,0.21167642984749574
C=0,0.0,-0.04659733501222407,0.2019774626600802,0.21227674838902086
C=0,0.0,-0.04669395707174867,0.20237406329440494,0.21271691554907735
C=0,0.0,-0.046919480245044776,0.20329938838560013,0.21374429889409294
C=0,0.0,-0.0469231151934445,0.20331429838423898,0.21376085810346945
C=0,0.0,-0.04711111111111111,0.20408520452723217,0.21461728395061735
C=0,0.0,-0.047153034620913914,0.2042571183200632,0.2148082688286079
C=0,0.0,-0.04724139418606993,0.20461930667845613,0.21521079573654087
C=0,0.0,-0.04738371785664269,0.20520252771581055,0.21585915912470569
C=0,0.0,-0.04756307740587751,0.20593722139705917,0.21667624151566428
C=0,0.0,-0.047615167421347415,0.20615053121317173,0.2169135404750272
C=0,0.0,-0.04784738585414883,0.20710113348181758,0.21797142444667805
C=0,0.0,-0.04788453047339297,0.20725313638742732,0.21814063882323473
C=0,0.0,-0.048,0.20772552219601148,0.21866666666666676
C=0,0.0,-0.04808037571274787,0.20805433921962452,0.21903282269140703
C=0,0.0,-0.04820575395589238,0.20856705548322158,0.21960399024350982
C=0,0.0,-0.048314139573601866,0.20901015315290128,0.22009774694640857
C=0,0.0,-0.04852674841900528,0.20987898250577774,0.22106629835324637
C=0,0.0,-0.04854868003210566,0.20996858003662078,0.22116620903514808
C=0,0.0,-0.04878399970277203,0.2109296246546507,0.22223822086818376
C=0,0.0,-0.04884751442671886,0.21118892126414623,0.22252756572171933
C=0,0.0,-0.04888888888888889,0.211357780957642,0.22271604938271614
C=0,0.0,-0.04902010121941741,0.21189329181999134,0.22331379444401273
C=0,0.0,-0.04916805254137757,0.21249687555511176,0.22398779491072013
C=0,0.0,-0.04925698723534766,0.21285958637501257,0.2243929418499172
C=0,0.0,-0.04948836332368972,0.2138028491632426,0.22544698847458658
C=0,0.0,-0.04949466042354744,0.21382851319169494,0.22547567526282733
C=0,0.0,-0.0497331234768712,0.21480007717187455,0.2265620069501911
C=0,0.0,-0.04977777777777778,0.2149819390958718,0.22676543209876554
C=0,0.0,-0.04980844733272699,0.21510684586090817,0.2269051489602008
C=0,0.0,-0.04997237910823715,0.21577428324748804,0.22765194927085822
C=0,0.0,-0.050128305125928585,0.2164088694083185,0.22836227890700808
C=0,0.0,-0.05021243005082415,0.2167511363808245,0.22874551467597679
C=0,0.0,-0.050447937259103404,0.21770892355355725,0.2298183808470267
C=0,0.0,-0.05045327905826935,0.2177306415647754,0.22984271570989379
C=0,0.0,-0.05066666666666667,0.21859793470941394,0.23081481481481492
C=0,0.0,-0.05069492890487093,0.218712803823093,0.23094356501107877
C=0,0.0,-0.05076734428643381,0.21900701203261264,0.23127345730486523
C=0,0.0,-0.05093738238579093,0.21969762821064565,0.23204807531304766
C=0,0.0,-0.05108652676047476,0.22030313856940098,0.23272751079771842
C=0,0.0,-0.051180642317262326,0.2206851198136826,0.23315625944530624
C=0,0.0,-0.05140548523216082,0.2215973068758117,0.23418054383539938
C=0,0.0,-0.05142471153679895,0.22167528375009615,0.2342681303343064
C=0,0.0,-0.051555555555555556,0.22220577475121886,0.2348641975308643
C=0,0.0,-0.051669592903406336,0.22266812516969137,0.23538370100440673
C=0,0.0,-0.051724220250805975,0.2228895206517329,0.2356325589203384
C=0,0.0,-0.05191528929779782,0.2236636492544562,0.2365029845788568
C=0,0.0,-0.05204273236410695,0.22417978358508184,0.2370835585475984
C=0,0.0,-0.05216180362261036,0.22466186121883536,0.2376259942807806
C=0,0.0,-0.05236102211814414,0.22546809935183282,0.23853354520487893
C=0,0.0,-0.052409138802627764,0.22566276631000992,0.23875274343419323
C=0,0.0,-0.052444444444444446,0.2258055492360735,0.23891358024691367
C=0,0.0,-0.052657297785001056,0.2266663698081759,0.2398832454650049
C=0,0.0,-0.05267909005738547,0.22675447161605167,0.2399825213725339
C=0,0.0,-0.05290628353947696,0.2276726770268302,0.2410175139020618
C=0,0.0,-0.05299693672468897,0.22803890402992955,0.24143048952358317
C=0,0.0,-0.05315609905862628,0.22868169331305832,0.24215556237818647
C=0,0.0,-0.053314562661303855,0.22932140023380732,0.24287745212371764
C=0,0.0,-0.05333333333333334,0.22939715181996606,0.24296296296296307
C=0,0.0,-0.05340674735807638,0.229693424047825,0.24329740463123692
C=0,0.0,-0.053631968406873176,0.23060196385620696,0.24432341163131122
C=0,0.0,-0.0536582314767472,0.23070787464626996,0.24444305450518175
C=0,0.0,-0.05391055447708909,0.23172505055800569,0.24559252595118372
C=0,0.0,-0.053949154499437046,0.23188059851386744,0.24576837049743552
C=0,0.0,-0.05416371944532511,0.23274495726742078,0.24674583302870337
C=0,0.0,-0.05422222222222223,0.2329805351351032,0.24701234567901245
C=0,0.0,-0.05426612147543297,0.2331573078117648,0.2472123311658614
C=0,0.0,-0.05441772949169599,0.23376760029398425,0.24790298990661513
C=0,0.0,-0.054582869869700734,0.23443209534315435,0.2486552960730812
C=0,0.0,-0.054672587750708934,0.2347929851925573,0.2490640108643408
C=0,0.0,-0.05489940021548034,0.2357049646895848,0.2500972676482994
C=0,0.0,-0.054928297381388214,0.23582111755370522,0.2502289102929908
C=0,0.0,-0.05511111111111111,0.236555670637365,0.2510617283950618
C=0,0.0,-0.05518486156753161,0.2368520030040155,0.25139770269653294
C=0,0.0,-0.05521571304441819,0.2369759194209402,0.2515382483134607
C=0,0.0,-0.055442283517968816,0.23788564720641941,0.25257040269296915
C=0,0.0,-0.05553180888656806,0.23824496309546805,0.25297824048325457
C=0,0.0,-0.0557005664668227,0.23892205586051746,0.2537470250155257
C=0,0.0,-0.05584768827039116,0.2395120992597995,0.2544172465651154
C=0,0.0,-0.05595971367377606,0.23996123470290953,0.25492758451386877
C=0,0.0,-0.056,0.240122685570794,0.2551111111111112
C=0,0.0,-0.056163351722760324,0.24077733144898772,0.25585526895924154
C=0,0.0,-0.05621972842434009,0.2410031895075272,0.25611209615532715
C=0,0.0,-0.056478799768960475,0.24204066318652845,0.2572923100585978
C=0,0.0,-0.05648061403012927,0.24204792608597336,0.25730057502614456
C=0,0.0,-0.05674237382913566,0.24309545028786345,0.25849303633272924
C=0,0.0,-0.056794032932692806,0.24330209798440072,0.25872837224893397
C=0,0.0,-0.05688888888888889,0.24368141255780312,0.2591604938271606
C=0,0.0,-0.05700501118601192,0.2441457680011732,0.2596894954029433
C=0,0.0,-0.05710905173607317,0.24456163934307973,0.2601634579087779
C=0,0.0,-0.057268529492354614,0.24519888515258814,0.2608899676873933
C=0,0.0,-0.05742385669963623,0.24581929075157383,0.26159756940945406
C=0,0.0,-0.05753293216699351,0.24625480770786068,0.2620944687607483
C=0,0.0,-0.05773844834233777,0.24707505568745403,0.26303070911509435
C=0,0.0,-0.05777777777777778,0.2472319712339495,0.26320987654321
C=0,0.0,-0.05779822265628376,0.2473135416721698,0.26330301432307057
C=0,0.0,-0.05805282718155502,0.24832893761687802,0.2644628793826396
C=0,0.0,-0.05806440443440264,0.2483750930904861,0.26451562020116764
C=0,0.0,-0.05833148100365154,0.24943946804794065,0.26573230234996825
C=0,0.0,-0.0583669937330884,0.24958093999461672,0.26589408256184727
C=0,0.0,-0.05859945589475879,0.2505066726702002,0.26695307685390124
C=0,0.0,-0.05866666666666667,0.25077421523796584,0.26725925925925936
C=0,0.0,-0.05868094851116373,0.2508310662640843,0.26732432099530157
C=0,0.0,-0.058868332667192436,0.25157671312384683,0.26817795992832116
C=0,0.0,-0.05899469202843466,0.25207931985736864,0.26875359701842466
C=0,0.0,-0.05913811490947052,0.2526495956167609,0.26940696792092134
C=0,0.0,-0.059308224795982356,0.2533257041952483,0.27018191295947525
C=0,0.0,-0.05940880623948275,0.2537253263985113,0.27064011731319926
C=0,0.0,-0.059555555555555556,0.25430813790950946,0.27130864197530874
C=0,0.0,-0.059621547323319035,0.2545702226872306,0.27160927113956457
C=0,0.0,-0.05968041030481108,0.2548039117607499,0.2718774247219172
C=0,0.0,-0.05993466011838777,0.25581287873157044,0.2730356738726555
C=0,0.0,-0.05995293078305847,0.255885358037611,0.27311890690059976
C=0,0.0,-0.06022637138218084,0.2569696716061169,0.27436458074104614
C=0,0.0,-0.0602475636875659,0.2570536757153046,0.27446112346557805
C=0,0.0,-0.060444444444444446,0.2578338067822804,0.2753580246913581
C=0,0.0,-0.060500735840823994,0.2580568588865865,0.27561446327486494
C=0,0.0,-0.06056025853566438,0.25829261701426787,0.2758856222180267
C=0,0.0,-0.0607760279286661,0.25914692634305425,0.27686857167503454
C=0,0.0,-0.0608727451659315,0.2595297059931299,0.2773091724225769
C=0,0.0,-0.06105225144676352,0.2602398804836884,0.27812692325747834
C=0,0.0,-0.061185024080051276,0.26076494600541184,0.2787317763646781
C=0,0.0,-0.0613294102279045,0.26133572786122117,0.27938953548267614
C=0,0.0,-0.06133333333333334,0.2613512300843936,0.2794074074074075
C=0,0.0,-0.06149709577814866,0.26199834039352043,0.2801534363226773
C=0,0.0,-0.06160750813696453,0.26243447507337875,0.28065642595728296
C=0,0.0,-0.0618089607587875,0.26322989248877016,0.2815741545678098
C=0,0.0,-0.06188654907127006,0.2635361287633225,0.2819276124357859
C=0,0.0,-0.06212061951897291,0.2644596056114042,0.28299393336421
C=0,0.0,-0.06216653696096541,0.2646406956200924,0.28320311282217586
C=0,0.0,-0.06222222222222223,0.2648602165964089,0.2834567901234569
C=0,0.0,-0.06243207255415428,0.2656874830706313,0.28441277496892514
C=0,0.0,-0.06244747576938636,0.26574818237905895,0.28448294517164907
C=0,0.0,-0.06272936949343866,0.26685859582237914,0.28576712769233176
C=0,0.0,-0.06274332035822272,0.26691352816463676,0.2858306816319036
C=0,0.0,-0.06301222216398233,0.26797194277946007,0.28705567874703075
C=0,0.0,-0.0630543634235165,0.26813774418062203,0.2872476555960197
C=0,0.0,-0.06311111111111112,0.26836092824358027,0.2875061728395063
C=0,0.0,-0.06329603784622212,0.26908823012742994,0.28834861685501195
C=0,0.0,-0.06336520224081849,0.2693601343948157,0.2886636990970621
C=0,0.0,-0.06358082064010245,0.27020746479161234,0.28964596069380016
C=0,0.0,-0.06367583729935955,0.2705807020725093,0.29007881436374916
C=0,0.0,-0.06386657468071077,0.27132965374601126,0.29094772910101585
C=0,0.0,-0.0639862690868192,0.27179945046807613,0.291493003617732
C=0,0.0,-0.064,0.2718533230088309,0.2915555555555557
C=0,0.0,-0.06415330413868359,0.2724548040137985,0.2922539410762253
C=0,0.0,-0.06429649808932625,0.27301638282499796,0.29290626907359746
C=0,0.0,-0.0644410132206224,0.2735829226678124,0.2935646157828355
C=0,0.0,-0.06460652479145923,0.27423150237588667,0.2943186129388699
C=0,0.0,-0.06472970616951274,0.27471401683105984,0.2948797725500026
C=0,0.0,-0.0648888888888889,0.27533729067998725,0.2956049382716051
C=0,0.0,-0.06491634967624882,0.27544481234251117,0.2957300374140225
C=0,0.0,-0.0650193872651515,0.2758480936772277,0.2961994308745791
C=0,0.0,-0.06522597322517709,0.2766563159358193,0.29714054469247353
C=0,0.0,-0.06531006082458063,0.2769851604312001,0.2975236104230896
C=0,0.0,-0.06553539591817942,0.2778660163559616,0.29855013696059524
C=0,0.0,-0.06560173120252555,0.2781252243695841,0.2988523310337276
C=0,0.0,-0.06577777777777778,0.27881284466458195,0.29965432098765443
C=0,0.0,-0.0658446182336459,0.27907391679231847,0.2999588163977203
C=0,0.0,-0.06589440279184405,0.2792682928212428,0.3001856127184008
C=0,0.0,-0.06615364064842011,0.2802800204235175,0.3013665851761362
C=0,0.0,-0.06618808002397814,0.2804143731678347,0.3015234756647894
C=0,0.0,-0.0664624636378015,0.2814843304174621,0.30277344546109586
C=0,0.0,-0.06648276736941561,0.28156347284436234,0.302865940238449
C=0,0.0,-0.06666666666666667,0.28227999628184697,0.3037037037037038
C=0,0.0,-0.06677108767554613,0.28268684993135157,0.30417939941082134
C=0,0.0,-0.06677846933815734,0.28271559933972934,0.3042130269849391
C=0,0.0,-0.06707519048019278,0.283870760197303,0.30556475663198945
C=0,0.0,-0.0670795132338663,0.28388758211170473,0.3055844491765021
C=0,0.0,-0.06737293538598255,0.28502896301548797,0.30692115009169835
C=0,0.0,-0.06738774078343157,0.2850865300943819,0.30698859690229946
C=0,0.0,-0.06755555555555556,0.2857387682659208,0.30775308641975324
C=0,0.0,-0.067671708686948,0.28619021544830564,0.3082822284627632
C=0,0.0,-0.06769577079336964,0.2862836970046092,0.3083918447253507
C=0,0.0,-0.0679715150559701,0.2873545252059855,0.3096480130327528
C=0,0.0,-0.06800360373126757,0.28747908595700145,0.3097941947757746
C=0,0.0,-0.0682723592078937,0.2885219000555606,0.31101852528040475
C=0,0.0,-0.06831124006317052,0.28867270005558004,0.3111956491766658
C=0,0.0,-0.06844444444444445,0.28918912034262945,0.31180246913580256
C=0,0.0,-0.06857424590004352,0.28969234782147674,0.31239378687797614
C=0,0.0,-0.06861868025358364,0.2898645423938001,0.3125962100441034
C=0,0.0,-0.06887717993274362,0.29086587638620603,0.3137738196936099
C=0,0.0,-0.06892592476547199,0.2910546160545705,0.3139958794871503
C=0,0.0,-0.06918116614984976,0.2920424936908737,0.31515864579376013
C=0,0.0,-0.06923297406026074,0.2922429241102743,0.3153946596078546
C=0,0.0,-0.06933333333333333,0.29263102230246474,0.31585185185185194
C=0,0.0,-0.06948620943928724,0.29322220773589175,0.31654828744564195
C=0,0.0,-0.06953982859783658,0.29342946962279304,0.31679255250125565
C=0,0.0,-0.06979231473359865,0.29440502658160267,0.3179427671197273
C=0,0.0,-0.06984648883654598,0.29461425564352295,0.31818956025537626
C=0,0.0,-0.07009948701050095,0.2955909583489331,0.3193421074922822
C=0,0.0,-0.07015295523319759,0.2957972852134056,0.3195856849512336
C=0,0.0,-0.07022222222222223,0.2960644628730716,0.31990123456790137
C=0,0.0,-0.07040773129344935,0.2967800112200575,0.320746331447936
C=0,0.0,-0.07045922824306128,0.2969785613629382,0.32098092866283484
C=0,0.0,-0.07071705265221417,0.2979721934390719,0.3221554620823091
C=0,0.0,-0.07076530831986916,0.2981580871122025,0.32237529345718186
C=0,0.0,-0.0710274562034624,0.2991675133126769,0.32356952270466216
C=0,0.0,-0.07107119591581451,0.29933586547088403,0.32376878139426624
C=0,0.0,-0.07111111111111111,0.29948943039158016,0.32395061728395075
C=0,0.0,-0.07133894711135452,0.30036597921087343,0.3249885368406152
C=0,0.0,-0.07137689148155146,0.3005118994382824,0.3251613945270679
C=0,0.0,-0.07165153058814433,0.30156759956766643,0.3264125282348798
C=0,0.0,-0.0716823954661997,0.30168619200335656,0.3265531349015765
C=0,0.0,-0.07196521189479527,0.3027723828817816,0.3278415208540674
C=0,0.0,-0.07198770831733736,0.30285874614471586,0.3279440045567592
C=0,0.0,-0.07200000000000001,0.3029059127972774,0.3280000000000001
C=0,0.0,-0.07227999634160309,0.3039803377173921,0.3292755388895253
C=0,0.0,-0.07229283048100621,0.304029564830659,0.329334005524584
C=0,0.0,-0.07259588928882965,0.305191472704857,0.3307146067602241
C=0,0.0,-0.0725977624017099,0.30519865101918964,0.3307231398300119
C=0,0.0,-0.07288888888888889,0.30631385109972387,0.3320493827160495
C=0,0.0,-0.07290250452241409,0.3063660076580328,0.33211140949099766
C=0,0.0,-0.07291289614734775,0.3064057965414715,0.33215874911569543
C=0,0.0,-0.07320705728454507,0.3075316376846579,0.33349881651848323
C=0,0.0,-0.07323102237929635,0.307623317992228,0.3336079908390168
C=0,0.0,-0.0735114211279918,0.30869554402629806,0.33488536291640725
C=0,0.0,-0.07355027349874832,0.30884404589059067,0.3350623570498536
C=0,0.0,-0.07377777777777778,0.3097132407516096,0.3360987654320989
C=0,0.0,-0.07381559649110409,0.309857729599968,0.3362710506816965
C=0,0.0,-0.07387065507238655,0.31006798913928046,0.33652187310753884
C=0,0.0,-0.07411958381069289,0.3110181973124844,0.33765588180426775
C=0,0.0,-0.07419217272019463,0.31129515671107433,0.3379865646142201
C=0,0.0,-0.0744233835220297,0.3121769500604844,0.3390398582670243
C=0,0.0,-0.07451483211615711,0.3125255576496167,0.3394564574180492
C=0,0.0,-0.07466666666666667,0.31310411059263243,0.3401481481481483
C=0,0.0,-0.07472699605884608,0.3133339907304444,0.3404229820458545
C=0,0.0,-0.07483863898897336,0.3137592010702429,0.34093157761643433
C=0,0.0,-0.07503042185333453,0.3144893221987005,0.34180525510963516
C=0,0.0,-0.0751635991227827,0.31499609616081714,0.3424119515593435
C=0,0.0,-0.07533366133614583,0.31564294733146314,0.34318667942022
C=0,0.0,-0.07548971835790158,0.3162362521825834,0.3438976058526629
C=0,0.0,-0.07555555555555556,0.3164864468823585,0.34419753086419763
C=0,0.0,-0.07563671493639007,0.3167948689848384,0.3445672569324438
C=0,0.0,-0.07581700259157592,0.3174796784710317,0.34538856736162377
C=0,0.0,-0.07593958308163629,0.31794509000484705,0.34594698959412096
C=0,0.0,-0.07614545777874299,0.31872638443677465,0.3468848632142737
C=0,0.0,-0.07624226619791119,0.3190936132274409,0.34732587934604
C=0,0.0,-0.07644444444444445,0.31986018520342524,0.34824691358024706
C=0,0.0,-0.07647508993281082,0.3199763795664432,0.3483865208050272
C=0,0.0,-0.07654476470969823,0.32024044147851943,0.3487039281219587
C=0,0.0,-0.0768059051264462,0.3212296734235937,0.34989356779825503
C=0,0.0,-0.07684707903993854,0.3213855775739521,0.350081137848609
C=0,0.0,-0.07713790949238158,0.32248627564963145,0.3514060321319607
C=0,0.0,-0.07714920961002764,0.32252902431959013,0.3514575104456816
C=0,0.0,-0.07733333333333334,0.3232252557033458,0.35229629629629644
C=0,0.0,-0.07745115683981718,0.3236707845112877,0.35283304782583397
C=0,0.0,-0.07747110922423334,0.323746195964749,0.35292394202150756
C=0,0.0,-0.07775292114761317,0.32481086093492056,0.35420775189468234
C=0,0.0,-0.0778055105773352,0.32500944416888067,0.35444732596341605
C=0,0.0,-0.07805450295017397,0.32594925636639654,0.3555816245507926
C=0,0.0,-0.0781411198695865,0.3262760301426726,0.35597621273922747
C=0,0.0,-0.07822222222222222,0.32658186617654916,0.3563456790123458
C=0,0.0,-0.0783559026627123,0.32708597357168223,0.3569546676856895
C=0,0.0,-0.07847794348231524,0.32754596384846885,0.35751063141943623
C=0,0.0,-0.07865712069889091,0.32822101530680997,0.3583268831838365
C=0,0.0,-0.07881598786115895,0.32881925533131584,0.35905061136750205
C=0,0.0,-0.07895815747082346,0.3293543843179011,0.35969827292264034
C=0,0.0,-0.07911111111111112,0.3299298211365785,0.3603950617283952
C=0,0.0,-0.07915525951695718,0.3300959147199803,0.36059618224391615
C=0,0.0,-0.07925901338907537,0.3304860833411857,0.3610688387724546
C=0,0.0,-0.07949576502666478,0.33137595222799,0.3621473740103619
C=0,0.0,-0.07955968886265602,0.33161611510299865,0.3624385825965442
C=0,0.0,-0.07983751103427789,0.3326593781546862,0.36370421693393273
C=0,0.0,-0.07986018429902614,0.33274448231982484,0.3638075062511192
C=0,0.0,-0.08,0.3332690338073756,0.36444444444444457
C=0,0.0,-0.08016050010409159,0.3338711876982968,0.36517561158530626
C=0,0.0,-0.0801805042517802,0.33394620288629934,0.36526674159144323
C=0,0.0,-0.08046063668220299,0.33499623393521466,0.36654290044114707
C=0,0.0,-0.08052475146010418,0.33523643689703986,0.36683497887380806
C=0,0.0,-0.08076059443615491,0.33611962371756166,0.3679093746535947
C=0,0.0,-0.08087025951011079,0.3365300907502104,0.3684089599905048
C=0,0.0,-0.0808888888888889,0.336599788306313,0.368493827160494
C=0,0.0,-0.08106037376718439,0.33724135972252095,0.3692750360505068
C=0,0.0,-0.08121703532358787,0.33782717509933574,0.3699887164741227
C=0,0.0,-0.0813599750749689,0.3383614446174889,0.3706398864526362
C=0,0.0,-0.08156508589426603,0.33912770068931253,0.37157428018498984
C=0,0.0,-0.08165939875762607,0.33947988106009275,0.37200392767363
C=0,0.0,-0.08177777777777778,0.33992170146073697,0.3725432098765434
C=0,0.0,-0.08191441828885526,0.3404316783575817,0.37316568331589633
C=0,0.0,-0.08195864521171203,0.3405966716982036,0.37336716152002164
C=0,0.0,-0.08225771483221866,0.3417118191699521,0.3747295897912185
C=0,0.0,-0.0822650396480985,0.34173911903531773,0.37476295839689333
C=0,0.0,-0.08255660801257414,0.3428253261037455,0.37609121427950454
C=0,0.0,-0.082616957187847,0.34305003374864285,0.37636613830019205
C=0,0.0,-0.08266666666666667,0.3432350432184847,0.3765925925925927
C=0,0.0,-0.08285532514463978,0.34393719511827836,0.3774520367700258
C=0,0.0,-0.08297017820015595,0.34436443361986036,0.37797525624515504
C=0,0.0,-0.0831538666187066,0.34504742882254225,0.3788120590407747
C=0,0.0,-0.08332471005439968,0.3456823298687106,0.3795903458033764
C=0,0.0,-0.0834522328235004,0.34615602981586363,0.38017128286261304
C=0,0.0,-0.08355555555555556,0.3465396329342391,0.38064197530864213
C=0,0.0,-0.0836805601984093,0.3470037338136517,0.3812114409038647
C=0,0.0,-0.08375042414617107,0.3472630006878834,0.38152970999922386
C=0,0.0,-0.0840377361596309,0.3483286568731591,0.38283857583831865
C=0,0.0,-0.08404844097229702,0.3483683440185972,0.382887342207131
C=0,0.0,-0.0843462836858816,0.34947206237835815,0.38424418123568294
C=0,0.0,-0.08439624554630887,0.3496571105670544,0.3844717852665183
C=0,0.0,-0.08444444444444445,0.349835549891154,0.3846913580246915
C=0,0.0,-0.08464395266934938,0.3505741583278907,0.3856002288270362
C=0,0.0,-0.08475609604868789,0.3509891065178525,0.3861111042218005
C=0,0.0,-0.08494144830354777,0.35167463441831015,0.3869554867161622
C=0,0.0,-0.08511729544024232,0.35232465645213956,0.3877565681166596
C=0,0.0,-0.0852387709677419,0.3527734931911298,0.38830995663082435
C=0,0.0,-0.08533333333333334,0.3531226995785205,0.38874074074074094
C=0,0.0,-0.08547985157892607,0.35366377220197104,0.3894082127484411
C=0,0.0,-0.08553592103961366,0.3538707371782754,0.38966364029157347
C=0,0.0,-0.08583289889526069,0.35496636890210165,0.3910165394117433
C=0,0.0,-0.08584377240845026,0.3550064657062995,0.39106607430516244
C=0,0.0,-0.08612970490919164,0.35606039087539837,0.39236865569742874
C=0,0.0,-0.08620906595958422,0.35635274901242675,0.39273018937143933
C=0,0.0,-0.08622222222222223,0.3564011937370005,0.39279012345679026
C=0,0.0,-0.0864263394543266,0.35715280560141266,0.39371999084748793
C=0,0.0,-0.08657574035148147,0.3577026342774849,0.39440059493452684
C=0,0.0,-0.08672280290199341,0.35824361557385165,0.3950705465535257
C=0,0.0,-0.08694380379303435,0.35905613376994416,0.3960773283904899
C=0,0.0,-0.08701909562192572,0.35933282327690236,0.396420324499884
C=0,0.0,-0.08711111111111111,0.359670781778597,0.39683950617283964
C=0,0.0,-0.08731326458425359,0.3604132598711489,0.39776042755048874
C=0,0.0,-0.08731521798225972,0.3604204311852376,0.3977693263636277
C=0,0.0,-0.08761117034953353,0.36150644176403485,0.3991175538145418
C=0,0.0,-0.08768413111767764,0.3617740250768851,0.3994499306471983
C=0,0.0,-0.08790695308868302,0.36259085746898057,0.40046500851511163
C=0,0.0,-0.08800000000000001,0.3629317611309046,0.4008888888888891
C=0,0.0,-0.08805641187980706,0.3631384419989747,0.4011458763413434
C=0,0.0,-0.08820256656304087,0.3636736807462942,0.4018116921205197
C=0,0.0,-0.08843011545257295,0.36450652336690414,0.40284830372838804
C=0,0.0,-0.08849801113433164,0.3647549140327204,0.40315760627862207
C=0,0.0,-0.08879328716267187,0.3658345597555618,0.4045027526299498
C=0,0.0,-0.08880525051482968,0.3658782820294798,0.40455725234533535
C=0,0.0,-0.08888888888888889,0.3661838163994972,0.40493827160493845
C=0,0.0,-0.0890883950065649,0.36691262033267263,0.4058471328076847
C=0,0.0,-0.08918182584388296,0.36725373095652064,0.40627276217768915
C=0,0.0,-0.08938333502290119,0.36798909817248626,0.4071907484376611
C=0,0.0,-0.089559850317046,0.3686328832405807,0.407994873666543
C=0,0.0,-0.08967810756694927,0.3690639956740014,0.4085336011383246
C=0,0.0,-0.08977777777777778,0.36942713717178616,0.40898765432098777
C=0,0.0,-0.08993933291322981,0.3700157520987057,0.4097236277158248
C=0,0.0,-0.08997271299236265,0.3701373152268288,0.40987569252076334
C=0,0.0,-0.09026715165116789,0.3712090592111696,0.41121702418865386
C=0,0.0,-0.09032028271456521,0.37140235087422574,0.4114590656996861
C=0,0.0,-0.09056142389376626,0.3722792299978412,0.41255759773826867
C=0,0.0,-0.09066666666666667,0.37266170703873447,0.4130370370370372
C=0,0.0,-0.0907027089080592,0.372792693038581,0.4132012294700476
C=0,0.0,-0.09085553006893021,0.3733478299482875,0.41389741475846
C=0,0.0,-0.09108662078728685,0.37418679219318823,0.4149501613643069
C=0,0.0,-0.09114947052379624,0.3744148614145752,0.4152364768306275
C=0,0.0,-0.09144324560387007,0.3754803267394303,0.41657478552874155
C=0,0.0,-0.09147202775411611,0.3755846620713389,0.41670590421319575
C=0,0.0,-0.09155555555555556,0.3758873131669831,0.4170864197530866
C=0,0.0,-0.09173685565301515,0.37654422825622225,0.41791234241929137
C=0,0.0,-0.09185893932047318,0.37698631654014036,0.4184685013488224
C=0,0.0,-0.09203030101345411,0.37760656828898786,0.41924914906129107
C=0,0.0,-0.09224736511014159,0.37839176960249404,0.42023799661286737
C=0,0.0,-0.09232358202576296,0.3786673491524336,0.4205852070062536
C=0,0.0,-0.09244444444444445,0.379104104349677,0.421135802469136
C=0,0.0,-0.0926166990288696,0.3797265731519518,0.42192051779818385
C=0,0.0,-0.09263731486060184,0.37980103539911464,0.42201443436496405
C=0,0.0,-0.09290965236004955,0.3807842425836233,0.42325508297355924
C=0,0.0,-0.09302879842491002,0.3812141282105905,0.4237978594912569
C=0,0.0,-0.09320244235492187,0.38184035973423175,0.4245889040613109
C=0,0.0,-0.09333333333333334,0.3823121175997843,0.42518518518518533
C=0,0.0,-0.09342182577361657,0.3826310624594852,0.4255883174131423
C=0,0.0,-0.09349506934744667,0.38289492688126914,0.4259219825828128
C=0,0.0,-0.09378753366992071,0.3839479462929453,0.42725432005186115
C=0,0.0,-0.09381640699672844,0.3840518527124861,0.4273858540962075
C=0,0.0,-0.09407983565297334,0.3849994202281957,0.4285859179746565
C=0,0.0,-0.09421255230571035,0.3854765136825925,0.4291905160593473
C=0,0.0,-0.09422222222222222,0.3855112594677581,0.4292345679012347
C=0,0.0,-0.09437197562556482,0.38604935093669485,0.42991677784979543
C=0,0.0,-0.09461027203553446,0.3869050602313558,0.43100235038410156
C=0,0.0,-0.09466395391497934,0.3870977406588561,0.4312469011682393
C=0,0.0,-0.09495577084682433,0.3881445916258485,0.432576289413311
C=0,0.0,-0.09500957664677134,0.3883375073711597,0.43282140472418074
C=0,0.0,-0.09511111111111112,0.3887013829586421,0.43328395061728414
C=0,0.0,-0.09524742674502368,0.38918990605959597,0.43390494406066354
C=0,0.0,-0.09541047672772973,0.38977387026755483,0.4346477273152134
C=0,0.0,-0.09553892193181573,0.39023368617279414,0.4352328665782718
C=0,0.0,-0.09581298299664254,0.39121416424164024,0.436481366984705
C=0,0.0,-0.09583025672774864,0.39127593416890943,0.43656005842641066
C=0,0.0,-0.096,0.3918826313741748,0.4373333333333335
C=0,0.0,-0.09612143145167573,0.39231665224219414,0.43788652105763404
C=0,0.0,-0.09621710630390273,0.3926584047724954,0.4383223731622237
C=0,0.0,-0.09641244642075159,0.3933558425776856,0.4392122559167574
C=0,0.0,-0.09662285763434825,0.39410660749966636,0.44017079588980884
C=0,0.0,-0.09670330195042753,0.39439350735121825,0.4405372644408367
C=0,0.0,-0.0968888888888889,0.3950550026553787,0.4413827160493829
C=0,0.0,-0.09699399835445083,0.39542964872944225,0.44186154805916505
C=0,0.0,-0.09703024810960015,0.3955587882257028,0.44202668583262306
C=0,0.0,-0.09728453594485187,0.396464268869798,0.4431851081932142
C=0,0.0,-0.09743928899045312,0.3970149629187553,0.44389009428984216
C=0,0.0,-0.09757491503194848,0.3974973699205566,0.44450794625665435
C=0,0.0,-0.09777777777777778,0.39821845871574485,0.44543209876543227
C=0,0.0,-0.09784999167931918,0.3984751477152231,0.44576107320578756
C=0,0.0,-0.09786513592433677,0.39852895402080835,0.4458300636553121
C=0,0.0,-0.09815519892888802,0.3995590233004733,0.4471514617871567
C=0,0.0,-0.098262367722731,0.39993935892246624,0.4476396751813303
C=0,0.0,-0.098445104350743,0.40058757988030785,0.4484721420422738
C=0,0.0,-0.09866666666666667,0.40137300671944554,0.44948148148148165
C=0,0.0,-0.09867642881390004,0.401407613021572,0.4495259534855448
C=0,0.0,-0.09873485249330824,0.40161462587190966,0.4497921058028488
C=0,0.0,-0.09902444365825103,0.4026401633777261,0.4511113544431437
C=0,0.0,-0.09909218679533466,0.40287992667018885,0.4514199620676358
C=0,0.0,-0.09931387814549406,0.40366419449105506,0.4524298893294731
C=0,0.0,-0.09950965366152065,0.40435631670541905,0.4533217555691498
C=0,0.0,-0.09955555555555556,0.4045185175196841,0.4535308641975311
C=0,0.0,-0.09960315625321048,0.4046867212960542,0.4537477118201812
C=0,0.0,-0.09989227827781946,0.4057077458677446,0.45506482326562214
C=0,0.0,-0.09992884156166307,0.4058368001467795,0.45523138933646523
C=0,0.0,-0.10018124451398128,0.4067272702720184,0.4563812250081371
C=0,0.0,-0.10034976280249525,0.40732139419922725,0.4571489194335896
C=0,0.0,-0.10044444444444445,0.40765504582390466,0.4575802469135804
C=0,0.0,-0.10047005525459057,0.40774529656563924,0.45769691838202387
C=0,0.0,-0.10075871079077359,0.40876182679625217,0.45901190471352427
C=0,0.0,-0.1007724298511502,0.4088101162562564,0.45907440265523997
C=0,0.0,-0.10104721141188028,0.4097768630023843,0.4603261853207881
C=0,0.0,-0.10119685533810643,0.4103029839030654,0.4610078965402628
C=0,0.0,-0.10133333333333334,0.4107825914351473,0.46162962962962983
C=0,0.0,-0.10133555740548134,0.41079040721345134,0.4616397615138596
C=0,0.0,-0.10162305206019828,0.41180001491979623,0.4629494593853479
C=0,0.0,-0.10162374905736049,0.4118024614497605,0.4629526345946424
C=0,0.0,-0.10191178665151102,0.41281302772251627,0.4642648058568837
C=0,0.0,-0.10205103298370544,0.4133012272848493,0.4648991502591027
C=0,0.0,-0.10219967047012896,0.41382210803382397,0.4655762765861432
C=0,0.0,-0.10222222222222223,0.4139010823558863,0.4656790123456792
C=0,0.0,-0.10248081124751113,0.4148066391782776,0.4668570290164397
C=0,0.0,-0.10248740079360752,0.4148297043766923,0.4668870480597678
C=0,0.0,-0.1027749779005318,0.41583581873503817,0.46819712154686727
C=0,0.0,-0.1029124001663424,0.4163162689852584,0.46882315631333776
C=0,0.0,-0.10306240206767275,0.4168404530836896,0.46950649830828717
C=0,0.0,-0.10311111111111111,0.41701054685471906,0.4697283950617286
C=0,0.0,-0.10334581323408734,0.4178301352996485,0.4707975936219536
C=0,0.0,-0.10334967356998143,0.4178436093883901,0.4708151795965822
C=0,0.0,-0.10363679268058176,0.41884528960579925,0.47212316665598375
C=0,0.0,-0.10378106412719551,0.41934825692762184,0.47278040324611303
C=0,0.0,-0.10392375967076728,0.4198454956834986,0.4734304607223844
C=0,0.0,-0.10400000000000001,0.4201109760893291,0.47377777777777796
C=0,0.0,-0.10421057480999207,0.4208442295599918,0.4747370630232974
C=0,0.0,-0.10421816670816275,0.420870652891399,0.47477164833718605
C=0,0.0,-0.10449723836586677,0.421841493164712,0.4760429747778377
C=0,0.0,-0.10465713502910157,0.4223973424330607,0.47677139291035175
C=0,0.0,-0.10478375060415074,0.4228372884180163,0.47734819719668686
C=0,0.0,-0.10488888888888889,0.42320235893562586,0.47782716049382734
C=0,0.0,-0.10507011178874578,0.42383161723119556,0.4786527314820643
C=0,0.0,-0.10509798333540504,0.42392834501845916,0.4787797018612898
C=0,0.0,-0.10535632218169327,0.4248244815064774,0.479956578827714
C=0,0.0,-0.10554072606949927,0.4254636803412196,0.4807966409832746
C=0,0.0,-0.10564238204315857,0.4258158831370077,0.4812597404188336
C=0,0.0,-0.10577777777777778,0.4262846808856754,0.4818765432098767
C=0,0.0,-0.10592829163143563,0.42680582400688644,0.4825622174320958
C=0,0.0,-0.10598537787469409,0.42700336832684604,0.4828222769847177
C=0,0.0,-0.10621405120293387,0.42779430599114515,0.4838640110355878
C=0,0.0,-0.10643195359913149,0.428547429136924,0.4848566775071547
C=0,0.0,-0.10649966101217201,0.428781330955756,0.4851651223887838
C=0,0.0,-0.10666666666666667,0.4293579285773602,0.48592592592592615
C=0,0.0,-0.10678512131177309,0.4297669007576316,0.486465552642522
C=0,0.0,-0.10688046829983602,0.4300958831734294,0.48689991114369763
C=0,0.0,-0.10707043235245484,0.43075101724462395,0.4877653029389611
C=0,0.0,-0.10733093724687068,0.43164875108314593,0.4889520474579666
C=0,0.0,-0.1073555943830247,0.4317336822555291,0.4890643744115571
C=0,0.0,-0.10755555555555556,0.4324220887168424,0.48997530864197547
C=0,0.0,-0.10764060765037275,0.43271489762008764,0.4903627681850316
C=0,0.0,-0.10778337592759951,0.43320605376219207,0.49101315700350906
C=0,0.0,-0.1079254723994636,0.4336946651589818,0.49166048537533436
C=0,0.0,-0.10821018887332873,0.4346729866838382,0.4929575270896088
C=0,0.0,-0.10823780005106559,0.4347678123606669,0.49308331134374345
C=0,0.0,-0.10844444444444445,0.43547715610114224,0.4940246913580249
C=0,0.0,-0.10849475731306099,0.4356498639972286,0.4942538944261669
C=0,0.0,-0.10869422555247937,0.4363340482874089,0.4951625830724062
C=0,0.0,-0.10877917795780606,0.43662529889266904,0.49554958847445
C=0,0.0,-0.10906345104475373,0.43759929315461826,0.4968446103149894
C=0,0.0,-0.10915266859783371,0.43790478321488313,0.49725104583457597
C=0,0.0,-0.10933333333333334,0.4385231008478804,0.4980740740740743
C=0,0.0,-0.1093475768091324,0.4385718485584802,0.4981389610193811
C=0,0.0,-0.10961314558863441,0.4394800390841894,0.4993487743482236
C=0,0.0,-0.10963155548420034,0.4395429668706001,0.49943264165024615
C=0,0.0,-0.10991538730123757,0.4405126498482666,0.5007256532611936
C=0,0.0,-0.11007567316676409,0.4410598381102065,0.5014558444263699
C=0,0.0,-0.11019907248953861,0.44148089923970923,0.5020179968967872
C=0,0.0,-0.11022222222222222,0.44155983576883034,0.5021234567901236
C=0,0.0,-0.11048261127640463,0.44244771678409783,0.5033096735925101
C=0,0.0,-0.11054026821947555,0.4426442027868674,0.5035723329998332
C=0,0.0,-0.11076600388713412,0.44341310421154256,0.5046006843747223
C=0,0.0,-0.11100694788452153,0.4442331558925752,0.5056983181405983
C=0,0.0,-0.11104925054501685,0.44437706324308907,0.5058910302606325
C=0,0.0,-0.11111111111111112,0.4445873868074993,0.5061728395061731
C=0,0.0,-0.11133235147132245,0.4453395955907191,0.5071807122582469
C=0,0.0,-0.11147572955542595,0.44582672049576455,0.5078338790858296
C=0,0.0,-0.11161530688529642,0.4463007029573498,0.5084697313663505
C=0,0.0,-0.11189811700414659,0.4472603870368283,0.5097580885744457
C=0,0.0,-0.11194663088689877,0.44742491996060924,0.509979096262539
C=0,0.0,-0.112,0.4476058314837526,0.5102222222222224
C=0,0.0,-0.11218078204303958,0.44821864951393464,0.511045784862736
C=0,0.0,-0.1124196698004063,0.4490277779528884,0.5121340513129622
C=0,0.0,-0.1124633022150886,0.449175492064373,0.5123328212020705
C=0,0.0,-0.11274567773134564,0.4501309163547736,0.5136191985539081
C=0,0.0,-0.1128888888888889,0.45061511487250416,0.5142716049382718
C=0,0.0,-0.11289486448989094,0.45063531844600624,0.5142988271206145
C=0,0.0,-0.11302790880079369,0.4510849240426891,0.5149049178702826
C=0,0.0,-0.11330999563033656,0.45203751677659004,0.5161899800937556
C=0,0.0,-0.11337223342765881,0.45224756572718183,0.5164735078371125
C=0,0.0,-0.11359193842479004,0.45298869619586474,0.5174743861573771
C=0,0.0,-0.11377777777777778,0.45361506800162565,0.5183209876543212
C=0,0.0,-0.11385179537042939,0.4538645444038079,0.5186581789097341
C=0,0.0,-0.11387373738687409,0.45393846393081294,0.5187581369846488
C=0,0.0,-0.11415539271720118,0.4548868216026437,0.5200412334894722
C=0,0.0,-0.11433356936556138,0.4554862794099843,0.5208529271097798
C=0,0.0,-0.11443690461426909,0.45583377082347093,0.5213236765761149
C=0,0.0,-0.11466666666666667,0.45660588864239393,0.5223703703703706
C=0,0.0,-0.11471827327445067,0.4567793131963113,0.5226054671391643
C=0,0.0,-0.11481757475745666,0.4571127960132374,0.5230578405617472
C=0,0.0,-0.1149994988919841,0.45772345031507744,0.5238866060634834
C=0,0.0,-0.1152805816589636,0.45866618376457635,0.5251670942241677
C=0,0.0,-0.11530383119414878,0.4587441198214255,0.5252730087733446
C=0,0.0,-0.11555555555555556,0.4595875252642639,0.52641975308642
C=0,0.0,-0.11556152176532952,0.45960751512050324,0.5264469324865013
C=0,0.0,-0.11579235863408696,0.4603802767898453,0.5274985226663963
C=0,0.0,-0.11584231939885858,0.4605474459494364,0.5277261217059115
C=0,0.0,-0.11612297474515398,0.4614859778088356,0.5290046627279239
C=0,0.0,-0.11628317735311436,0.4620212932285347,0.5297344746086322
C=0,0.0,-0.11640348798763428,0.46242311224703175,0.530282556388112
C=0,0.0,-0.11644444444444445,0.4625598043158825,0.5304691358024693
C=0,0.0,-0.11668385930752609,0.46335885080322725,0.5315598035120634
C=0,0.0,-0.11677630795165977,0.4636671958097934,0.5319809584464502
C=0,0.0,-0.11696408888384902,0.4642931950074852,0.5328364049153124
C=0,0.0,-0.11724417689341124,0.46522614638072934,0.5341123614033181
C=0,0.0,-0.11727177136213657,0.4653180115759145,0.5342380695386223
C=0,0.0,-0.11733333333333335,0.46552285734793536,0.5345185185185187
C=0,0.0,-0.11752412351079314,0.466157706434733,0.5353876737713912
C=0,0.0,-0.11776958885656907,0.46697376794714984,0.5365059047910371
C=0,0.0,-0.11780392890834149,0.4670878766721177,0.536662342804667
C=0,0.0,-0.1180835932561547,0.46801665858634134,0.5379363692780382
C=0,0.0,-0.11822222222222223,0.4684766739541226,0.5385679012345681
C=0,0.0,-0.11826978205444721,0.4686344927299038,0.538784562692482
C=0,0.0,-0.11836311672207572,0.46894405366169795,0.5392097539561229
C=0,0.0,-0.11864249947167793,0.4698700633733083,0.5404824975931997
C=0,0.0,-0.11877237293082166,0.47030021412517375,0.541074143351521
C=0,0.0,-0.11892174166825623,0.4707946891871093,0.5417546009331674
C=0,0.0,-0.11911111111111111,0.47142110607249266,0.5426172839506175
C=0,0.0,-0.11920084347281429,0.471717932559854,0.5430260647094876
C=0,0.0,-0.11927738382464628,0.47197096073724243,0.5433747485345
C=0,0.0,-0.11947980504405473,0.47263979493910024,0.5442968896451383
C=0,0.0,-0.11975862653836636,0.47356027776320364,0.5455670764525581
C=0,0.0,-0.11978483744737867,0.4736467615826323,0.5456864817047252
C=0,0.0,-0.12000000000000001,0.4743563443590795,0.5466666666666669
C=0,0.0,-0.1200373081098138,0.4744793824613104,0.5468366258335964
C=0,0.0,-0.12029475689185101,0.47532764609933376,0.548009448062877
C=0,0.0,-0.12031584991012503,0.47539711045334865,0.5481055384794586
C=0,0.0,-0.12059425208867947,0.4763134631500222,0.5493738150706511
C=0,0.0,-0.12080716564141503,0.47701364415631187,0.5503437545886687
C=0,0.0,-0.1208725147924965,0.4772284419527991,0.5506414562769287
C=0,0.0,-0.12088888888888889,0.47728222915320073,0.5507160493827162
C=0,0.0,-0.12115063816622404,0.47814204825390816,0.551908462757243
C=0,0.0,-0.1213220875793816,0.4787047860633131,0.5526895100838497
C=0,0.0,-0.12142862235212529,0.4790542834363246,0.553174835159682
C=0,0.0,-0.12170646749006664,0.4799651488737652,0.5544405741214149
C=0,0.0,-0.12177777777777779,0.48019875346545593,0.5547654320987657
C=0,0.0,-0.12183954699875527,0.4804011025809714,0.5550468252165519
C=0,0.0,-0.12198417371750597,0.48087464593067747,0.5557056802686385
C=0,0.0,-0.12226174116947944,0.48178277596223085,0.5569701542165176
C=0,0.0,-0.12235956861228647,0.4821026249312361,0.5574158125670831
C=0,0.0,-0.12253916997858916,0.48268954031430766,0.5582339965691285
C=0,0.0,-0.12266666666666667,0.48310583869926615,0.558814814814815
C=0,0.0,-0.12281646027498991,0.4835949403234915,0.5594972079193986
C=0,0.0,-0.12288217756284725,0.4838093848081262,0.5597965866751933
C=0,0.0,-0.12309361218637793,0.4844989773170606,0.5607597888490552
C=0,0.0,-0.12337062583797503,0.4854016526129737,0.5620217399285531
C=0,0.0,-0.12340739943414453,0.48552141438883084,0.5621892640888808
C=0,0.0,-0.12355555555555556,0.4860036757608127,0.5628641975308644
C=0,0.0,-0.12364750135251845,0.4863029675198639,0.5632830617170287
C=0,0.0,-0.12392423885024476,0.4872029233370233,0.5645437547622263
C=0,0.0,-0.12393526026178733,0.4872387463451653,0.5645939634148092
C=0,0.0,-0.12420083844887855,0.48810152135439755,0.5658038196004469
C=0,0.0,-0.12444444444444445,0.48889214779057405,0.5669135802469139
C=0,0.0,-0.12446578654471879,0.4889614138553982,0.5670108053703858
C=0,0.0,-0.12447730026361786,0.48899876285256944,0.5670632567564816
C=0,0.0,-0.12475362440712079,0.48989464910275204,0.5683220667435505
C=0,0.0,-0.1249990052570345,0.49068945061646857,0.5694399128376018
C=0,0.0,-0.12502981098949112,0.49078918136677546,0.5695802500632375
C=0,0.0,-0.125305860118266,0.49168236089707534,0.5708378072054342
C=0,0.0,-0.12533333333333335,0.4917711700751985,0.5709629629629632
C=0,0.0,-0.1255349438601925,0.49242289085660085,0.571881410918655
C=0,0.0,-0.12558177189839864,0.49257418893667976,0.5720947386482607
C=0,0.0,-0.1258575464322476,0.49346466671919936,0.5733510448580171
C=0,0.0,-0.126073630315644,0.49416176934834577,0.5743354269934895
C=0,0.0,-0.12613318381955996,0.49435379546881386,0.5746067262891067
C=0,0.0,-0.12622222222222224,0.49464071561073847,0.5750123456790126
C=0,0.0,-0.12640868415745754,0.49524157640025857,0.5758617833839734
C=0,0.0,-0.12661509309789312,0.49590612142205426,0.5768020907792911
C=0,0.0,-0.1266840475404226,0.49612801071881407,0.5771162165730365
C=0,0.0,-0.12695927406028254,0.4970130996202904,0.5783700262746206
C=0,0.0,-0.12711111111111112,0.4975009546097054,0.579061728395062
C=0,0.0,-0.12715936120800916,0.4976559829798102,0.579281534392042
C=0,0.0,-0.12723436380619502,0.497896844291017,0.5796232128948886
C=0,0.0,-0.12750931686463277,0.4987792459078255,0.5808757768277717
C=0,0.0,-0.1277064641876093,0.4994113905098373,0.5817738924102204
C=0,0.0,-0.12778413331936833,0.499660305638039,0.5821277184549004
C=0,0.0,-0.128,0.5003516631000839,0.5831111111111114
C=0,0.0,-0.12805881325145876,0.500540024639457,0.5833790381455346
C=0,0.0,-0.12825643213333032,0.5011723811014039,0.5842793019407272
C=0,0.0,-0.12833335673922985,0.5014184040603409,0.5846297362564917
C=0,0.0,-0.1286077638582605,0.5022954450394013,0.5858798131320758
C=0,0.0,-0.12880929571181762,0.5029389924602472,0.5867979026871694
C=0,0.0,-0.12888203468136653,0.5031711487057806,0.5871292691040033
C=0,0.0,-0.1288888888888889,0.5031930105801056,0.5871604938271607
C=0,0.0,-0.12915616927858575,0.5040455161790421,0.5883781044913353
C=0,0.0,-0.1293650861752442,0.5047112629245324,0.5893298370205571
C=0,0.0,-0.12943016771716026,0.5049185485691499,0.5896263196003969
C=0,0.0,-0.129704030061521,0.5057902469764587,0.5908739147247071
C=0,0.0,-0.1297777777777778,0.5060247659221561,0.5912098765432102
C=0,0.0,-0.12992383537739438,0.5064892314813864,0.5918752500525746
C=0,0.0,-0.12997775637327083,0.5066606124916943,0.5921208901449007
C=0,0.0,-0.13025134671116836,0.5075296461959402,0.5933672461286561
C=0,0.0,-0.1304855757903266,0.5082729377840133,0.594434289711488
C=0,0.0,-0.13052480113111042,0.5083973491606202,0.5946129829306144
C=0,0.0,-0.13066666666666668,0.5088470387557164,0.5952592592592595
C=0,0.0,-0.13079811968611543,0.5092637224474832,0.5958581007923038
C=0,0.0,-0.13105034052165326,0.510062422169433,0.5970071068208651
C=0,0.0,-0.131071302426307,0.5101287671085868,0.5971025999420654
C=0,0.0,-0.13134434939889472,0.5109924841862792,0.5983464805949651
C=0,0.0,-0.13155555555555556,0.5116598886601482,0.5993086419753089
C=0,0.0,-0.13161726064815885,0.511854874713183,0.5995897429527238
C=0,0.0,-0.13161816333245657,0.511857725676862,0.5995938551811912
C=0,0.0,-0.13189003621543044,0.5127159397121777,0.6008323872036277
C=0,0.0,-0.13216267613907556,0.5135756801963836,0.6020744135224555
C=0,0.0,-0.13218907865587473,0.513658890066771,0.6021946916545406
C=0,0.0,-0.13243518045447653,0.514434097169143,0.6033158220703932
C=0,0.0,-0.13244444444444445,0.5144632492460108,0.6033580246913582
C=0,0.0,-0.13270754919401273,0.5152911916240015,0.6045566129949471
C=0,0.0,-0.13276312161638845,0.5154659578406493,0.6048097762524365
C=0,0.0,-0.1329797823870439,0.5161469645446904,0.6057967864298668
C=0,0.0,-0.13325188005989003,0.5170014169051096,0.6070363424950548
C=0,0.0,-0.13333333333333333,0.5172570224010965,0.6074074074074076
C=0,0.0,-0.1333403280498405,0.5172789722615075,0.6074392722270514
C=0,0.0,-0.13352384223581568,0.5178545496693111,0.6082752812964939
C=0,0.0,-0.13379566893500255,0.5187063637914582,0.609513602926123
C=0,0.0,-0.1339207345242279,0.519097977375159,0.6100833461659273
C=0,0.0,-0.13406736017454682,0.5195568602158563,0.6107513074618246
C=0,0.0,-0.13422222222222221,0.5200411279211162,0.611456790123457
C=0,0.0,-0.1343389159684222,0.5204060398768776,0.6119883949672569
C=0,0.0,-0.13450437836129295,0.5209230180323079,0.6127421680903348
C=0,0.0,-0.1346103363274701,0.5212539036989731,0.6132248654918084
C=0,0.0,-0.13488162125937858,0.5221004525966448,0.6144607190705026
C=0,0.0,-0.13509129765896724,0.5227541399114967,0.6154159115575176
C=0,0.0,-0.13511111111111113,0.5228158777752594,0.6155061728395065
C=0,0.0,-0.1351527707686619,0.5229456874744272,0.6156959557239043
C=0,0.0,-0.13542378485664097,0.523789609226864,0.6169305754580313
C=0,0.0,-0.1356815313146949,0.5245913895429384,0.6181047537669436
C=0,0.0,-0.1356946635214218,0.5246322187384895,0.618164578264255
C=0,0.0,-0.1359654067578787,0.5254735168838099,0.6193979641192253
C=0,0.0,-0.136,0.5255808969961207,0.6195555555555559
C=0,0.0,-0.13623601455762596,0.5263135045272673,0.6206307329847407
C=0,0.0,-0.13627511904969314,0.526434814333293,0.6208088756708245
C=0,0.0,-0.13650648690900968,0.5271521825232476,0.621862884807711
C=0,0.0,-0.13677682379707526,0.527989551716031,0.6230944195200098
C=0,0.0,-0.13687210143418538,0.528284462591424,0.623528462089067
C=0,0.0,-0.1368888888888889,0.5283363968539533,0.6236049382716051
C=0,0.0,-0.1370470252035502,0.5288256129397789,0.6243253370383955
C=0,0.0,-0.1373170911068248,0.5296603670185167,0.6255556372644243
C=0,0.0,-0.13747251991366258,0.5301403835551918,0.6262637018289076
C=0,0.0,-0.1375870214819285,0.5304938147661064,0.6267853200843412
C=0,0.0,-0.13777777777777778,0.5310821743512338,0.6276543209876545
C=0,0.0,-0.13785681630050853,0.5313259569862232,0.6280143853689835
C=0,0.0,-0.1380764168362248,0.5320026274193304,0.6290147878094687
C=0,0.0,-0.1381264755308074,0.5321567944723344,0.6292428329736783
C=0,0.0,-0.13839599913764247,0.5329863280076763,0.6304706627381492
C=0,0.0,-0.13866538708238219,0.5338145583652277,0.6316978744864079
C=0,0.0,-0.13866666666666666,0.5338184901857963,0.6317037037037039
C=0,0.0,-0.1386838354810558,0.5338712453644677,0.6317819171914767
C=0,0.0,-0.13893463932292513,0.5346414863076955,0.6329244680266591
C=0,0.0,-0.139203755813672,0.5354671125874688,0.6341504431511726
C=0,0.0,-0.1392948200880957,0.5357462895873497,0.6345652915124362
C=0,0.0,-0.13947273650551106,0.5362914379466196,0.6353757996362173
C=0,0.0,-0.13955555555555557,0.536544975126995,0.6357530864197534
C=0,0.0,-0.13974158134578774,0.5371144631168624,0.6366005372419221
C=0,0.0,-0.1399094158889645,0.5376278133323245,0.6373651168275052
C=0,0.0,-0.14001029027828552,0.5379361888195368,0.6378246557121898
C=0,0.0,-0.14027886324320035,0.5387566157655765,0.6390481547745797
C=0,0.0,-0.14044444444444446,0.5392619027512249,0.6398024691358027
C=0,0.0,-0.14052766913921666,0.5395158709241635,0.6401816038564316
C=0,0.0,-0.14054730017711609,0.5395757446554861,0.6402710341401957
C=0,0.0,-0.1408156010129836,0.5403935761793175,0.6414932935035922
C=0,0.0,-0.14108376568009257,0.5412101110166392,0.6427149325426441
C=0,0.0,-0.1411496271519876,0.5414105178022821,0.6430149681368326
C=0,0.0,-0.14133333333333334,0.5419692067671473,0.6438518518518521
C=0,0.0,-0.1413517941040502,0.5420253498365142,0.6439359509184511
C=0,0.0,-0.1416196862067542,0.5428392932974704,0.6451563482752137
C=0,0.0,-0.14177533833311243,0.5433118105564418,0.6458654301841791
C=0,0.0,-0.14188744190636857,0.5436519420474744,0.6463761242401237
C=0,0.0,-0.14215506111729972,0.5444632967239045,0.6475952784232545
C=0,0.0,-0.14222222222222222,0.5446666989408354,0.6479012345679015
C=0,0.0,-0.1424048522177977,0.5452198069640135,0.6487332156588564
C=0,0.0,-0.14242254375016866,0.5452733579535232,0.6488138104174352
C=0,0.0,-0.14268988971178664,0.5460821263524481,0.6500317197981393
C=0,0.0,-0.1429570989051303,0.5468896025261253,0.6512490061233717
C=0,0.0,-0.1430382195089311,0.5471345660288854,0.6516185555406864
C=0,0.0,-0.1431111111111111,0.547354560233451,0.6519506172839509
C=0,0.0,-0.1432241712293127,0.5476957870693002,0.6524656689335359
C=0,0.0,-0.14349110657955974,0.5485006805659881,0.653681707751328
C=0,0.0,-0.14367549211712632,0.5490561480221143,0.6545216863113534
C=0,0.0,-0.14375790484718182,0.549304283589447,0.6548971220816063
C=0,0.0,-0.14400000000000002,0.5500326843038941,0.6560000000000002
C=0,0.0,-0.1440245659195482,0.5501065967021461,0.6561119114112755
C=0,0.0,-0.144291089680058,0.5509076204557365,0.6573260752091533
C=0,0.0,-0.1443167232025912,0.5509846145244106,0.6574428501451379
C=0,0.0,-0.1445574760081149,0.5517073553910227,0.6585396129258569
C=0,0.0,-0.14459944769917654,0.5518332813381199,0.6587308172962489
C=0,0.0,-0.14470338452049825,0.5521450251133097,0.6592043072600478
C=0,0.0,-0.14482372477909872,0.5525058020379308,0.6597525239936721
C=0,0.0,-0.1448888888888889,0.5527010582614611,0.6600493827160496
C=0,0.0,-0.14496196721893845,0.5529200284705733,0.6603822951084976
C=0,0.0,-0.1450898358643375,0.5533029609154796,0.6609648078264265
C=0,0.0,-0.14535580913107873,0.5540988325317479,0.6621764638193589
C=0,0.0,-0.14561127995903736,0.554862454195975,0.6633402753689482
C=0,0.0,-0.14562164444246195,0.5548934173838428,0.6633874913489936
C=0,0.0,-0.14577777777777778,0.5553595884434503,0.664098765432099
C=0,0.0,-0.14588734165749034,0.5556867159578727,0.6645978897730118
C=0,0.0,-0.14615290063100006,0.5564787287289087,0.6658076584301116
C=0,0.0,-0.14626471860304074,0.5568119574852288,0.6663170514138526
C=0,0.0,-0.14641832121363124,0.5572694561609519,0.6670167966398759
C=0,0.0,-0.14666666666666667,0.5580084977789757,0.6681481481481484
C=0,0.0,-0.14668360325180593,0.5580588987069255,0.6682253037026717
C=0,0.0,-0.14692234176870456,0.5587686056231611,0.6693128902796543
C=0,0.0,-0.14694874658768398,0.5588470568085956,0.6694331788994494
C=0,0.0,-0.14721375105914522,0.5596339308965799,0.6706404214916618
C=0,0.0,-0.14747861649975424,0.5604195213902933,0.6718470307211029
C=0,0.0,-0.14755555555555555,0.5606475455920055,0.6721975308641978
C=0,0.0,-0.1475842095641463,0.5607324674482294,0.6723280657922223
C=0,0.0,-0.14774334273873088,0.5612038286979211,0.6730530058097742
C=0,0.0,-0.14800792960092024,0.5619868532163852,0.674258345959748
C=0,0.0,-0.14825038364318927,0.5627036134085359,0.6753628588189735
C=0,0.0,-0.14827237690675937,0.5627685953313055,0.6754630503530151
C=0,0.0,-0.14844444444444446,0.5632766846285361,0.6762469135802472
C=0,0.0,-0.14853668447224758,0.5635490554169691,0.6766671181513503
C=0,0.0,-0.14880085210891517,0.564328233836294,0.6778705484961693
C=0,0.0,-0.14892092726344966,0.564682115620594,0.6784175575334931
C=0,0.0,-0.14906487962379003,0.5651061309407946,0.6790733405083771
C=0,0.0,-0.14932876681936696,0.5658827470705459,0.6802754932882276
C=0,0.0,-0.14933333333333335,0.5658961712410122,0.6802962962962966
C=0,0.0,-0.14934498930301462,0.5659304362679243,0.6803493957137335
C=0,0.0,-0.14959251349357333,0.566658082554145,0.6805969199042923
C=0,0.0,-0.1495959053473449,0.5666680479310248,0.6806003117580638
C=0,0.0,-0.14985611943973845,0.5674321377086794,0.6808605258504573
C=0,0.0,-0.15011958444655904,0.5682049128396877,0.6811239908572779
C=0,0.0,-0.15022222222222223,0.5685056934668997,0.6812266286329411
C=0,0.0,-0.15027538454619707,0.5686614859813601,0.6812797909569159
C=0,0.0,-0.15038290829806591,0.5689764082411217,0.6813873147087848
C=0,0.0,-0.15064609077359148,0.5697466241953131,0.6816504971843104
C=0,0.0,-0.15090913164773384,0.5705155609729313,0.6819135380584527
C=0,0.0,-0.15095943330764514,0.5706625072761637,0.681963839718364
C=0,0.0,-0.1511111111111111,0.5711053545226008,0.68211551752183
C=0,0.0,-0.15117203069032378,0.5712832188329479,0.6821764371010427
C=0,0.0,-0.15143478766639112,0.5720495980225997,0.68243919407711
C=0,0.0,-0.1516481219465659,0.5726711912546689,0.6826525283572848
C=0,0.0,-0.15169740233612639,0.5728146987773466,0.6827018087468453
C=0,0.0,-0.15195987445484999,0.573578521320836,0.6829642808655689
C=0,0.0,-0.152,0.5736951591246056,0.6830044064107189
C=0,0.0,-0.15222220377297266,0.5743410658648623,0.6832266101836916
C=0,0.0,-0.1523415227197466,0.5746876193661836,0.6833459291304655
C=0,0.0,-0.15248439003596334,0.5751023326093283,0.6834887964466823
C=0,0.0,-0.15274643298430887,0.5758623217422008,0.6837508393950278
C=0,0.0,-0.1528888888888889,0.5762750106367653,0.6838932952996077
C=0,0.0,-0.15300833235348155,0.5766210334394776,0.6840127387642004
C=0,0.0,-0.1530397099045522,0.5767118751494954,0.6840441163152711
C=0,0.0,-0.15327008787389965,0.5773784678651411,0.6842744942846185
C=0,0.0,-0.1535316992708914,0.5781346251711211,0.6845361056816103
C=0,0.0,-0.153742759881861,0.5787440443165601,0.6847471662925799
C=0,0.0,-0.1537777777777778,0.5788450978776931,0.6847821841884967
C=0,0.0,-0.15379316626465658,0.5788895054972498,0.6847975726753754
C=0,0.0,-0.1540544885702296,0.5796431089712235,0.6850588949809485
C=0,0.0,-0.15431566589744178,0.580395435708559,0.6853200723081607
C=0,0.0,-0.1544507512235617,0.5807842148407579,0.6854551576342806
C=0,0.0,-0.154576697950881,0.5811464858125513,0.6855811043615999
C=0,0.0,-0.15466666666666667,0.5814050510120201,0.6856710730773856
C=0,0.0,-0.15483758442985415,0.5818962593742316,0.6858419908405731
C=0,0.0,-0.15509832502834825,0.582644756472324,0.6861027314390671
C=0,0.0,-0.1551637647849245,0.5828324770500397,0.6861681711956433
C=0,0.0,-0.15535891943499025,0.5833919771732009,0.6863633258457091
C=0,0.0,-0.15555555555555556,0.5839551593135097,0.6865599619662744
C=0,0.0,-0.15561936733300688,0.5841379215308412,0.6866237737437257
C=0,0.0,-0.15587966840018572,0.5848825895867849,0.6868840748109046
C=0,0.0,-0.155881883802198,0.5848889237253083,0.6868862902129169
C=0,0.0,-0.15613982230883267,0.5856259813700897,0.6871442287195515
C=0,0.0,-0.156399828725733,0.5863680968972851,0.6874042351364519
C=0,0.0,-0.15644444444444444,0.5864953086777043,0.6874488508551633
C=0,0.0,-0.1566051939957943,0.5869536502043992,0.6876096004065132
C=0,0.0,-0.15665968731210875,0.5871089361723274,0.6876640937228277
C=0,0.0,-0.156919397723577,0.5878484991865547,0.6879238041342959
C=0,0.0,-0.15717895961010925,0.5885867859186411,0.6881833660208281
C=0,0.0,-0.15733333333333335,0.5890254747288421,0.6883377397440522
C=0,0.0,-0.15733378367948136,0.5890267544920799,0.6883381900902003
C=0,0.0,-0.15743837261598692,0.5893237963345501,0.6884427790267058
C=0,0.0,-0.15769763637976064,0.5900595303874875,0.6887020427904795
C=0,0.0,-0.1579567505342048,0.590793988017855,0.6889611569449237
C=0,0.0,-0.1580677438760111,0.5911083373764996,0.68907215028673
C=0,0.0,-0.15821571470627707,0.5915271691532035,0.6892201211169959
C=0,0.0,-0.15822222222222224,0.5915455718827459,0.6892266286329412
C=0,0.0,-0.1584745285170704,0.5922590737081839,0.6894789349277892
C=0,0.0,-0.1587331915817733,0.5929897015844996,0.6897375979924922
C=0,0.0,-0.15880716843967335,0.5931985025525756,0.6898115748503922
C=0,0.0,-0.15899170350962155,0.5937190526708604,0.6899961099203404
C=0,0.0,-0.15911111111111112,0.5940555500308804,0.69011551752183
C=0,0.0,-0.15925006390385466,0.5944471268429286,0.6902544703145735
C=0,0.0,-0.15950827236166984,0.5951739239632752,0.6905126787723888
C=0,0.0,-0.15955215418629753,0.5952973567528382,0.6905565605970164
C=0,0.0,-0.1597663284741772,0.5958994438813265,0.6907707348848962
C=0,0.0,-0.16,0.5965556387727934,0.6910044064107189
C=0,0.0,-0.16002423182635217,0.5966236864333169,0.6910286382370711
C=0,0.0,-0.16028198199698915,0.5973466514422364,0.6912863884077081
C=0,0.0,-0.16030280103127398,0.5974050098863111,0.6913072074419928
C=0,0.0,-0.16053957855865514,0.5980683387177819,0.6915439849693741
C=0,0.0,-0.16079702107764096,0.5987887480563036,0.6918014274883598
C=0,0.0,-0.1608888888888889,0.5990455225603679,0.6918932952996077
C=0,0.0,-0.1610543091139147,0.5995078792407571,0.6920587155246336
C=0,0.0,-0.16105921213622748,0.5995215751860545,0.6920636185469464
C=0,0.0,-0.16131144222107258,0.6002257320406486,0.6923158486317915
C=0,0.0,-0.16156841994629015,0.6009423062119843,0.692572826357009
C=0,0.0,-0.1617777777777778,0.601525410569601,0.6927821841884967
C=0,0.0,-0.16182149406501978,0.6016471693660524,0.6928259004757387
C=0,0.0,-0.16182524183027372,0.6016576014972175,0.6928296482409926
C=0,0.0,-0.16208190740720957,0.6023716176251948,0.6930863138179284
C=0,0.0,-0.16233841620471587,0.6030843543111057,0.6933428226154348
C=0,0.0,-0.16258975694984856,0.6037819127882091,0.6935941633605675
C=0,0.0,-0.16259476774379078,0.6037958112564251,0.6935991741545097
C=0,0.0,-0.16266666666666668,0.6039951172295599,0.6936710730773856
C=0,0.0,-0.1628509615387606,0.6045059881488615,0.6938553679494794
C=0,0.0,-0.16310699709723214,0.6052148846623029,0.694111403507951
C=0,0.0,-0.16336287392003612,0.6059225004567608,0.694367280330755
C=0,0.0,-0.16336411466825623,0.6059259296402675,0.6943685210789752
C=0,0.0,-0.16355555555555557,0.6064547198580104,0.6945599619662745
C=0,0.0,-0.1636185915011786,0.6066288351783157,0.6946229979118975
C=0,0.0,-0.16387414932778657,0.6073338884590606,0.6948785557385054
C=0,0.0,-0.16412954688005604,0.6080376599170478,0.695133953290775
C=0,0.0,-0.16414468503197022,0.6080793481255756,0.6951490914426891
C=0,0.0,-0.16438478363119635,0.6087401491562286,0.6953891900419152
C=0,0.0,-0.16444444444444445,0.6089041577355103,0.6954488508551633
C=0,0.0,-0.16463985904737888,0.6094413557664005,0.6956442654580978
C=0,0.0,-0.16489477258768054,0.6101412793231475,0.6958991789983995
C=0,0.0,-0.16493158998857013,0.610242300665694,0.695935996399289
C=0,0.0,-0.16514952370402955,0.6108399193877828,0.6961539301147485
C=0,0.0,-0.16533333333333333,0.6113434022730011,0.6963377397440522
C=0,0.0,-0.1654041118411503,0.6115372755072931,0.6964085182518692
C=0,0.0,-0.1656585364365063,0.6122333472142785,0.6966629428472252
C=0,0.0,-0.165724955837093,0.6124149241169536,0.6967293622478119
C=0,0.0,-0.16591279692024463,0.6129281340268938,0.6969172033309635
C=0,0.0,-0.16616689271514024,0.6136216354487909,0.6971712991258592
C=0,0.0,-0.16622222222222224,0.6137724638853269,0.6972266286329412
C=0,0.0,-0.1664208232365362,0.6143138509690588,0.6974252296472551
C=0,0.0,-0.1665249134587982,0.6145973600021912,0.697529319869517
C=0,0.0,-0.16667458789228723,0.6150047800621632,0.6976789943030062
C=0,0.0,-0.166928186082702,0.6156944221878875,0.6979325924934209
C=0,0.0,-0.16711111111111113,0.6161912723240609,0.69811551752183
C=0,0.0,-0.16718161720048202,0.6163827767912715,0.698186023611201
C=0,0.0,-0.16733159856444674,0.6167897547590095,0.6983360049751657
C=0,0.0,-0.16743488063066586,0.6170698433025512,0.6984392870413847
C=0,0.0,-0.1676879757505657,0.6177556211370974,0.6986923821612846
C=0,0.0,-0.16794090192971037,0.6184401096953536,0.6989453083404292
C=0,0.0,-0.168,0.6185998698574035,0.6990044064107189
C=0,0.0,-0.16814515195959862,0.6189922600060778,0.6991495583703176
C=0,0.0,-0.16819365852978208,0.6191233083627775,0.699198064940501
C=0,0.0,-0.16844624490455157,0.6198052165097598,0.6994506513152705
C=0,0.0,-0.1686986603998315,0.6204858334916084,0.6997030668105504
C=0,0.0,-0.1688888888888889,0.6209981430884707,0.6998932952996078
C=0,0.0,-0.16895090435339288,0.6211651586484255,0.6999553107641118
C=0,0.0,-0.16896571982959238,0.621205032829125,0.6999701262403113
C=0,0.0,-0.16920297609491636,0.6218431913050835,0.7002073825056352
C=0,0.0,-0.16945487494592543,0.6225199307711509,0.7004592813566444
C=0,0.0,-0.16970660021972128,0.6231953763408251,0.7007110066304402
C=0,0.0,-0.16977777777777778,0.6233862071758601,0.7007821841884967
C=0,0.0,-0.1697934540460761,0.6234282360885017,0.700797860456795
C=0,0.0,-0.16995815122131985,0.6238695272928733,0.7009625576320387
C=0,0.0,-0.1702095272473854,0.624542382890561,0.7012139336581042
C=0,0.0,-0.17046072758616673,0.625213942381593,0.7014651339968856
C=0,0.0,-0.17062851249714875,0.625662038750369,0.7016329189078676
C=0,0.0,-0.1706666666666667,0.6257638728258581,0.7016710730773856
C=0,0.0,-0.1707117515174297,0.6258842049980433,0.7017161579281486
C=0,0.0,-0.17096259831239052,0.6265531699562912,0.7019670047231095
C=0,0.0,-0.1712132672336505,0.6272208364569533,0.7022176736443694
C=0,0.0,-0.17146375753512683,0.6278872036848213,0.7024681639458457
C=0,0.0,-0.17147105944344088,0.6279066162438445,0.7024754658541598
C=0,0.0,-0.17155555555555557,0.6281311153214261,0.7025599619662745
C=0,0.0,-0.17171406846198284,0.6285522708087861,0.7027184748727018
C=0,0.0,-0.17196419925056294,0.6292160369817784,0.7029686056612818
C=0,0.0,-0.17221414912832075,0.6298785013406983,0.7032185555390397
C=0,0.0,-0.17232126590272268,0.6301621508466914,0.7033256723134416
C=0,0.0,-0.17244444444444446,0.6304881300779788,0.7034488508551633
C=0,0.0,-0.17246391731374913,0.6305396630063457,0.703468323724468
C=0,0.0,-0.1727135030163104,0.6311995210833524,0.7037179094270293
C=0,0.0,-0.17296290543636528,0.6318580746601148,0.7039673118470842
C=0,0.0,-0.173179310065955,0.6324288321024687,0.7041837164766739
C=0,0.0,-0.17321212376510076,0.632515322808723,0.7042165301758196
C=0,0.0,-0.17333333333333334,0.6328345828489219,0.7043377397440522
C=0,0.0,-0.1734611571844576,0.6331712645848886,0.7044655635951764
C=0,0.0,-0.17371000486706317,0.6338258990278924,0.7047144112777821
C=0,0.0,-0.17395866597614348,0.6344792251604754,0.7049630723868624
C=0,0.0,-0.17404537774806222,0.6347068572724182,0.7050497841587811
C=0,0.0,-0.17420713966546547,0.6351312419888084,0.7052115460761843
C=0,0.0,-0.17422222222222222,0.6351707703597003,0.7052266286329412
C=0,0.0,-0.17445542507925493,0.6357819485024025,0.7054598314899738
C=0,0.0,-0.17470352135212047,0.6364313436740396,0.7057079277628393
C=0,0.0,-0.1749196628771161,0.6369964318257865,0.705924069287835
C=0,0.0,-0.17495142760898097,0.6370794264597016,0.7059558340196999
C=0,0.0,-0.1751111111111111,0.637496350120611,0.70611551752183
C=0,0.0,-0.17519914296498684,0.6377261957984982,0.7062035493757057
C=0,0.0,-0.17544666652544377,0.6383716506125954,0.7064510729361626
C=0,0.0,-0.17569399738573593,0.6390157898071416,0.7066984037964548
C=0,0.0,-0.17580236802612104,0.6392977699727612,0.7068067744368399
C=0,0.0,-0.17594113463124617,0.6396586122701969,0.706945541041965
C=0,0.0,-0.17600000000000002,0.6398115319720491,0.7070044064107189
C=0,0.0,-0.1761880773372798,0.6403001168726591,0.7071924837479987
C=0,0.0,-0.17643482456898232,0.640940302468188,0.7074392309797012
C=0,0.0,-0.17668137538126083,0.6415791678931352,0.7076857817919797
C=0,0.0,-0.17669370499212145,0.6416110952447514,0.7076981114028403
C=0,0.0,-0.1768888888888889,0.6421162003591251,0.7078932952996078
C=0,0.0,-0.17692772881870386,0.6422167119664675,0.7079321352294228
C=0,0.0,-0.17717388391549954,0.6428529334896944,0.7081782903262184
C=0,0.0,-0.17741983969535263,0.6434878312467913,0.7084242461060715
C=0,0.0,-0.17759389542802917,0.643936641127403,0.7085983018387481
C=0,0.0,-0.17766559517140484,0.6441214040041277,0.7086700015821237
C=0,0.0,-0.17777777777777778,0.644410248862972,0.7087821841884967
C=0,0.0,-0.17791114934614854,0.6447536505103884,0.7089155557568674
C=0,0.0,-0.17815650121134496,0.6453845694965014,0.7091609076220639
C=0,0.0,-0.17840164974793932,0.64601415967556,0.7094060561586581
C=0,0.0,-0.17850317153328857,0.6462746517524796,0.7095075779440074
C=0,0.0,-0.17864659392597448,0.6466424197427478,0.7096510003366934
C=0,0.0,-0.17866666666666667,0.646693838549152,0.7096710730773855
C=0,0.0,-0.17889133270450785,0.6472693483752628,0.7098957391152267
C=0,0.0,-0.179135865031523,0.6478949442322391,0.7101402714422419
C=0,0.0,-0.17938018984384374,0.6485192059546746,0.7103845962545626
C=0,0.0,-0.17942177681040236,0.6486253826556153,0.7104261832211213
C=0,0.0,-0.17955555555555555,0.6489667165553031,0.7105599619662745
C=0,0.0,-0.17962430606704466,0.6491421321653481,0.7106287124777635
C=0,0.0,-0.17986821261536617,0.6497637214687473,0.710872619026085
C=0,0.0,-0.1801119083916214,0.6503839724509886,0.7111163148023403
C=0,0.0,-0.18034996689534716,0.6509891016079832,0.7113543733060661
C=0,0.0,-0.18035539228711042,0.651002883679741,0.7113597986978293
C=0,0.0,-0.18044444444444446,0.6512289524131585,0.7114488508551633
C=0,0.0,-0.180598663181528,0.6516204537041483,0.7116030695922468
C=0,0.0,-0.1808417199428723,0.6522366810547502,0.7118461263535911
C=0,0.0,-0.18108456142735535,0.6528515642434047,0.7120889678380742
C=0,0.0,-0.18128801047112408,0.6533660895311156,0.712292416881843
C=0,0.0,-0.18132718647930823,0.6534651017632124,0.7123315928900271
C=0,0.0,-0.18133333333333335,0.6534806253972305,0.7123377397440522
C=0,0.0,-0.18156959393108613,0.6540772920884224,0.7125740003418051
C=0,0.0,-0.18181178260298822,0.654688133674395,0.7128161890137071
C=0,0.0,-0.18205375130314305,0.655297624957469,0.7130581577138619
C=0,0.0,-0.18222222222222223,0.6557214978772392,0.7132266286329412
C=0,0.0,-0.18223619027511276,0.6557566415055553,0.7132405966858316
C=0,0.0,-0.18229549882742782,0.6559057643549198,0.7132999052381467
C=0,0.0,-0.18253702395936888,0.6565125502648674,0.7135414303700878
C=0,0.0,-0.18277832547004494,0.6571179810662007,0.7137827318807638
C=0,0.0,-0.18301940211799095,0.657722055118496,0.7140238085287098
C=0,0.0,-0.1831111111111111,0.657951592963756,0.71411551752183
C=0,0.0,-0.1831948042125725,0.6581610678856691,0.7141992106232914
C=0,0.0,-0.18326025264909968,0.6583247707619391,0.7142646590598185
C=0,0.0,-0.1835008757965237,0.658926126317245,0.7145052822072426
C=0,0.0,-0.1837412702805783,0.6595261200855811,0.7147456766912972
C=0,0.0,-0.18398143480863832,0.6601247503484833,0.7149858412193573
C=0,0.0,-0.184,0.6601709718888928,0.7150044064107188
C=0,0.0,-0.18416416659066034,0.6605796955350041,0.7151685730013793
C=0,0.0,-0.18422136807504103,0.6607220153677815,0.71522577448576
C=0,0.0,-0.18446106876098295,0.6613179133855152,0.7154654751717018
C=0,0.0,-0.1847005355344205,0.6619124426238574,0.7157049419451393
C=0,0.0,-0.1848888888888889,0.662379452262242,0.7158932952996078
C=0,0.0,-0.1849397670499648,0.6625056012850339,0.7159441734606837
C=0,0.0,-0.18514460948970032,0.6630128691989149,0.7161490159004192
C=0,0.0,-0.18517876194878213,0.6630973875512438,0.716183168359501
C=0,0.0,-0.1854175188584858,0.6636877995845794,0.7164219252692047
C=0,0.0,-0.18565603639303674,0.6642768355269477,0.7166604428037556
C=0,0.0,-0.1857777777777778,0.6645770842608693,0.7167821841884967
C=0,0.0,-0.1858943131526351,0.6648644934999905,0.716898719563354
C=0,0.0,-0.18613234772361553,0.6654507716050045,0.7171367541343344
C=0,0.0,-0.18613648429134216,0.6654609530341089,0.7171408907020611
C=0,0.0,-0.18637013867834107,0.6660356679228635,0.71737454508906
C=0,0.0,-0.1866076845750957,0.6666191805139372,0.7176120909858146
C=0,0.0,-0.18666666666666668,0.6667638714185035,0.7176710730773855
C=0,0.0,-0.18684498395797766,0.6672013074180144,0.7178493903686965
C=0,0.0,-0.18708203535678897,0.6677820466542219,0.7180864417675079
C=0,0.0,-0.18714016338669334,0.6679243323181834,0.7181445697974123
C=0,0.0,-0.18731883728692872,0.6683613962209476,0.7183232436976477
C=0,0.0,-0.18755538824928183,0.6689393540957601,0.7185597946600008
C=0,0.0,-0.18755555555555556,0.6689397623201271,0.7185599619662745
C=0,0.0,-0.1877916867301106,0.6695159182353329,0.7187960931408295
C=0,0.0,-0.18802773120093985,0.6700910865753628,0.7190321376116587
C=0,0.0,-0.18815604209172124,0.670403415366458,0.7191604485024401
C=0,0.0,-0.18826352011845013,0.6706648570304953,0.719267926529169
C=0,0.0,-0.18844444444444444,0.6711045247856503,0.7194488508551633
C=0,0.0,-0.18849905192436212,0.6712372274942449,0.719503458335081
C=0,0.0,-0.18873432504532456,0.6718081958389182,0.7197387314560435
C=0,0.0,-0.18896933789280096,0.6723777599155367,0.7199737443035199
C=0,0.0,-0.18918454080234193,0.6728986356885202,0.7201889472130608
C=0,0.0,-0.1892040888629552,0.67294591755376,0.720208495273674
C=0,0.0,-0.18933333333333335,0.6732582974615826,0.7203377397440522
C=0,0.0,-0.1894385763365365,0.6735126665618109,0.7204429827472554
C=0,0.0,-0.1896727986787635,0.6740780047263958,0.7206772050894824
C=0,0.0,-0.18990675423920955,0.6746419298126327,0.7209111606499284
C=0,0.0,-0.19014044135168434,0.6752044395639738,0.7211448477624032
C=0,0.0,-0.19022222222222224,0.6754011110502286,0.7212266286329412
C=0,0.0,-0.19022610742789176,0.6754104544231763,0.7212305138386106
C=0,0.0,-0.19037385833411724,0.6757655317021309,0.7213782647448361
C=0,0.0,-0.19060700348843984,0.6763252039270023,0.7216114098991587
C=0,0.0,-0.1908398751004669,0.6768834539165975,0.7218442815111858
C=0,0.0,-0.1910724714397768,0.6774402793269646,0.7220768778504957
C=0,0.0,-0.19111111111111112,0.6775326604148433,0.72211551752183
C=0,0.0,-0.1912812201494345,0.6779393630982674,0.7222856265601534
C=0,0.0,-0.19130479075959145,0.6779956777921163,0.7223091971703104
C=0,0.0,-0.1915368312966581,0.6785496469239602,0.722541237707377
C=0,0.0,-0.1917685912711261,0.6791021843122248,0.722772997681845
C=0,0.0,-0.192,0.6796531235191965,0.7230044064107188
C=0,0.0,-0.19200006888642634,0.6796532875243888,0.7230044752971452
C=0,0.0,-0.19223126232914972,0.6802029541056136,0.7232356687398687
C=0,0.0,-0.19235039055896203,0.6804858867714019,0.723354796969681
C=0,0.0,-0.19246216976892408,0.6807511815786732,0.7234665761796429
C=0,0.0,-0.19269278935828493,0.6812979674438647,0.7236971957690038
C=0,0.0,-0.1928888888888889,0.6817622635262088,0.7238932952996078
C=0,0.0,-0.19292311923257188,0.6818433091789973,0.7239275256432908
C=0,0.0,-0.19315315750977718,0.6823872042392527,0.724157563920496
C=0,0.0,-0.1933829022904401,0.6829296500571669,0.724387308701159
C=0,0.0,-0.19343416724760573,0.6830505876197253,0.7244385736583246
C=0,0.0,-0.19361235165751375,0.683470644042548,0.7246167580682327
C=0,0.0,-0.1937777777777778,0.6838601406453004,0.7247821841884967
C=0,0.0,-0.1938415036762437,0.6840101835824146,0.7248459100869626
C=0,0.0,-0.1940703563940389,0.6845482660409332,0.7250747628047578
C=0,0.0,-0.19429890784034493,0.6850848887593515,0.7253033142510639
C=0,0.0,-0.19452715602652013,0.6856200490559415,0.725531562437239
C=0,0.0,-0.19453313992609256,0.6856340690619653,0.7255375463368114
C=0,0.0,-0.19466666666666668,0.6859466967304586,0.7256710730773855
C=0,0.0,-0.19475509894570373,0.6861537442259343,0.7257595053564226
C=0,0.0,-0.19498273457269139,0.686685971541465,0.7259871409834102
C=0,0.0,-0.1952100608638052,0.6872167282515118,0.7262144672745241
C=0,0.0,-0.19543707575676653,0.687746011581839,0.7264414821674854
C=0,0.0,-0.19555555555555557,0.6880218703356639,0.7265599619662745
C=0,0.0,-0.19564794417996367,0.6882369805152666,0.7266523505906826
C=0,0.0,-0.19566377717056438,0.6882738187349421,0.7266681835812833
C=0,0.0,-0.19589016300532858,0.688800146889992,0.7268945694160475
C=0,0.0,-0.19611623114219767,0.6893249932027824,0.7271206375529166
C=0,0.0,-0.19634197944319143,0.6898483548056799,0.7273463858539103
C=0,0.0,-0.19644444444444445,0.6900855667831041,0.7274488508551633
C=0,0.0,-0.1965674057510794,0.6903702288075695,0.7275718121617982
C=0,0.0,-0.19677926698668222,0.690860022913941,0.7277836733974011
C=0,0.0,-0.19679250788924896,0.690890612293809,0.7277969142999678
C=0,0.0,-0.197017283661575,0.6914095023261808,0.7280216900722939
C=0,0.0,-0.19724173085229044,0.6919268959428447,0.7282461372630094
C=0,0.0,-0.19733333333333333,0.692137755994432,0.7283377397440522
C=0,0.0,-0.19746584722585295,0.6924427901582951,0.7284702536365718
C=0,0.0,-0.19768963052681865,0.6929571819633307,0.7286940369375375
C=0,0.0,-0.19791307847969547,0.6934700683249764,0.7289174848904143
C=0,0.0,-0.19792785315361683,0.6935039551491246,0.7289322595643357
C=0,0.0,-0.19813618878883027,0.693981446186491,0.7291405951995491
C=0,0.0,-0.19822222222222224,0.6941783554557008,0.7292266286329412
C=0,0.0,-0.19835895913826598,0.694491312467302,0.7293633655489848
C=0,0.0,-0.19858138719161064,0.6949996640629792,0.7295857936023296
C=0,0.0,-0.19880347059190728,0.6955064978451992,0.7298078770026262
C=0,0.0,-0.19902520696150033,0.6960118106617172,0.7300296133722193
C=0,0.0,-0.1990945128774359,0.6961696016298762,0.7300989192881548
C=0,0.0,-0.19911111111111113,0.6962073640713313,0.73011551752183
C=0,0.0,-0.19924659390190436,0.6965155993363377,0.7302510003126232
C=0,0.0,-0.19946762899367063,0.6970178606688858,0.7304720354043895
C=0,0.0,-0.19968830979625576,0.697518591435185,0.7306927162069746
C=0,0.0,-0.19990863384788982,0.6980177883870354,0.7309130402586087
C=0,0.0,-0.2,0.6982244999304756,0.7310044064107188
C=0,0.0,-0.20012859866544427,0.6985154482521942,0.7311330050761632
C=0,0.0,-0.20028013068025644,0.6988578612210611,0.7312845370909753
C=0,0.0,-0.20034820174429974,0.699011567734358,0.7313526081550186
C=0,0.0,-0.20056744055821485,0.6995061435131499,0.7315718469689337
C=0,0.0,-0.2007863125591946,0.6999991722441059,0.7317907189699135
C=0,0.0,-0.2008888888888889,0.7002298973587783,0.7318932952996078
C=0,0.0,-0.20100481517735877,0.7004906505586682,0.7320092215880777
C=0,0.0,-0.20122294582081326,0.7009805750641774,0.7322273522315321
C=0,0.0,-0.20144070187551588,0.7014689423438708,0.7324451082862348
C=0,0.0,-0.20148567605102752,0.7015697178864996,0.7324900824617464
C=0,0.0,-0.2016580807051499,0.7019557489568804,0.7326624871158688
C=0,0.0,-0.20177777777777778,0.702223409725037,0.7327821841884967
C=0,0.0,-0.2018750796509921,0.7024409914382388,0.7328794860617109
C=0,0.0,-0.20209169603178467,0.7029246662988823,0.7330961024425036
C=0,0.0,-0.2023079271436055,0.7034067700256611,0.7333123335543243
C=0,0.0,-0.2025237702597409,0.7038872990813532,0.7335281766704598
C=0,0.0,-0.2026666666666667,0.7042049873785438,0.7336710730773855
C=0,0.0,-0.20271221621939994,0.7043062534646333,0.7337166226301188
C=0,0.0,-0.20273922263055844,0.7043662499046806,0.7337436290412773
C=0,0.0,-0.20295428148337785,0.7048436189103255,0.7339586878940967
C=0,0.0,-0.20316894402234764,0.7053194024889593,0.7341733504330665
C=0,0.0,-0.20338320742831828,0.7057935970072655,0.7343876138390372
C=0,0.0,-0.20355555555555557,0.7061744606119316,0.7345599619662745
C=0,0.0,-0.2035970688587174,0.7062661988079726,0.7346014752694363
C=0,0.0,-0.20381052544742637,0.7067372042098884,0.7348149318581453
C=0,0.0,-0.20396093162467197,0.7070686631393024,0.7349653380353909
C=0,0.0,-0.2040235743046584,0.7072066095079406,0.7350279807153772
C=0,0.0,-0.20423621251683494,0.7076744109732176,0.7352406189275538
C=0,0.0,-0.20444444444444446,0.7081318340838111,0.7354488508551633
C=0,0.0,-0.20444843714646632,0.7081406048530177,0.7354528435571852
C=0,0.0,-0.20466024523203102,0.7086051873708994,0.7356646516427499
C=0,0.0,-0.20487163378786025,0.7090681547267448,0.7358760401985791
C=0,0.0,-0.20508259980401566,0.70952950309681,0.7360870062147346
C=0,0.0,-0.20523313483048097,0.7098582743563029,0.7362375412411999
C=0,0.0,-0.20529314024617712,0.7099892286337979,0.736297546656896
C=0,0.0,-0.20533333333333334,0.7100768601019345,0.7363377397440523
C=0,0.0,-0.205503252055528,0.7104473274669302,0.7365076584662469
C=0,0.0,-0.20571293214864037,0.7109037957020188,0.7367173385593593
C=0,0.0,-0.2059221774173659,0.711358629421551,0.7369265838280847
C=0,0.0,-0.20613098472872285,0.7118118246847738,0.7371353911394417
C=0,0.0,-0.20622222222222222,0.712009546533886,0.7372266286329411
C=0,0.0,-0.2063393509247914,0.7122633775277883,0.7373437573355103
C=0,0.0,-0.2065302939018047,0.712676570202284,0.7375347003125236
C=0,0.0,-0.2065472728226046,0.712713283963645,0.7375516792333234
C=0,0.0,-0.2067547472140447,0.713161539982448,0.7377591536247636
C=0,0.0,-0.20696177086574105,0.713608141551465,0.73796617727646
C=0,0.0,-0.20711111111111113,0.7139298146785771,0.73811551752183
C=0,0.0,-0.20716834051896893,0.7140530846152428,0.7381727469296878
C=0,0.0,-0.2073744528895512,0.7144963650957279,0.73837885930027
C=0,0.0,-0.20758010466776142,0.7149379788923963,0.7385845110784803
C=0,0.0,-0.20778529251823202,0.7153779218823859,0.7387896989289509
C=0,0.0,-0.20785406164351344,0.7155252186452359,0.7388584680542323
C=0,0.0,-0.20799001307985965,0.7158161899206401,0.7389944194905785
C=0,0.0,-0.20800000000000002,0.7158375371965713,0.7390044064107189
C=0,0.0,-0.20819426296571975,0.7162527788400539,0.7391986693764386
C=0,0.0,-0.20839803876297783,0.7166876844516327,0.7394024451736967
C=0,0.0,-0.20860133703280787,0.7171209025446539,0.7396057434435268
C=0,0.0,-0.20880415431029997,0.7175524288868136,0.7398085607210189
C=0,0.0,-0.2088888888888889,0.7177324367431069,0.7398932952996078
C=0,0.0,-0.20900648710441277,0.7179822592244705,0.7400108935151317
C=0,0.0,-0.20920631266188,0.7184061095979677,0.7402107190725988
C=0,0.0,-0.20920833189786248,0.7184103892827488,0.7402127383085814
C=0,0.0,-0.2094096851470718,0.7188368147657831,0.7404140915577907
C=0,0.0,-0.20961054328209863,0.7192615313569048,0.7406149496928175
C=0,0.0,-0.20977777777777779,0.719614600617775,0.7407821841884967
C=0,0.0,-0.2098109027065695,0.7196845347188547,0.7408153091172884
C=0,0.0,-0.21001075979761813,0.7201058204939998,0.7410151662083371
C=0,0.0,-0.21021011090582994,0.7205253843045625,0.7412145173165489
C=0,0.0,-0.21040895235518728,0.7209432217528546,0.7414133587659062
C=0,0.0,-0.21058919105526586,0.7213214026108022,0.7415935974659847
C=0,0.0,-0.21060728044301852,0.7213593284215254,0.7416116868537375
C=0,0.0,-0.21066666666666667,0.7214837297749394,0.7416710730773856
C=0,0.0,-0.2108050914399554,0.7217736998738152,0.7418094978506743
C=0,0.0,-0.21100238158988507,0.7221863316538146,0.7420067880006039
C=0,0.0,-0.2111991471099307,0.7225972192867675,0.7422035535206496
C=0,0.0,-0.21139538419039083,0.7230063582793018,0.7423997906011097
C=0,0.0,-0.21155555555555555,0.7233397764926945,0.7425599619662744
C=0,0.0,-0.2115910889947396,0.7234137441197812,0.7425954954054585
C=0,0.0,-0.21178625765958195,0.7238193722785647,0.7427906640703008
C=0,0.0,-0.21198088629465828,0.7242232382083703,0.7429852927053772
C=0,0.0,-0.21200517284278547,0.7242735893022836,0.7430095792535043
C=0,0.0,-0.21217497098281304,0.724625337344561,0.7431793773935319
C=0,0.0,-0.21236850777999683,0.7250256651055057,0.7433729141907157
C=0,0.0,-0.21244444444444446,0.7251824892291324,0.7434488508551633
C=0,0.0,-0.21256149271526303,0.7254242168929252,0.7435658991259819
C=0,0.0,-0.21275392179077218,0.7258209880922535,0.743758328201491
C=0,0.0,-0.21294579098181088,0.7262159740730307,0.7439501973925298
C=0,0.0,-0.21313709623678617,0.7266091701892472,0.7441415026475051
C=0,0.0,-0.21332783347727485,0.7270005717797947,0.7443322398879937
C=0,0.0,-0.21333333333333335,0.7270118425494744,0.7443377397440523
C=0,0.0,-0.21345714930785095,0.7272655767048041,0.7444615557185699
C=0,0.0,-0.21351799859803783,0.7273901741688513,0.7445224050087567
C=0,0.0,-0.21370758746705967,0.7277779726663142,0.7447119938777785
C=0,0.0,-0.21389659592559337,0.7281639625682429,0.7449010023363123
C=0,0.0,-0.2140850197882102,0.7285481391573125,0.7450894261989292
C=0,0.0,-0.21422222222222223,0.7288274295340248,0.7452266286329411
C=0,0.0,-0.2142728548428579,0.7289304977032822,0.7452772612535767
C=0,0.0,-0.21446009685092549,0.7293110334634801,0.7454645032616444
C=0,0.0,-0.2146467415473193,0.7296897416833025,0.7456511479580382
C=0,0.0,-0.2148327846405421,0.730066617596726,0.745837191051261
C=0,0.0,-0.21494854082895562,0.7303008010975104,0.7459529472396745
C=0,0.0,-0.21501822181278502,0.7304416564268394,0.7460226282235038
C=0,0.0,-0.21511111111111111,0.730629215718001,0.74611551752183
C=0,0.0,-0.21520304872002707,0.730814853386388,0.7462074551307459
C=0,0.0,-0.2153872609921401,0.7311862036783361,0.746391667402859
C=0,0.0,-0.21557085423301173,0.7315557024964514,0.7465752606437306
C=0,0.0,-0.21575382402066234,0.7319233450258839,0.7467582304313812
C=0,0.0,-0.21593616590738945,0.7322891264437994,0.7469405723181084
C=0,0.0,-0.216,0.7324169690310567,0.7470044064107189
C=0,0.0,-0.21611787541991223,0.7326530419199997,0.7471222818306311
C=0,0.0,-0.21629894805952535,0.7330150866175741,0.7473033544702442
C=0,0.0,-0.2164793793022694,0.7333752556935684,0.7474837857129883
C=0,0.0,-0.2164834565668903,0.7333833876956837,0.7474878629776092
C=0,0.0,-0.2166591645991041,0.7337335442996671,0.747663571009823
C=0,0.0,-0.21683829937610524,0.7340899475829079,0.7478427057868241
C=0,0.0,-0.2168888888888889,0.7341904332367167,0.7478932952996078
C=0,0.0,-0.2170167790346565,0.7344444606864,0.7480211854453753
C=0,0.0,-0.21719459895166898,0.7347970787500737,0.7481990053623879
C=0,0.0,-0.21737175447980264,0.7351477969114485,0.7483761608905215
C=0,0.0,-0.2175482409477051,0.7354966103064186,0.748552647358424
C=0,0.0,-0.21772405366025946,0.7358435140700623,0.7487284600709784
C=0,0.0,-0.2177777777777778,0.7359493428565644,0.7487821841884967
C=0,0.0,-0.2178991878988504,0.7361885033374751,0.7489035943095693
C=0,0.0,-0.218066925739003,0.7365183819272029,0.7490713321497219
C=0,0.0,-0.2180736389216407,0.7365315732446238,0.7490780453323596
C=0,0.0,-0.21824740196386064,0.7368727189292192,0.7492518083745795
C=0,0.0,-0.2184204722381145,0.7372119355316213,0.7494248786488333
C=0,0.0,-0.2185928449346995,0.7375492181957573,0.7495972513454183
C=0,0.0,-0.21866666666666668,0.7376934229151891,0.7496710730773856
C=0,0.0,-0.21876451522194496,0.737884562070079,0.7497689216326638
C=0,0.0,-0.21893547824654677,0.7382179623085047,0.7499398846572657
C=0,0.0,-0.2191057291339698,0.7385494140714854,0.7501101355446886
C=0,0.0,-0.21927526298878586,0.7388789125269434,0.7502796693995047
C=0,0.0,-0.21944407489510345,0.739206452851377,0.7504484813058223
C=0,0.0,-0.21955555555555556,0.739422388696795,0.7505599619662744
C=0,0.0,-0.21961215991697383,0.7395320302309198,0.7506165663276927
C=0,0.0,-0.21970524577803618,0.7397120975936275,0.7507096521887551
C=0,0.0,-0.21977951309882776,0.7398556398624476,0.7507839195095467
C=0,0.0,-0.21994612946592618,0.7401772769547066,0.7509505358766451
C=0,0.0,-0.22011200402483358,0.740496936729475,0.7511164104355524
C=0,0.0,-0.22027713176390296,0.7408146144227487,0.7512815381746218
C=0,0.0,-0.22044150765379028,0.7411303052859617,0.7514459140645091
C=0,0.0,-0.22044444444444444,0.7411359358619272,0.7514488508551633
C=0,0.0,-0.22060512664798146,0.7414440045872308,0.7516095330587004
C=0,0.0,-0.22076798368333753,0.7417557076126299,0.7517723900940564
C=0,0.0,-0.2209300736806804,0.7420654096675199,0.7519344800913993
C=0,0.0,-0.2210913915453595,0.7423731060778461,0.7520957979560784
C=0,0.0,-0.2212519321678878,0.7426787921915519,0.7522563385786067
C=0,0.0,-0.22133333333333335,0.7428335252231999,0.7523377397440523
C=0,0.0,-0.22140653218781298,0.7429726667281749,0.7524109385985318
C=0,0.0,-0.22141169042456887,0.7429824633799635,0.7524160968352878
C=0,0.0,-0.22157066117815627,0.7432841150392293,0.7525750675888752
C=0,0.0,-0.2217288392785372,0.7435837425917948,0.7527332456892561
C=0,0.0,-0.22188621956343915,0.7438813414879044,0.752890625974158
C=0,0.0,-0.22204279685915834,0.7441769072071407,0.7530472032698772
C=0,0.0,-0.22219856598133164,0.7444704352600249,0.7532029723920506
C=0,0.0,-0.22222222222222224,0.7445149348101984,0.7532266286329411
C=0,0.0,-0.22235352173568584,0.7447619211895702,0.7533579281464047
C=0,0.0,-0.22250765891888247,0.7450513605729947,0.7535120653296014
C=0,0.0,-0.22266097231933202,0.7453387490233715,0.7536653787300509
C=0,0.0,-0.22281345671806374,0.7456240821913613,0.7538178631287826
C=0,0.0,-0.22296510688961452,0.7459073557669718,0.7539695133003335
C=0,0.0,-0.22311111111111112,0.7461796030398485,0.75411551752183
C=0,0.0,-0.22311591760295188,0.7461885654813611,0.7541203240136708
C=0,0.0,-0.22318164170233704,0.7463109627571544,0.7541860481130559
C=0,0.0,-0.22326588362242,0.7464677071086758,0.7542702900331388
C=0,0.0,-0.2234149997087193,0.7467447764679298,0.7544194061194383
C=0,0.0,-0.22356326061991863,0.7470197694249291,0.7545676670306375
C=0,0.0,-0.22371066111249285,0.7472926818942296,0.7547150675232117
C=0,0.0,-0.2238571959424059,0.7475635098411567,0.7548616023531248
C=0,0.0,-0.224,0.7478269730367727,0.7550044064107189
C=0,0.0,-0.22400285986618398,0.7478322492837964,0.7550072662769028
C=0,0.0,-0.22414764764210743,0.7480988962951776,0.7551520540528263
C=0,0.0,-0.2242915540313365,0.7483634470053216,0.7552959604420554
C=0,0.0,-0.224434573799138,0.7486258976034564,0.7554389802098569
C=0,0.0,-0.2245767017161245,0.7488862443402298,0.7555811081268434
C=0,0.0,-0.22471793255953246,0.749144483529977,0.7557223389702513
C=0,0.0,-0.2248582611145357,0.7494006115530324,0.7558626675252546
C=0,0.0,-0.2248888888888889,0.7494564127507184,0.7558932952996078
C=0,0.0,-0.22499768217559726,0.7496546248580859,0.7560020885863161
C=0,0.0,-0.2250458529452551,0.7497422811618106,0.7560502593559739
C=0,0.0,-0.22513619054786008,0.7499065199645921,0.7561405969585789
C=0,0.0,-0.22527378104856066,0.7501562934651941,0.7562781874592795
C=0,0.0,-0.22541044850853556,0.7504039420282952,0.7564148549192544
C=0,0.0,-0.2255461877736763,0.7506494624005114,0.7565505941843952
C=0,0.0,-0.22568099370651082,0.7508928514093299,0.7566854001172297
C=0,0.0,-0.2257777777777778,0.751067274637127,0.7567821841884967
C=0,0.0,-0.22581486118778235,0.7511341059657335,0.7568192675985013
C=0,0.0,-0.22594778511808045,0.7513732230668975,0.7569521915287993
C=0,0.0,-0.22607976041951516,0.7516101997989323,0.757084166830234
C=0,0.0,-0.22621078203743167,0.751845033339676,0.7572151884481506
C=0,0.0,-0.22634084494217058,0.7520777209615359,0.7573452513528894
C=0,0.0,-0.22646994413087404,0.7523082600343884,0.757474350541593
C=0,0.0,-0.22659807462933707,0.7525366480285223,0.7576024810400559
C=0,0.0,-0.22666666666666668,0.7526586853607223,0.7576710730773856
C=0,0.0,-0.22672523149388968,0.7527628825176125,0.7577296379046086
C=0,0.0,-0.2268514098133677,0.7529869611818198,0.7578558162240866
C=0,0.0,-0.22697660471107248,0.7532088818108349,0.7579810111217914
C=0,0.0,-0.22702229282716105,0.7532897658780523,0.7580266992378799
C=0,0.0,-0.22710081134682422,0.7534286423070584,0.7581052177575431
C=0,0.0,-0.2272240249190392,0.7536462406887923,0.758228431329758
C=0,0.0,-0.22734624066686968,0.7538616750934982,0.7583506470775886
C=0,0.0,-0.22746745387238093,0.7540749437810987,0.7584718602830998
C=0,0.0,-0.22755555555555557,0.754229664729215,0.7585599619662744
C=0,0.0,-0.22758765986279741,0.7542860451373534,0.7585920662735163
C=0,0.0,-0.22770685401275964,0.7544949776772221,0.7587112604234785
C=0,0.0,-0.22782503174668592,0.7547017400483735,0.7588294381574048
C=0,0.0,-0.22794218854114287,0.7549063310346712,0.7589465949518618
C=0,0.0,-0.2280583199272864,0.7551087495597407,0.7590627263380053
C=0,0.0,-0.22817342149335113,0.7553089946905824,0.75917782790407
C=0,0.0,-0.22828748888718908,0.7555070656412335,0.759291895297908
C=0,0.0,-0.22840051781886916,0.7557029617764811,0.759404924229588
C=0,0.0,-0.22844444444444445,0.7557789488122901,0.7594488508551633
C=0,0.0,-0.2285125040633166,0.7558966826156192,0.7595169104740355
C=0,0.0,-0.2286234434630292,0.7560882278362773,0.7596278498737481
C=0,0.0,-0.2287333319308013,0.756277597278233,0.7597377383415203
C=0,0.0,-0.22884216545256977,0.756464790947377,0.7598465718632886
C=0,0.0,-0.22894994009024813,0.7566498090196205,0.759954346500967
C=0,0.0,-0.22905665198465164,0.7568326518449053,0.7600610583953705
C=0,0.0,-0.22915023289187997,0.7569927056452124,0.7601546393025989
C=0,0.0,-0.22916229735845023,0.757013319951219,0.7601667037691691
C=0,0.0,-0.22926687251923872,0.7571918140487549,0.7602712789299576
C=0,0.0,-0.22933333333333333,0.7573050341852474,0.7603377397440523
C=0,0.0,-0.22937037386255024,0.7573681350339326,0.7603747802732691
C=0,0.0,-0.2294727978750234,0.7575422839936253,0.7604772042857423
C=0,0.0,-0.22957414113757885,0.7577142622093509,0.7605785475482978
C=0,0.0,-0.2296744003286491,0.7578840711615036,0.7606788067393679
C=0,0.0,-0.22977357222746966,0.7580517125336367,0.7607779786381885
C=0,0.0,-0.22987165371741655,0.7582171882167652,0.7608760601281355
C=0,0.0,-0.2299686417893987,0.758380500313707,0.7609730482001176
C=0,0.0,-0.23006453354529294,0.7585416511434473,0.7610689399560118
C=0,0.0,-0.2301593262014426,0.7587006432455429,0.7611637326121615
C=0,0.0,-0.23022222222222224,0.7588059295650343,0.7612266286329411
C=0,0.0,-0.23025301709219018,0.7588574793845294,0.761257423502909
C=0,0.0,-0.23034560367345558,0.759012162554353,0.7613500100841745
C=0,0.0,-0.23043708352639536,0.7591646959828668,0.7614414899371142
C=0,0.0,-0.23052745436105174,0.7593150831362614,0.7615318607717706
C=0,0.0,-0.23061671402009723,0.759463327723584,0.7616211204308161
C=0,0.0,-0.23070486048256855,0.75960943370119,0.7617092668932874
C=0,0.0,-0.23079189186771676,0.7597534052773122,0.7617962982784356
C=0,0.0,-0.23087780643881037,0.7598952469165001,0.7618822128495293
C=0,0.0,-0.23096260260703835,0.7600349633441534,0.7619670090177573
C=0,0.0,-0.23104627893541566,0.7601725595510037,0.7620506853461345
C=0,0.0,-0.23111111111111113,0.760278955552756,0.76211551752183
C=0,0.0,-0.23112883414273763,0.7603080407976018,0.7621332405534565
C=0,0.0,-0.23121026710755432,0.7604414126187827,0.7622146735182732
C=0,0.0,-0.23129057687218887,0.7605726808281318,0.7622949832829078
C=0,0.0,-0.2313697626467245,0.7607018515223324,0.7623741690574434
C=0,0.0,-0.23144782381313836,0.7608289310856928,0.7624522302238572
C=0,0.0,-0.2315123713119144,0.7609338160040179,0.7625167777226333
C=0,0.0,-0.23152475992928784,0.7609539261943608,0.7625291663400067
C=0,0.0,-0.2316005707330409,0.7610768438207076,0.7626049771437597
C=0,0.0,-0.23167525614636986,0.7611976912375823,0.7626796625570887
C=0,0.0,-0.23174881627944763,0.7613164760225111,0.7627532226901665
C=0,0.0,-0.2318212514347645,0.76143320606185,0.7628256578454834
C=0,0.0,-0.23189256211123135,0.7615478895548605,0.7628969685219502
C=0,0.0,-0.2319627490082869,0.7616605350177135,0.7629671554190058
C=0,0.0,-0.232,0.7617201980035084,0.7630044064107189
C=0,0.0,-0.232031813029987,0.7617711512874055,0.7630362194407059
C=0,0.0,-0.23230937933500698,0.7622133656346034,0.7633137857457258
C=0,0.0,-0.23256161579446796,0.7626117858747605,0.7635660222051869
C=0,0.0,-0.23279014039131687,0.7629697079633916,0.7637945468020357
C=0,0.0,-0.2328888888888889,0.7631230856886806,0.7638932952996078
C=0,0.0,-0.2329965365347715,0.7632902857116091,0.7640009429454904
C=0,0.0,-0.23318234806568355,0.7635765285146163,0.7641867544764025
C=0,0.0,-0.2333490745064656,0.7638312995301886,0.7643534809171845
C=0,0.0,-0.23349816661896675,0.7640573143731079,0.7645025730296856
C=0,0.0,-0.23363102232962288,0.7642571403823792,0.7646354287403417
C=0,0.0,-0.23374898307562195,0.7644331965074292,0.7647533894863409
C=0,0.0,-0.23377777777777778,0.7644758466018845,0.7647821841884966
C=0,0.0,-0.23385333061912295,0.7645877538479573,0.7648577370298418
C=0,0.0,-0.2339452843686114,0.7647229368695868,0.7649496907793303
C=0,0.0,-0.23402599923775738,0.7648407253046821,0.7650304056484762
C=0,0.0,-0.23409656406249538,0.7649429567344032,0.7651009704732142
C=0,0.0,-0.23415800058706815,0.7650313298350984,0.765162406997787
C=0,0.0,-0.23421126301953327,0.7651074082595968,0.7652156694302521
C=0,0.0,-0.23425723814697438,0.7651726251120452,0.7652616445576933
C=0,0.0,-0.23429674599096526,0.7652282879644914,0.7653011524016842
C=0,0.0,-0.23433054097453324,0.7652755843539599,0.7653349473852521
C=0,0.0,-0.23435931356341405,0.7653155876909867,0.765363719974133
C=0,0.0,-0.23438369233757694,0.7653492635052879,0.7653880987482958
C=0,0.0,-0.23440424644248267,0.7653774759495426,0.7654086528532016
C=0,0.0,-0.23442148836544158,0.7654009944809601,0.7654258947761605
C=0,0.0,-0.23443587697918628,0.7654205006400236,0.7654402833899052
C=0,0.0,-0.23444782079326623,0.7654365948477594,0.7654522272039851
C=0,0.0,-0.23445768135397754,0.7654498031466872,0.7654620877646965
C=0,0.0,-0.23446577673461522,0.7654605838154225,0.7654701831453341
C=0,0.0,-0.23447238506107781,0.7654693337941214,0.7654767914717967
C=0,0.0,-0.23447774802105442,0.7654763948647314,0.7654821544317734
C=0,0.0,-0.234482074310313,0.7654820595389933,0.7654864807210319
C=0,0.0,-0.23448554297480126,0.7654865766155363,0.7654899493855202
C=0,0.0,-0.23448830661365364,0.7654901563768463,0.7654927130243725
C=0,0.0,-0.23449049441396805,0.7654929754050407,0.765494900824687
C=0,0.0,-0.2344922149953088,0.765495181004857,0.7654966214060277
C=0,0.0,-0.2344935590475651,0.7654968952294336,0.765497965458284
C=0,0.0,-0.23449460175220835,0.7654982185122879,0.7654990081629273
C=0,0.0,-0.23449540498215402,0.7654992329148055,0.7654998113928729
C=0,0.0,-0.23449601928078642,0.7655000050044612,0.7655004256915053
C=0,0.0,-0.2344964856246506,0.7655005883829262,0.7655008920353695
C=0,0.0,-0.23449683697820395,0.7655010258869746,0.7655012433889228
C=0,0.0,-0.23449709965176307,0.7655013514872908,0.7655015060624819
C=0,0.0,-0.2344972944760186,0.7655015919118501,0.7655017008867375
C=0,0.0,-0.23449743780811372,0.76550176802131,0.7655018442188326
C=0,0.0,-0.23449754238470574,0.7655018959631882,0.7655019487954247
C=0,0.0,-0.2344976180386017,0.7655019881319142,0.7655020244493206
C=0,0.0,-0.23449767229452073,0.7655020539595105,0.7655020787052396
C=0,0.0,-0.23449771085951612,0.7655021005606737,0.765502117270235
C=0,0.0,-0.23449773802255017,0.7655021332539068,0.765502144433269
C=0,0.0,-0.2344977569769263,0.7655021559786076,0.7655021633876452
C=0,0.0,-0.23449777007754083,0.7655021716252789,0.7655021764882597
C=0,0.0,-0.23449777904412264,0.7655021822944524,0.7655021854548415
C=0,0.0,-0.2344977851200967,0.7655021894976428,0.7655021915308156
C=0,0.0,-0.23449778919537279,0.7655021943048288,0.7655021956060917
C=0,0.0,-0.23449779190020165,0.7655021974954386,0.7655021983109205
C=0,0.0,-0.23449779367633597,0.7655021995720791,0.7655022000870548
C=0,0.0,-0.23449779482986574,0.7655022009207759,0.7655022012405847
C=0,0.0,-0.23449779557068565,0.7655022017869358,0.7655022019814045
C=0,0.0,-0.23449779604100074,0.7655022023368242,0.7655022024517196
C=0,0.0,-0.23449779633607154,0.7655022017083919,0.7655022027467904
C=0,0.0,-0.23449779651900396,0.7655022023055624,0.7655022029297228
C=0,0.0,-0.23449779663101555,0.7655022026712167,0.7655022030417344
C=0,0.0,-0.23449779669874196,0.765502202892305,0.7655022031094608
C=0,0.0,-0.23449779673916382,0.7655022030242594,0.7655022031498827
C=0,0.0,-0.234497796762975,0.7655022031019894,0.7655022031736939
C=0,0.0,-0.23449779677680627,0.7655022031471406,0.7655022031875252
C=0,0.0,-0.23449779678473556,0.7655022031730253,0.7655022031954545
C=0,0.0,-0.23449779678924296,0.7655022031877394,0.7655022031999619
C=0,0.0,-0.23449779679173932,0.7655022031958886,0.7655022032024582
C=0,0.0,-0.23449779679306368,0.7655022032002119,0.7655022032037826
C=0,0.0,-0.23449779679383817,0.7655022032027401,0.7655022032045571
C=0,0.0,-0.23449779679420166,0.7655022032039267,0.7655022032049206
C=0,0.0,-0.23449779679451463,0.7655022032049484,0.7655022032052335
C=0,0.0,-0.23449779679464056,0.7655022032053594,0.7655022032053594
C=0,0.0,-0.2346666666666667,0.7656710730773856,0.7656710730773856
C=0,0.0,-0.23555555555555557,0.7665599619662744,0.7665599619662744
C=0,0.0,-0.23644444444444446,0.7674488508551633,0.7674488508551633
C=0,0.0,-0.23733333333333334,0.7683377397440523,0.7683377397440523
C=0,0.0,-0.23822222222222222,0.7692266286329411,0.7692266286329411
C=0,0.0,-0.23911111111111114,0.77011551752183,0.77011551752183
C=0,0.0,-0.24000000000000002,0.7710044064107189,0.7710044064107189
C=0,0.0,-0.2408888888888889,0.7718932952996078,0.7718932952996078
C=0,0.0,-0.24177777777777779,0.7727821841884966,0.7727821841884966
C=0,0.0,-0.24266666666666667,0.7736710730773856,0.7736710730773856
C=0,0.0,-0.24355555555555558,0.7745599619662744,0.7745599619662744
C=0,0.0,-0.24444444444444446,0.7754488508551634,0.7754488508551634
C=0,0.0,-0.24533333333333335,0.7763377397440523,0.7763377397440523
C=0,0.0,-0.24622222222222223,0.7772266286329411,0.7772266286329411
C=0,0.0,-0.24711111111111111,0.77811551752183,0.77811551752183
C=0,0.0,-0.248,0.7790044064107189,0.7790044064107189
C=0,0.0,-0.2488888888888889,0.7798932952996078,0.7798932952996078
C=0,0.0,-0.2497777777777778,0.7807821841884967,0.7807821841884967
C=0,0.0,-0.2506666666666667,0.7816710730773856,0.7816710730773856
C=0,0.0,-0.2515555555555556,0.7825599619662744,0.7825599619662744
C=0,0.0,-0.25244444444444447,0.7834488508551634,0.7834488508551634
C=0,0.0,-0.25333333333333335,0.7843377397440523,0.7843377397440523
C=0,0.0,-0.25422222222222224,0.7852266286329411,0.7852266286329411
C=0,0.0,-0.2551111111111111,0.78611551752183,0.78611551752183
C=0,0.0,-0.256,0.7870044064107189,0.7870044064107189
C=0,0.0,-0.2568888888888889,0.7878932952996078,0.7878932952996078
C=0,0.0,-0.2577777777777778,0.7887821841884967,0.7887821841884967
C=0,0.0,-0.25866666666666666,0.7896710730773855,0.7896710730773855
C=0,0.0,-0.2595555555555556,0.7905599619662744,0.7905599619662744
C=0,0.0,-0.2604444444444445,0.7914488508551634,0.7914488508551634
C=0,0.0,-0.26133333333333336,0.7923377397440523,0.7923377397440523
C=0,0.0,-0.26222222222222225,0.7932266286329411,0.7932266286329411
C=0,0.0,-0.26311111111111113,0.79411551752183,0.79411551752183
C=0,0.0,-0.264,0.7950044064107189,0.7950044064107189
C=0,0.0,-0.2648888888888889,0.7958932952996078,0.7958932952996078
C=0,0.0,-0.2657777777777778,0.7967821841884967,0.7967821841884967
C=0,0.0,-0.26666666666666666,0.7976710730773855,0.7976710730773855
C=0,0.0,-0.26755555555555555,0.7985599619662744,0.7985599619662744
C=0,0.0,-0.26844444444444443,0.7994488508551634,0.7994488508551634
C=0,0.0,-0.26933333333333337,0.8003377397440523,0.8003377397440523
C=0,0.0,-0.27022222222222225,0.8012266286329411,0.8012266286329411
C=0,0.0,-0.27111111111111114,0.80211551752183,0.80211551752183
C=0,0.0,-0.272,0.8030044064107189,0.8030044064107189
C=0,0.0,-0.2728888888888889,0.8038932952996078,0.8038932952996078
C=0,0.0,-0.2737777777777778,0.8047821841884967,0.8047821841884967
C=0,0.0,-0.27466666666666667,0.8056710730773855,0.8056710730773855
C=0,0.0,-0.27555555555555555,0.8065599619662744,0.8065599619662744
C=0,0.0,-0.27644444444444444,0.8074488508551634,0.8074488508551634
C=0,0.0,-0.2773333333333333,0.8083377397440522,0.8083377397440522
C=0,0.0,-0.27822222222222226,0.8092266286329411,0.8092266286329411
C=0,0.0,-0.27911111111111114,0.81011551752183,0.81011551752183
C=0,0.0,-0.28,0.8110044064107189,0.8110044064107189
C=0,0.0,-0.2808888888888889,0.8118932952996079,0.8118932952996079
C=0,0.0,-0.2817777777777778,0.8127821841884967,0.8127821841884967
C=0,0.0,-0.2826666666666667,0.8136710730773855,0.8136710730773855
C=0,0.0,-0.28355555555555556,0.8145599619662744,0.8145599619662744
C=0,0.0,-0.28444444444444444,0.8154488508551634,0.8154488508551634
C=0,0.0,-0.2853333333333333,0.8163377397440522,0.8163377397440522
C=0,0.0,-0.2862222222222222,0.817226628632941,0.817226628632941
C=0,0.0,-0.28711111111111115,0.81811551752183,0.81811551752183
C=0,0.0,-0.28800000000000003,0.8190044064107189,0.8190044064107189
C=0,0.0,-0.2888888888888889,0.8198932952996079,0.8198932952996079
C=0,0.0,-0.2897777777777778,0.8207821841884967,0.8207821841884967
C=0,0.0,-0.2906666666666667,0.8216710730773855,0.8216710730773855
C=0,0.0,-0.29155555555555557,0.8225599619662745,0.8225599619662745
C=0,0.0,-0.29244444444444445,0.8234488508551634,0.8234488508551634
C=0,0.0,-0.29333333333333333,0.8243377397440522,0.8243377397440522
C=0,0.0,-0.2942222222222222,0.825226628632941,0.825226628632941
C=0,0.0,-0.2951111111111111,0.82611551752183,0.82611551752183
C=0,0.0,-0.29600000000000004,0.8270044064107189,0.8270044064107189
C=0,0.0,-0.2968888888888889,0.8278932952996079,0.8278932952996079
C=0,0.0,-0.2977777777777778,0.8287821841884967,0.8287821841884967
C=0,0.0,-0.2986666666666667,0.8296710730773855,0.8296710730773855
C=0,0.0,-0.2995555555555556,0.8305599619662745,0.8305599619662745
C=0,0.0,-0.30044444444444446,0.8314488508551634,0.8314488508551634
C=0,0.0,-0.30133333333333334,0.8323377397440522,0.8323377397440522
C=0,0.0,-0.3022222222222222,0.8332266286329411,0.8332266286329411
C=0,0.0,-0.3031111111111111,0.83411551752183,0.83411551752183
C=0,0.0,-0.304,0.8350044064107189,0.8350044064107189
C=0,0.0,-0.3048888888888889,0.8358932952996078,0.8358932952996078
C=0,0.0,-0.3057777777777778,0.8367821841884967,0.8367821841884967
C=0,0.0,-0.3066666666666667,0.8376710730773855,0.8376710730773855
C=0,0.0,-0.3075555555555556,0.8385599619662745,0.8385599619662745
C=0,0.0,-0.30844444444444447,0.8394488508551634,0.8394488508551634
C=0,0.0,-0.30933333333333335,0.8403377397440522,0.8403377397440522
C=0,0.0,-0.31022222222222223,0.8412266286329411,0.8412266286329411
C=0,0.0,-0.3111111111111111,0.84211551752183,0.84211551752183
C=0,0.0,-0.312,0.8430044064107189,0.8430044064107189
C=0,0.0,-0.3128888888888889,0.8438932952996078,0.8438932952996078
C=0,0.0,-0.31377777777777777,0.8447821841884966,0.8447821841884966
C=0,0.0,-0.3146666666666667,0.8456710730773855,0.8456710730773855
C=0,0.0,-0.3155555555555556,0.8465599619662745,0.8465599619662745
C=0,0.0,-0.3164444444444445,0.8474488508551634,0.8474488508551634
C=0,0.0,-0.31733333333333336,0.8483377397440522,0.8483377397440522
C=0,0.0,-0.31822222222222224,0.8492266286329411,0.8492266286329411
C=0,0.0,-0.3191111111111111,0.85011551752183,0.85011551752183
C=0,0.0,-0.32,0.851004406410719,0.851004406410719
C=0,0.0,-0.3208888888888889,0.8518932952996078,0.8518932952996078
C=0,0.0,-0.3217777777777778,0.8527821841884966,0.8527821841884966
C=0,0.0,-0.32266666666666666,0.8536710730773855,0.8536710730773855
C=0,0.0,-0.3235555555555556,0.8545599619662745,0.8545599619662745
C=0,0.0,-0.3244444444444445,0.8554488508551634,0.8554488508551634
C=0,0.0,-0.32533333333333336,0.8563377397440523,0.8563377397440523
C=0,0.0,-0.32622222222222225,0.8572266286329411,0.8572266286329411
C=0,0.0,-0.32711111111111113,0.85811551752183,0.85811551752183
C=0,0.0,-0.328,0.859004406410719,0.859004406410719
C=0,0.0,-0.3288888888888889,0.8598932952996078,0.8598932952996078
C=0,0.0,-0.3297777777777778,0.8607821841884966,0.8607821841884966
C=0,0.0,-0.33066666666666666,0.8616710730773856,0.8616710730773856
C=0,0.0,-0.33155555555555555,0.8625599619662745,0.8625599619662745
C=0,0.0,-0.3324444444444445,0.8634488508551634,0.8634488508551634
C=0,0.0,-0.33333333333333337,0.8643377397440523,0.8643377397440523
C=0,0.0,-0.33422222222222225,0.8652266286329411,0.8652266286329411
C=0,0.0,-0.33511111111111114,0.86611551752183,0.86611551752183
C=0,0.0,-0.336,0.867004406410719,0.867004406410719
C=0,0.0,-0.3368888888888889,0.8678932952996078,0.8678932952996078
C=0,0.0,-0.3377777777777778,0.8687821841884966,0.8687821841884966
C=0,0.0,-0.33866666666666667,0.8696710730773856,0.8696710730773856
C=0,0.0,-0.33955555555555555,0.8705599619662745,0.8705599619662745
C=0,0.0,-0.34044444444444444,0.8714488508551633,0.8714488508551633
C=0,0.0,-0.3413333333333334,0.8723377397440523,0.8723377397440523
C=0,0.0,-0.34222222222222226,0.8732266286329411,0.8732266286329411
C=0,0.0,-0.34311111111111114,0.87411551752183,0.87411551752183
C=0,0.0,-0.34400000000000003,0.875004406410719,0.875004406410719
C=0,0.0,-0.3448888888888889,0.8758932952996078,0.8758932952996078
C=0,0.0,-0.3457777777777778,0.8767821841884966,0.8767821841884966
C=0,0.0,-0.3466666666666667,0.8776710730773856,0.8776710730773856
C=0,0.0,-0.34755555555555556,0.8785599619662745,0.8785599619662745
C=0,0.0,-0.34844444444444445,0.8794488508551633,0.8794488508551633
C=0,0.0,-0.34933333333333333,0.8803377397440522,0.8803377397440522
C=0,0.0,-0.3502222222222222,0.8812266286329411,0.8812266286329411
C=0,0.0,-0.35111111111111115,0.88211551752183,0.88211551752183
C=0,0.0,-0.35200000000000004,0.883004406410719,0.883004406410719
C=0,0.0,-0.3528888888888889,0.8838932952996078,0.8838932952996078
C=0,0.0,-0.3537777777777778,0.8847821841884966,0.8847821841884966
C=0,0.0,-0.3546666666666667,0.8856710730773856,0.8856710730773856
C=0,0.0,-0.35555555555555557,0.8865599619662745,0.8865599619662745
C=0,0.0,-0.35644444444444445,0.8874488508551633,0.8874488508551633
C=0,0.0,-0.35733333333333334,0.8883377397440522,0.8883377397440522
C=0,0.0,-0.3582222222222222,0.8892266286329411,0.8892266286329411
C=0,0.0,-0.3591111111111111,0.89011551752183,0.89011551752183
C=0,0.0,-0.36000000000000004,0.891004406410719,0.891004406410719
C=0,0.0,-0.3608888888888889,0.8918932952996078,0.8918932952996078
C=0,0.0,-0.3617777777777778,0.8927821841884966,0.8927821841884966
C=0,0.0,-0.3626666666666667,0.8936710730773856,0.8936710730773856
C=0,0.0,-0.3635555555555556,0.8945599619662745,0.8945599619662745
C=0,0.0,-0.36444444444444446,0.8954488508551633,0.8954488508551633
C=0,0.0,-0.36533333333333334,0.8963377397440522,0.8963377397440522
C=0,0.0,-0.3662222222222222,0.8972266286329411,0.8972266286329411
C=0,0.0,-0.3671111111111111,0.89811551752183,0.89811551752183
C=0,0.0,-0.368,0.8990044064107189,0.8990044064107189
C=0,0.0,-0.36888888888888893,0.8998932952996078,0.8998932952996078
C=0,0.0,-0.3697777777777778,0.9007821841884966,0.9007821841884966
C=0,0.0,-0.3706666666666667,0.9016710730773856,0.9016710730773856
C=0,0.0,-0.3715555555555556,0.9025599619662745,0.9025599619662745
C=0,0.0,-0.37244444444444447,0.9034488508551634,0.9034488508551634
C=0,0.0,-0.37333333333333335,0.9043377397440522,0.9043377397440522
C=0,0.0,-0.37422222222222223,0.9052266286329411,0.9052266286329411
C=0,0.0,-0.3751111111111111,0.9061155175218301,0.9061155175218301
C=0,0.0,-0.376,0.9070044064107189,0.9070044064107189
C=0,0.0,-0.3768888888888889,0.9078932952996077,0.9078932952996077
C=0,0.0,-0.3777777777777778,0.9087821841884967,0.9087821841884967
C=0,0.0,-0.3786666666666667,0.9096710730773856,0.9096710730773856
C=0,0.0,-0.3795555555555556,0.9105599619662745,0.9105599619662745
C=0,0.0,-0.3804444444444445,0.9114488508551634,0.9114488508551634
C=0,0.0,-0.38133333333333336,0.9123377397440522,0.9123377397440522
C=0,0.0,-0.38222222222222224,0.9132266286329411,0.9132266286329411
C=0,0.0,-0.3831111111111111,0.9141155175218301,0.9141155175218301
C=0,0.0,-0.384,0.9150044064107189,0.9150044064107189
C=0,0.0,-0.3848888888888889,0.9158932952996077,0.9158932952996077
C=0,0.0,-0.3857777777777778,0.9167821841884967,0.9167821841884967
C=0,0.0,-0.38666666666666666,0.9176710730773856,0.9176710730773856
C=0,0.0,-0.3875555555555556,0.9185599619662745,0.9185599619662745
C=0,0.0,-0.3884444444444445,0.9194488508551634,0.9194488508551634
C=0,0.0,-0.38933333333333336,0.9203377397440522,0.9203377397440522
C=0,0.0,-0.39022222222222225,0.9212266286329411,0.9212266286329411
C=0,0.0,-0.39111111111111113,0.9221155175218301,0.9221155175218301
C=0,0.0,-0.392,0.9230044064107189,0.9230044064107189
C=0,0.0,-0.3928888888888889,0.9238932952996077,0.9238932952996077
C=0,0.0,-0.3937777777777778,0.9247821841884967,0.9247821841884967
C=0,0.0,-0.39466666666666667,0.9256710730773856,0.9256710730773856
C=0,0.0,-0.39555555555555555,0.9265599619662744,0.9265599619662744
C=0,0.0,-0.3964444444444445,0.9274488508551634,0.9274488508551634
C=0,0.0,-0.39733333333333337,0.9283377397440522,0.9283377397440522
C=0,0.0,-0.39822222222222226,0.9292266286329411,0.9292266286329411
C=0,0.0,-0.39911111111111114,0.9301155175218301,0.9301155175218301
C=0,0.0,-0.4,0.9310044064107189,0.9310044064107189


==> anc/data/erased_state_plot_data.csv <==
erasure_p,slice,C,Q,E_max
0.1,Q=0,-0.0,0.0,0.0
0.1,Q=0,-0.0016666666666666668,0.0,0.006666666666666667
0.1,Q=0,-0.0033333333333333335,0.0,0.013333333333333334
0.1,Q=0,-0.005,0.0,0.02
0.1,Q=0,-0.006666666666666667,0.0,0.02666666666666667
0.1,Q=0,-0.008333333333333333,0.0,0.03333333333333333
0.1,Q=0,-0.01,0.0,0.04
0.1,Q=0,-0.011666666666666667,0.0,0.04666666666666667
0.1,Q=0,-0.013333333333333334,0.0,0.05333333333333334
0.1,Q=0,-0.015000000000000001,0.0,0.060000000000000005
0.1,Q=0,-0.016666666666666666,0.0,0.06666666666666667
0.1,Q=0,-0.018333333333333333,0.0,0.07333333333333333
0.1,Q=0,-0.02,0.0,0.08
0.1,Q=0,-0.021666666666666667,0.0,0.08666666666666667
0.1,Q=0,-0.023333333333333334,0.0,0.09333333333333334
0.1,Q=0,-0.025,0.0,0.10000000000000002
0.1,Q=0,-0.02666666666666667,0.0,0.10666666666666667
0.1,Q=0,-0.028333333333333335,0.0,0.11333333333333334
0.1,Q=0,-0.030000000000000002,0.0,0.12000000000000001
0.1,Q=0,-0.03166666666666667,0.0,0.12666666666666668
0.1,Q=0,-0.03333333333333333,0.0,0.13333333333333333
0.1,Q=0,-0.035,0.0,0.14
0.1,Q=0,-0.03666666666666667,0.0,0.14666666666666667
0.1,Q=0,-0.03833333333333334,0.0,0.15333333333333335
0.1,Q=0,-0.04,0.0,0.16
0.1,Q=0,-0.04166666666666667,0.0,0.16666666666666669
0.1,Q=0,-0.043333333333333335,0.0,0.17333333333333334
0.1,Q=0,-0.045000000000000005,0.0,0.18000000000000002
0.1,Q=0,-0.04666666666666667,0.0,0.18666666666666668
0.1,Q=0,-0.04833333333333334,0.0,0.19333333333333336
0.1,Q=0,-0.05,0.0,0.20000000000000004
0.1,Q=0,-0.05166666666666667,0.0,0.2066666666666667
0.1,Q=0,-0.05333333333333334,0.0,0.21333333333333335
0.1,Q=0,-0.055,0.0,0.22
0.1,Q=0,-0.05666666666666667,0.0,0.22666666666666668
0.1,Q=0,-0.058333333333333334,0.0,0.23333333333333334
0.1,Q=0,-0.060000000000000005,0.0,0.24000000000000002
0.1,Q=0,-0.06166666666666667,0.0,0.2466666666666667
0.1,Q=0,-0.06333333333333334,0.0,0.25333333333333335
0.1,Q=0,-0.065,0.0,0.26
0.1,Q=0,-0.06666666666666667,0.0,0.26666666666666666
0.1,Q=0,-0.06833333333333334,0.0,0.2733333333333334
0.1,Q=0,-0.07,0.0,0.28
0.1,Q=0,-0.07166666666666667,0.0,0.2866666666666667
0.1,Q=0,-0.07333333333333333,0.0,0.29333333333333333
0.1,Q=0,-0.07500000000000001,0.0,0.30000000000000004
0.1,Q=0,-0.07666666666666667,0.0,0.3066666666666667
0.1,Q=0,-0.07833333333333334,0.0,0.31333333333333335
0.1,Q=0,-0.08,0.0,0.32
0.1,Q=0,-0.08166666666666667,0.0,0.32666666666666666
0.1,Q=0,-0.08333333333333334,0.0,0.33333333333333337
0.1,Q=0,-0.085,0.0,0.34
0.1,Q=0,-0.08666666666666667,0.0,0.3466666666666667
0.1,Q=0,-0.08833333333333333,0.0,0.35333333333333333
0.1,Q=0,-0.09000000000000001,0.0,0.36000000000000004
0.1,Q=0,-0.09166666666666667,0.0,0.3666666666666667
0.1,Q=0,-0.09333333333333334,0.0,0.37333333333333335
0.1,Q=0,-0.095,0.0,0.38000000000000006
0.1,Q=0,-0.09666666666666668,0.0,0.3866666666666667
0.1,Q=0,-0.09833333333333334,0.0,0.39333333333333337
0.1,Q=0,-0.1,0.0,0.4000000000000001
0.1,Q=0,-0.10166666666666667,0.0,0.4066666666666667
0.1,Q=0,-0.10333333333333335,0.0,0.4133333333333334
0.1,Q=0,-0.10500000000000001,0.0,0.4200000000000001
0.1,Q=0,-0.10666666666666667,0.0,0.4266666666666667
0.1,Q=0,-0.10833333333333334,0.0,0.43333333333333335
0.1,Q=0,-0.11,0.0,0.44
0.1,Q=0,-0.11166666666666668,0.0,0.4466666666666667
0.1,Q=0,-0.11333333333333334,0.0,0.45333333333333337
0.1,Q=0,-0.115,0.0,0.46
0.1,Q=0,-0.11666666666666667,0.0,0.4666666666666667
0.1,Q=0,-0.11833333333333335,0.0,0.4733333333333334
0.1,Q=0,-0.12000000000000001,0.0,0.48000000000000004
0.1,Q=0,-0.12166666666666667,0.0,0.4866666666666667
0.1,Q=0,-0.12333333333333334,0.0,0.4933333333333334
0.1,Q=0,-0.125,0.0,0.5
0.1,Q=0,-0.12666666666666668,0.0,0.5066666666666667
0.1,Q=0,-0.12833333333333335,0.0,0.5133333333333334
0.1,Q=0,-0.13,0.0,0.52
0.1,Q=0,-0.13166666666666668,0.0,0.5266666666666667
0.1,Q=0,-0.13333333333333333,0.0,0.5333333333333333
0.1,Q=0,-0.135,0.0,0.54
0.1,Q=0,-0.1366666666666667,0.0,0.5466666666666667
0.1,Q=0,-0.13833333333333334,0.0,0.5533333333333333
0.1,Q=0,-0.14,0.0,0.56
0.1,Q=0,-0.14166666666666666,0.0,0.5666666666666667
0.1,Q=0,-0.14333333333333334,0.0,0.5733333333333334
0.1,Q=0,-0.14500000000000002,0.0,0.5800000000000001
0.1,Q=0,-0.14666666666666667,0.0,0.5866666666666667
0.1,Q=0,-0.14833333333333334,0.0,0.5933333333333334
0.1,Q=0,-0.15000000000000002,0.0,0.6000000000000001
0.1,Q=0,-0.15166666666666667,0.0,0.6066666666666667
0.1,Q=0,-0.15333333333333335,0.0,0.6133333333333334
0.1,Q=0,-0.155,0.0,0.62
0.1,Q=0,-0.15666666666666668,0.0,0.6266666666666667
0.1,Q=0,-0.15833333333333335,0.0,0.6333333333333333
0.1,Q=0,-0.16,0.0,0.64
0.1,Q=0,-0.16166666666666668,0.0,0.6466666666666667
0.1,Q=0,-0.16333333333333333,0.0,0.6533333333333333
0.1,Q=0,-0.165,0.0,0.66
0.1,Q=0,-0.16666666666666669,0.0,0.6666666666666667
0.1,Q=0,-0.16833333333333333,0.0,0.6733333333333333
0.1,Q=0,-0.17,0.0,0.68
0.1,Q=0,-0.1716666666666667,0.0,0.6866666666666668
0.1,Q=0,-0.17333333333333334,0.0,0.6933333333333334
0.1,Q=0,-0.17500000000000002,0.0,0.7000000000000001
0.1,Q=0,-0.17666666666666667,0.0,0.7066666666666667
0.1,Q=0,-0.17833333333333334,0.0,0.7133333333333334
0.1,Q=0,-0.18000000000000002,0.0,0.7200000000000001
0.1,Q=0,-0.18166666666666667,0.0,0.7266666666666667
0.1,Q=0,-0.18333333333333335,0.0,0.7333333333333334
0.1,Q=0,-0.18500000000000003,0.0,0.7400000000000001
0.1,Q=0,-0.18666666666666668,0.0,0.7466666666666667
0.1,Q=0,-0.18833333333333335,0.0,0.7533333333333334
0.1,Q=0,-0.19,0.0,0.7600000000000001
0.1,Q=0,-0.19166666666666668,0.0,0.7666666666666667
0.1,Q=0,-0.19333333333333336,0.0,0.7733333333333334
0.1,Q=0,-0.195,0.0,0.7800000000000001
0.1,Q=0,-0.19666666666666668,0.0,0.7866666666666667
0.1,Q=0,-0.19833333333333333,0.0,0.7933333333333333
0.1,Q=0,-0.2,0.0,0.8
0.1,Q=0,-0.2016666666666667,0.0,0.8
0.1,Q=0,-0.20333333333333334,0.0,0.8
0.1,Q=0,-0.20500000000000002,0.0,0.8
0.1,Q=0,-0.2066666666666667,0.0,0.8
0.1,Q=0,-0.20833333333333334,0.0,0.8
0.1,Q=0,-0.21000000000000002,0.0,0.8
0.1,Q=0,-0.21166666666666667,0.0,0.8
0.1,Q=0,-0.21333333333333335,0.0,0.8
0.1,Q=0,-0.21500000000000002,0.0,0.8
0.1,Q=0,-0.21666666666666667,0.0,0.8
0.1,Q=0,-0.21833333333333335,0.0,0.8
0.1,Q=0,-0.22,0.0,0.8
0.1,Q=0,-0.22166666666666668,0.0,0.8
0.1,Q=0,-0.22333333333333336,0.0,0.8
0.1,Q=0,-0.225,0.0,0.8
0.1,Q=0,-0.22666666666666668,0.0,0.8
0.1,Q=0,-0.22833333333333336,0.0,0.8
0.1,Q=0,-0.23,0.0,0.8
0.1,Q=0,-0.2316666666666667,0.0,0.8
0.1,Q=0,-0.23333333333333334,0.0,0.8
0.1,Q=0,-0.23500000000000001,0.0,0.8
0.1,Q=0,-0.2366666666666667,0.0,0.8
0.1,Q=0,-0.23833333333333334,0.0,0.8
0.1,Q=0,-0.24000000000000002,0.0,0.8
0.1,Q=0,-0.24166666666666667,0.0,0.8
0.1,Q=0,-0.24333333333333335,0.0,0.8
0.1,Q=0,-0.24500000000000002,0.0,0.8
0.1,Q=0,-0.24666666666666667,0.0,0.8
0.1,Q=0,-0.24833333333333335,0.0,0.8
0.1,Q=0,-0.25,0.0,0.8
0.1,Q=0,-0.2516666666666667,0.0,0.8
0.1,Q=0,-0.25333333333333335,0.0,0.8
0.1,Q=0,-0.255,0.0,0.8
0.1,Q=0,-0.2566666666666667,0.0,0.8
0.1,Q=0,-0.25833333333333336,0.0,0.8
0.1,Q=0,-0.26,0.0,0.8
0.1,Q=0,-0.26166666666666666,0.0,0.8
0.1,Q=0,-0.26333333333333336,0.0,0.8
0.1,Q=0,-0.265,0.0,0.8
0.1,Q=0,-0.26666666666666666,0.0,0.8
0.1,Q=0,-0.26833333333333337,0.0,0.8
0.1,Q=0,-0.27,0.0,0.8
0.1,Q=0,-0.27166666666666667,0.0,0.8
0.1,Q=0,-0.2733333333333334,0.0,0.8
0.1,Q=0,-0.275,0.0,0.8
0.1,Q=0,-0.27666666666666667,0.0,0.8
0.1,Q=0,-0.2783333333333334,0.0,0.8
0.1,Q=0,-0.28,0.0,0.8
0.1,Q=0,-0.2816666666666667,0.0,0.8
0.1,Q=0,-0.2833333333333333,0.0,0.8
0.1,Q=0,-0.28500000000000003,0.0,0.8
0.1,Q=0,-0.2866666666666667,0.0,0.8
0.1,Q=0,-0.28833333333333333,0.0,0.8
0.1,Q=0,-0.29000000000000004,0.0,0.8
0.1,Q=0,-0.2916666666666667,0.0,0.8
0.1,Q=0,-0.29333333333333333,0.0,0.8
0.1,Q=0,-0.29500000000000004,0.0,0.8
0.1,Q=0,-0.2966666666666667,0.0,0.8
0.1,Q=0,-0.29833333333333334,0.0,0.8
0.1,Q=0,-0.30000000000000004,0.0,0.8
0.1,Q=0,-0.3016666666666667,0.0,0.8
0.1,Q=0,-0.30333333333333334,0.0,0.8
0.1,Q=0,-0.305,0.0,0.8
0.1,Q=0,-0.3066666666666667,0.0,0.8
0.1,Q=0,-0.30833333333333335,0.0,0.8
0.1,Q=0,-0.31,0.0,0.8
0.1,Q=0,-0.3116666666666667,0.0,0.8
0.1,Q=0,-0.31333333333333335,0.0,0.8
0.1,Q=0,-0.315,0.0,0.8
0.1,Q=0,-0.3166666666666667,0.0,0.8
0.1,Q=0,-0.31833333333333336,0.0,0.8
0.1,Q=0,-0.32,0.0,0.8
0.1,Q=0,-0.3216666666666667,0.0,0.8
0.1,Q=0,-0.32333333333333336,0.0,0.8
0.1,Q=0,-0.325,0.0,0.8
0.1,Q=0,-0.32666666666666666,0.0,0.8
0.1,Q=0,-0.32833333333333337,0.0,0.8
0.1,Q=0,-0.33,0.0,0.8
0.1,Q=0,-0.33166666666666667,0.0,0.8
0.1,Q=0,-0.33333333333333337,0.0,0.8
0.1,Q=0,-0.335,0.0,0.8
0.1,Q=0,-0.33666666666666667,0.0,0.8
0.1,Q=0,-0.3383333333333334,0.0,0.8
0.1,Q=0,-0.34,0.0,0.8
0.1,Q=0,-0.3416666666666667,0.0,0.8
0.1,Q=0,-0.3433333333333334,0.0,0.8
0.1,Q=0,-0.34500000000000003,0.0,0.8
0.1,Q=0,-0.3466666666666667,0.0,0.8
0.1,Q=0,-0.34833333333333333,0.0,0.8
0.1,Q=0,-0.35000000000000003,0.0,0.8
0.1,Q=0,-0.3516666666666667,0.0,0.8
0.1,Q=0,-0.35333333333333333,0.0,0.8
0.1,Q=0,-0.35500000000000004,0.0,0.8
0.1,Q=0,-0.3566666666666667,0.0,0.8
0.1,Q=0,-0.35833333333333334,0.0,0.8
0.1,Q=0,-0.36000000000000004,0.0,0.8
0.1,Q=0,-0.3616666666666667,0.0,0.8
0.1,Q=0,-0.36333333333333334,0.0,0.8
0.1,Q=0,-0.36500000000000005,0.0,0.8
0.1,Q=0,-0.3666666666666667,0.0,0.8
0.1,Q=0,-0.36833333333333335,0.0,0.8
0.1,Q=0,-0.37000000000000005,0.0,0.8
0.1,Q=0,-0.3716666666666667,0.0,0.8
0.1,Q=0,-0.37333333333333335,0.0,0.8
0.1,Q=0,-0.375,0.0,0.8
0.1,Q=0,-0.3766666666666667,0.0,0.8
0.1,Q=0,-0.37833333333333335,0.0,0.8
0.1,Q=0,-0.38,0.0,0.8
0.1,Q=0,-0.3816666666666667,0.0,0.8
0.1,Q=0,-0.38333333333333336,0.0,0.8
0.1,Q=0,-0.385,0.0,0.8
0.1,Q=0,-0.3866666666666667,0.0,0.8
0.1,Q=0,-0.38833333333333336,0.0,0.8
0.1,Q=0,-0.39,0.0,0.8
0.1,Q=0,-0.3916666666666667,0.0,0.8
0.1,Q=0,-0.39333333333333337,0.0,0.8
0.1,Q=0,-0.395,0.0,0.8
0.1,Q=0,-0.39666666666666667,0.0,0.8
0.1,Q=0,-0.3983333333333334,0.0,0.8
0.1,Q=0,-0.4,0.0,0.8
0.1,Q=0,-0.40166666666666667,0.0,0.8
0.1,Q=0,-0.4033333333333334,0.0,0.8
0.1,Q=0,-0.405,0.0,0.8
0.1,Q=0,-0.4066666666666667,0.0,0.8
0.1,Q=0,-0.4083333333333334,0.0,0.8
0.1,Q=0,-0.41000000000000003,0.0,0.8
0.1,Q=0,-0.4116666666666667,0.0,0.8
0.1,Q=0,-0.4133333333333334,0.0,0.8
0.1,Q=0,-0.41500000000000004,0.0,0.8
0.1,Q=0,-0.4166666666666667,0.0,0.8
0.1,Q=0,-0.41833333333333333,0.0,0.8
0.1,Q=0,-0.42000000000000004,0.0,0.8
0.1,Q=0,-0.4216666666666667,0.0,0.8
0.1,Q=0,-0.42333333333333334,0.0,0.8
0.1,Q=0,-0.42500000000000004,0.0,0.8
0.1,Q=0,-0.4266666666666667,0.0,0.8
0.1,Q=0,-0.42833333333333334,0.0,0.8
0.1,Q=0,-0.43000000000000005,0.0,0.8
0.1,Q=0,-0.4316666666666667,0.0,0.8
0.1,Q=0,-0.43333333333333335,0.0,0.8
0.1,Q=0,-0.43500000000000005,0.0,0.8
0.1,Q=0,-0.4366666666666667,0.0,0.8
0.1,Q=0,-0.43833333333333335,0.0,0.8
0.1,Q=0,-0.44,0.0,0.8
0.1,Q=0,-0.4416666666666667,0.0,0.8
0.1,Q=0,-0.44333333333333336,0.0,0.8
0.1,Q=0,-0.445,0.0,0.8
0.1,Q=0,-0.4466666666666667,0.0,0.8
0.1,Q=0,-0.44833333333333336,0.0,0.8
0.1,Q=0,-0.45,0.0,0.8
0.1,Q=0,-0.4516666666666667,0.0,0.8
0.1,Q=0,-0.45333333333333337,0.0,0.8
0.1,Q=0,-0.455,0.0,0.8
0.1,Q=0,-0.4566666666666667,0.0,0.8
0.1,Q=0,-0.45833333333333337,0.0,0.8
0.1,Q=0,-0.46,0.0,0.8
0.1,Q=0,-0.46166666666666667,0.0,0.8
0.1,Q=0,-0.4633333333333334,0.0,0.8
0.1,Q=0,-0.465,0.0,0.8
0.1,Q=0,-0.4666666666666667,0.0,0.8
0.1,Q=0,-0.4683333333333334,0.0,0.8
0.1,Q=0,-0.47000000000000003,0.0,0.8
0.1,Q=0,-0.4716666666666667,0.0,0.8
0.1,Q=0,-0.4733333333333334,0.0,0.8
0.1,Q=0,-0.47500000000000003,0.0,0.8
0.1,Q=0,-0.4766666666666667,0.0,0.8
0.1,Q=0,-0.4783333333333334,0.0,0.8
0.1,Q=0,-0.48000000000000004,0.0,0.8
0.1,Q=0,-0.4816666666666667,0.0,0.8
0.1,Q=0,-0.48333333333333334,0.0,0.8
0.1,Q=0,-0.48500000000000004,0.0,0.8
0.1,Q=0,-0.4866666666666667,0.0,0.8
0.1,Q=0,-0.48833333333333334,0.0,0.8
0.1,Q=0,-0.49000000000000005,0.0,0.8
0.1,Q=0,-0.4916666666666667,0.0,0.8
0.1,Q=0,-0.49333333333333335,0.0,0.8
0.1,Q=0,-0.49500000000000005,0.0,0.8
0.1,Q=0,-0.4966666666666667,0.0,0.8
0.1,Q=0,-0.49833333333333335,0.0,0.8
0.1,Q=0,-0.5,0.0,0.8
0.1,Q=0,-0.5016666666666667,0.0,0.8
0.1,Q=0,-0.5033333333333334,0.0,0.8
0.1,Q=0,-0.505,0.0,0.8
0.1,Q=0,-0.5066666666666667,0.0,0.8
0.1,Q=0,-0.5083333333333334,0.0,0.8
0.1,Q=0,-0.51,0.0,0.8
0.1,Q=0,-0.5116666666666667,0.0,0.8
0.1,Q=0,-0.5133333333333334,0.0,0.8
0.1,Q=0,-0.515,0.0,0.8
0.1,Q=0,-0.5166666666666667,0.0,0.8
0.1,Q=0,-0.5183333333333333,0.0,0.8
0.1,Q=0,-0.52,0.0,0.8
0.1,Q=0,-0.5216666666666667,0.0,0.8
0.1,Q=0,-0.5233333333333333,0.0,0.8
0.1,Q=0,-0.525,0.0,0.8
0.1,Q=0,-0.5266666666666667,0.0,0.8
0.1,Q=0,-0.5283333333333333,0.0,0.8
0.1,Q=0,-0.53,0.0,0.8
0.1,Q=0,-0.5316666666666667,0.0,0.8
0.1,Q=0,-0.5333333333333333,0.0,0.8
0.1,Q=0,-0.535,0.0,0.8
0.1,Q=0,-0.5366666666666667,0.0,0.8
0.1,Q=0,-0.5383333333333333,0.0,0.8
0.1,Q=0,-0.54,0.0,0.8
0.1,Q=0,-0.5416666666666667,0.0,0.8
0.1,Q=0,-0.5433333333333333,0.0,0.8
0.1,Q=0,-0.545,0.0,0.8
0.1,Q=0,-0.5466666666666667,0.0,0.8
0.1,Q=0,-0.5483333333333333,0.0,0.8
0.1,Q=0,-0.55,0.0,0.8
0.1,Q=0,-0.5516666666666667,0.0,0.8
0.1,Q=0,-0.5533333333333333,0.0,0.8
0.1,Q=0,-0.555,0.0,0.8
0.1,Q=0,-0.5566666666666668,0.0,0.8
0.1,Q=0,-0.5583333333333333,0.0,0.8
0.1,Q=0,-0.56,0.0,0.8
0.1,Q=0,-0.5616666666666666,0.0,0.8
0.1,Q=0,-0.5633333333333334,0.0,0.8
0.1,Q=0,-0.5650000000000001,0.0,0.8
0.1,Q=0,-0.5666666666666667,0.0,0.8
0.1,Q=0,-0.5683333333333334,0.0,0.8
0.1,Q=0,-0.5700000000000001,0.0,0.8
0.1,Q=0,-0.5716666666666667,0.0,0.8
0.1,Q=0,-0.5733333333333334,0.0,0.8
0.1,Q=0,-0.5750000000000001,0.0,0.8
0.1,Q=0,-0.5766666666666667,0.0,0.8
0.1,Q=0,-0.5783333333333334,0.0,0.8
0.1,Q=0,-0.5800000000000001,0.0,0.8
0.1,Q=0,-0.5816666666666667,0.0,0.8
0.1,Q=0,-0.5833333333333334,0.0,0.8
0.1,Q=0,-0.5850000000000001,0.0,0.8
0.1,Q=0,-0.5866666666666667,0.0,0.8
0.1,Q=0,-0.5883333333333334,0.0,0.8
0.1,Q=0,-0.5900000000000001,0.0,0.8
0.1,Q=0,-0.5916666666666667,0.0,0.8
0.1,Q=0,-0.5933333333333334,0.0,0.8
0.1,Q=0,-0.5950000000000001,0.0,0.8
0.1,Q=0,-0.5966666666666667,0.0,0.8
0.1,Q=0,-0.5983333333333334,0.0,0.8
0.1,Q=0,-0.6000000000000001,0.0,0.8
0.1,Q=0,-0.6016666666666667,0.0,0.8
0.1,Q=0,-0.6033333333333334,0.0,0.8
0.1,Q=0,-0.6050000000000001,0.0,0.8
0.1,Q=0,-0.6066666666666667,0.0,0.8
0.1,Q=0,-0.6083333333333334,0.0,0.8
0.1,Q=0,-0.61,0.0,0.8
0.1,Q=0,-0.6116666666666667,0.0,0.8
0.1,Q=0,-0.6133333333333334,0.0,0.8
0.1,Q=0,-0.615,0.0,0.8
0.1,Q=0,-0.6166666666666667,0.0,0.8
0.1,Q=0,-0.6183333333333334,0.0,0.8
0.1,Q=0,-0.62,0.0,0.8
0.1,Q=0,-0.6216666666666667,0.0,0.8
0.1,Q=0,-0.6233333333333334,0.0,0.8
0.1,Q=0,-0.625,0.0,0.8
0.1,Q=0,-0.6266666666666667,0.0,0.8
0.1,Q=0,-0.6283333333333334,0.0,0.8
0.1,Q=0,-0.63,0.0,0.8
0.1,Q=0,-0.6316666666666667,0.0,0.8
0.1,Q=0,-0.6333333333333334,0.0,0.8
0.1,Q=0,-0.635,0.0,0.8
0.1,Q=0,-0.6366666666666667,0.0,0.8
0.1,Q=0,-0.6383333333333334,0.0,0.8
0.1,Q=0,-0.64,0.0,0.8
0.1,Q=0,-0.6416666666666667,0.0,0.8
0.1,Q=0,-0.6433333333333334,0.0,0.8
0.1,Q=0,-0.645,0.0,0.8
0.1,Q=0,-0.6466666666666667,0.0,0.8
0.1,Q=0,-0.6483333333333334,0.0,0.8
0.1,Q=0,-0.65,0.0,0.8
0.1,Q=0,-0.6516666666666667,0.0,0.8
0.1,Q=0,-0.6533333333333333,0.0,0.8
0.1,Q=0,-0.655,0.0,0.8
0.1,Q=0,-0.6566666666666667,0.0,0.8
0.1,Q=0,-0.6583333333333333,0.0,0.8
0.1,Q=0,-0.66,0.0,0.8
0.1,Q=0,-0.6616666666666667,0.0,0.8
0.1,Q=0,-0.6633333333333333,0.0,0.8
0.1,Q=0,-0.665,0.0,0.8
0.1,Q=0,-0.6666666666666667,0.0,0.8
0.1,Q=0,-0.6683333333333333,0.0,0.8
0.1,Q=0,-0.67,0.0,0.8
0.1,Q=0,-0.6716666666666667,0.0,0.8
0.1,Q=0,-0.6733333333333333,0.0,0.8
0.1,Q=0,-0.675,0.0,0.8
0.1,Q=0,-0.6766666666666667,0.0,0.8
0.1,Q=0,-0.6783333333333333,0.0,0.8
0.1,Q=0,-0.68,0.0,0.8
0.1,Q=0,-0.6816666666666668,0.0,0.8
0.1,Q=0,-0.6833333333333333,0.0,0.8
0.1,Q=0,-0.685,0.0,0.8
0.1,Q=0,-0.6866666666666668,0.0,0.8
0.1,Q=0,-0.6883333333333334,0.0,0.8
0.1,Q=0,-0.6900000000000001,0.0,0.8
0.1,Q=0,-0.6916666666666668,0.0,0.8
0.1,Q=0,-0.6933333333333334,0.0,0.8
0.1,Q=0,-0.6950000000000001,0.0,0.8
0.1,Q=0,-0.6966666666666667,0.0,0.8
0.1,Q=0,-0.6983333333333334,0.0,0.8
0.1,Q=0,-0.7000000000000001,0.0,0.8
0.1,Q=0,-0.7016666666666667,0.0,0.8
0.1,Q=0,-0.7033333333333334,0.0,0.8
0.1,Q=0,-0.7050000000000001,0.0,0.8
0.1,Q=0,-0.7066666666666667,0.0,0.8
0.1,Q=0,-0.7083333333333334,0.0,0.8
0.1,Q=0,-0.7100000000000001,0.0,0.8
0.1,Q=0,-0.7116666666666667,0.0,0.8
0.1,Q=0,-0.7133333333333334,0.0,0.8
0.1,Q=0,-0.7150000000000001,0.0,0.8
0.1,Q=0,-0.7166666666666667,0.0,0.8
0.1,Q=0,-0.7183333333333334,0.0,0.8
0.1,Q=0,-0.7200000000000001,0.0,0.8
0.1,Q=0,-0.7216666666666667,0.0,0.8
0.1,Q=0,-0.7233333333333334,0.0,0.8
0.1,Q=0,-0.7250000000000001,0.0,0.8
0.1,Q=0,-0.7266666666666667,0.0,0.8
0.1,Q=0,-0.7283333333333334,0.0,0.8
0.1,Q=0,-0.7300000000000001,0.0,0.8
0.1,Q=0,-0.7316666666666667,0.0,0.8
0.1,Q=0,-0.7333333333333334,0.0,0.8
0.1,Q=0,-0.7350000000000001,0.0,0.8
0.1,Q=0,-0.7366666666666667,0.0,0.8
0.1,Q=0,-0.7383333333333334,0.0,0.8
0.1,Q=0,-0.7400000000000001,0.0,0.8
0.1,Q=0,-0.7416666666666667,0.0,0.8
0.1,Q=0,-0.7433333333333334,0.0,0.8
0.1,Q=0,-0.745,0.0,0.8
0.1,Q=0,-0.7466666666666667,0.0,0.8
0.1,Q=0,-0.7483333333333334,0.0,0.8
0.1,Q=0,-0.75,0.0,0.8
0.1,Q=0,-0.7516666666666667,0.0,0.8
0.1,Q=0,-0.7533333333333334,0.0,0.8
0.1,Q=0,-0.755,0.0,0.8
0.1,Q=0,-0.7566666666666667,0.0,0.8
0.1,Q=0,-0.7583333333333334,0.0,0.8
0.1,Q=0,-0.76,0.0,0.8
0.1,Q=0,-0.7616666666666667,0.0,0.8
0.1,Q=0,-0.7633333333333334,0.0,0.8
0.1,Q=0,-0.765,0.0,0.8
0.1,Q=0,-0.7666666666666667,0.0,0.8
0.1,Q=0,-0.7683333333333334,0.0,0.8
0.1,Q=0,-0.77,0.0,0.8
0.1,Q=0,-0.7716666666666667,0.0,0.8
0.1,Q=0,-0.7733333333333334,0.0,0.8
0.1,Q=0,-0.775,0.0,0.8
0.1,Q=0,-0.7766666666666667,0.0,0.8
0.1,Q=0,-0.7783333333333334,0.0,0.8
0.1,Q=0,-0.78,0.0,0.8
0.1,Q=0,-0.7816666666666667,0.0,0.8
0.1,Q=0,-0.7833333333333334,0.0,0.8
0.1,Q=0,-0.785,0.0,0.8
0.1,Q=0,-0.7866666666666667,0.0,0.8
0.1,Q=0,-0.7883333333333333,0.0,0.8
0.1,Q=0,-0.79,0.0,0.8
0.1,Q=0,-0.7916666666666667,0.0,0.8
0.1,Q=0,-0.7933333333333333,0.0,0.8
0.1,Q=0,-0.795,0.0,0.8
0.1,Q=0,-0.7966666666666667,0.0,0.8
0.1,Q=0,-0.7983333333333333,0.0,0.8
0.1,Q=0,-0.8,0.0,0.8
0.1,Q=0,-0.8016666666666667,0.0,0.8
0.1,Q=0,-0.8033333333333333,0.0,0.8
0.1,Q=0,-0.805,0.0,0.8
0.1,Q=0,-0.8066666666666668,0.0,0.8
0.1,Q=0,-0.8083333333333333,0.0,0.8
0.1,Q=0,-0.81,0.0,0.8
0.1,Q=0,-0.8116666666666668,0.0,0.8
0.1,Q=0,-0.8133333333333334,0.0,0.8
0.1,Q=0,-0.8150000000000001,0.0,0.8
0.1,Q=0,-0.8166666666666668,0.0,0.8
0.1,Q=0,-0.8183333333333334,0.0,0.8
0.1,Q=0,-0.8200000000000001,0.0,0.8
0.1,Q=0,-0.8216666666666668,0.0,0.8
0.1,Q=0,-0.8233333333333334,0.0,0.8
0.1,Q=0,-0.8250000000000001,0.0,0.8
0.1,Q=0,-0.8266666666666668,0.0,0.8
0.1,Q=0,-0.8283333333333334,0.0,0.8
0.1,Q=0,-0.8300000000000001,0.0,0.8
0.1,Q=0,-0.8316666666666667,0.0,0.8
0.1,Q=0,-0.8333333333333334,0.0,0.8
0.1,Q=0,-0.8350000000000001,0.0,0.8
0.1,Q=0,-0.8366666666666667,0.0,0.8
0.1,Q=0,-0.8383333333333334,0.0,0.8
0.1,Q=0,-0.8400000000000001,0.0,0.8
0.1,Q=0,-0.8416666666666667,0.0,0.8
0.1,Q=0,-0.8433333333333334,0.0,0.8
0.1,Q=0,-0.8450000000000001,0.0,0.8
0.1,Q=0,-0.8466666666666667,0.0,0.8
0.1,Q=0,-0.8483333333333334,0.0,0.8
0.1,Q=0,-0.8500000000000001,0.0,0.8
0.1,Q=0,-0.8516666666666667,0.0,0.8
0.1,Q=0,-0.8533333333333334,0.0,0.8
0.1,Q=0,-0.8550000000000001,0.0,0.8
0.1,Q=0,-0.8566666666666667,0.0,0.8
0.1,Q=0,-0.8583333333333334,0.0,0.8
0.1,Q=0,-0.8600000000000001,0.0,0.8
0.1,Q=0,-0.8616666666666667,0.0,0.8
0.1,Q=0,-0.8633333333333334,0.0,0.8
0.1,Q=0,-0.8650000000000001,0.0,0.8
0.1,Q=0,-0.8666666666666667,0.0,0.8
0.1,Q=0,-0.8683333333333334,0.0,0.8
0.1,Q=0,-0.8700000000000001,0.0,0.8
0.1,Q=0,-0.8716666666666667,0.0,0.8
0.1,Q=0,-0.8733333333333334,0.0,0.8
0.1,Q=0,-0.8750000000000001,0.0,0.8
0.1,Q=0,-0.8766666666666667,0.0,0.8
0.1,Q=0,-0.8783333333333334,0.0,0.8
0.1,Q=0,-0.88,0.0,0.8
0.1,Q=0,-0.8816666666666667,0.0,0.8
0.1,Q=0,-0.8833333333333334,0.0,0.8
0.1,Q=0,-0.885,0.0,0.8
0.1,Q=0,-0.8866666666666667,0.0,0.8
0.1,Q=0,-0.8883333333333334,0.0,0.8
0.1,Q=0,-0.89,0.0,0.8
0.1,Q=0,-0.8916666666666667,0.0,0.8
0.1,Q=0,-0.8933333333333334,0.0,0.8
0.1,Q=0,-0.895,0.0,0.8
0.1,Q=0,-0.8966666666666667,0.0,0.8
0.1,Q=0,-0.8983333333333334,0.0,0.8
0.1,Q=0,-0.9,0.0,0.8
0.1,Q=0,-0.9016666666666667,0.0,0.8
0.1,Q=0,-0.9033333333333334,0.0,0.8
0.1,Q=0,-0.905,0.0,0.8
0.1,Q=0,-0.9066666666666667,0.0,0.8
0.1,Q=0,-0.9083333333333334,0.0,0.8
0.1,Q=0,-0.91,0.0,0.8
0.1,Q=0,-0.9116666666666667,0.0,0.8
0.1,Q=0,-0.9133333333333334,0.0,0.8
0.1,Q=0,-0.915,0.0,0.8
0.1,Q=0,-0.9166666666666667,0.0,0.8
0.1,Q=0,-0.9183333333333334,0.0,0.8
0.1,Q=0,-0.92,0.0,0.8
0.1,Q=0,-0.9216666666666667,0.0,0.8
0.1,Q=0,-0.9233333333333333,0.0,0.8
0.1,Q=0,-0.925,0.0,0.8
0.1,Q=0,-0.9266666666666667,0.0,0.8
0.1,Q=0,-0.9283333333333333,0.0,0.8
0.1,Q=0,-0.93,0.0,0.8
0.1,Q=0,-0.9316666666666668,0.0,0.8
0.1,Q=0,-0.9333333333333333,0.0,0.8
0.1,Q=0,-0.935,0.0,0.8
0.1,Q=0,-0.9366666666666668,0.0,0.8
0.1,Q=0,-0.9383333333333334,0.0,0.8
0.1,Q=0,-0.9400000000000001,0.0,0.8
0.1,Q=0,-0.9416666666666668,0.0,0.8
0.1,Q=0,-0.9433333333333334,0.0,0.8
0.1,Q=0,-0.9450000000000001,0.0,0.8
0.1,Q=0,-0.9466666666666668,0.0,0.8
0.1,Q=0,-0.9483333333333334,0.0,0.8
0.1,Q=0,-0.9500000000000001,0.0,0.8
0.1,Q=0,-0.9516666666666668,0.0,0.8
0.1,Q=0,-0.9533333333333334,0.0,0.8
0.1,Q=0,-0.9550000000000001,0.0,0.8
0.1,Q=0,-0.9566666666666668,0.0,0.8
0.1,Q=0,-0.9583333333333334,0.0,0.8
0.1,Q=0,-0.9600000000000001,0.0,0.8
0.1,Q=0,-0.9616666666666668,0.0,0.8
0.1,Q=0,-0.9633333333333334,0.0,0.8
0.1,Q=0,-0.9650000000000001,0.0,0.8
0.1,Q=0,-0.9666666666666667,0.0,0.8
0.1,Q=0,-0.9683333333333334,0.0,0.8
0.1,Q=0,-0.9700000000000001,0.0,0.8
0.1,Q=0,-0.9716666666666667,0.0,0.8
0.1,Q=0,-0.9733333333333334,0.0,0.8
0.1,Q=0,-0.9750000000000001,0.0,0.8
0.1,Q=0,-0.9766666666666667,0.0,0.8
0.1,Q=0,-0.9783333333333334,0.0,0.8
0.1,Q=0,-0.9800000000000001,0.0,0.8
0.1,Q=0,-0.9816666666666667,0.0,0.8
0.1,Q=0,-0.9833333333333334,0.0,0.8
0.1,Q=0,-0.9850000000000001,0.0,0.8
0.1,Q=0,-0.9866666666666667,0.0,0.8
0.1,Q=0,-0.9883333333333334,0.0,0.8
0.1,Q=0,-0.9900000000000001,0.0,0.8
0.1,Q=0,-0.9916666666666667,0.0,0.8
0.1,Q=0,-0.9933333333333334,0.0,0.8
0.1,Q=0,-0.9950000000000001,0.0,0.8
0.1,Q=0,-0.9966666666666667,0.0,0.8
0.1,Q=0,-0.9983333333333334,0.0,0.8
0.1,Q=0,-1.0,0.0,0.8
0.1,C=0,0.0,-0.0,0.0
0.1,C=0,0.0,-0.0010833333333333333,0.009749999999999998
0.1,C=0,0.0,-0.0021666666666666666,0.019499999999999997
0.1,C=0,0.0,-0.00325,0.029249999999999998
0.1,C=0,0.0,-0.004333333333333333,0.03899999999999999
0.1,C=0,0.0,-0.005416666666666667,0.048749999999999995
0.1,C=0,0.0,-0.0065,0.058499999999999996
0.1,C=0,0.0,-0.0075833333333333326,0.06824999999999999
0.1,C=0,0.0,-0.008666666666666666,0.07799999999999999
0.1,C=0,0.0,-0.00975,0.08775
0.1,C=0,0.0,-0.010833333333333334,0.09749999999999999
0.1,C=0,0.0,-0.011916666666666666,0.10725
0.1,C=0,0.0,-0.013,0.11699999999999999
0.1,C=0,0.0,-0.014083333333333333,0.12675
0.1,C=0,0.0,-0.015166666666666665,0.13649999999999998
0.1,C=0,0.0,-0.01625,0.14625
0.1,C=0,0.0,-0.017333333333333333,0.15599999999999997
0.1,C=0,0.0,-0.018416666666666665,0.16574999999999998
0.1,C=0,0.0,-0.0195,0.1755
0.1,C=0,0.0,-0.020583333333333332,0.18525
0.1,C=0,0.0,-0.021666666666666667,0.19499999999999998
0.1,C=0,0.0,-0.02275,0.20475
0.1,C=0,0.0,-0.02383333333333333,0.2145
0.1,C=0,0.0,-0.024916666666666667,0.22425
0.1,C=0,0.0,-0.026,0.23399999999999999
0.1,C=0,0.0,-0.02708333333333333,0.24374999999999997
0.1,C=0,0.0,-0.028166666666666666,0.2535
0.1,C=0,0.0,-0.029249999999999998,0.26325
0.1,C=0,0.0,-0.03033333333333333,0.27299999999999996
0.1,C=0,0.0,-0.03141666666666666,0.28274999999999995
0.1,C=0,0.0,-0.0325,0.2925
0.1,C=0,0.0,-0.03358333333333333,0.30225
0.1,C=0,0.0,-0.034666666666666665,0.31199999999999994
0.1,C=0,0.0,-0.03575,0.3217499999999999
0.1,C=0,0.0,-0.03683333333333333,0.33149999999999996
0.1,C=0,0.0,-0.03791666666666667,0.34125
0.1,C=0,0.0,-0.039,0.351
0.1,C=0,0.0,-0.04008333333333333,0.36075
0.1,C=0,0.0,-0.041166666666666664,0.3705
0.1,C=0,0.0,-0.042249999999999996,0.3802499999999999
0.1,C=0,0.0,-0.043333333333333335,0.38999999999999996
0.1,C=0,0.0,-0.04441666666666667,0.39975
0.1,C=0,0.0,-0.0455,0.4095
0.1,C=0,0.0,-0.04658333333333333,0.41924999999999996
0.1,C=0,0.0,-0.04766666666666666,0.429
0.1,C=0,0.0,-0.048749999999999995,0.43875
0.1,C=0,0.0,-0.049833333333333334,0.4485
0.1,C=0,0.0,-0.050916666666666666,0.45824999999999994
0.1,C=0,0.0,-0.052,0.46799999999999997
0.1,C=0,0.0,-0.05308333333333333,0.47774999999999995
0.1,C=0,0.0,-0.05416666666666666,0.48749999999999993
0.1,C=0,0.0,-0.05525,0.49724999999999997
0.1,C=0,0.0,-0.05633333333333333,0.507
0.1,C=0,0.0,-0.057416666666666664,0.5167499999999999
0.1,C=0,0.0,-0.058499999999999996,0.5265
0.1,C=0,0.0,-0.05958333333333333,0.53625
0.1,C=0,0.0,-0.06066666666666666,0.5459999999999999
0.1,C=0,0.0,-0.06175,0.55575
0.1,C=0,0.0,-0.06283333333333332,0.5654999999999999
0.1,C=0,0.0,-0.06391666666666666,0.5752499999999999
0.1,C=0,0.0,-0.065,0.585
0.1,C=0,0.0,-0.06608333333333333,0.5947499999999999
0.1,C=0,0.0,-0.06716666666666667,0.6045
0.1,C=0,0.0,-0.06824999999999999,0.6142499999999999
0.1,C=0,0.0,-0.06933333333333333,0.6239999999999999
0.1,C=0,0.0,-0.07041666666666667,0.6337499999999999
0.1,C=0,0.0,-0.0715,0.6434999999999998
0.1,C=0,0.0,-0.07258333333333333,0.65325
0.1,C=0,0.0,-0.07366666666666666,0.6629999999999999
0.1,C=0,0.0,-0.07475,0.67275
0.1,C=0,0.0,-0.07583333333333334,0.6825
0.1,C=0,0.0,-0.07691666666666666,0.6922499999999999
0.1,C=0,0.0,-0.078,0.702
0.1,C=0,0.0,-0.07908333333333332,0.7117499999999999
0.1,C=0,0.0,-0.08016666666666666,0.7215
0.1,C=0,0.0,-0.08125,0.7312500000000001
0.1,C=0,0.0,-0.08233333333333333,0.741
0.1,C=0,0.0,-0.08341666666666667,0.75075
0.1,C=0,0.0,-0.08449999999999999,0.7604999999999998
0.1,C=0,0.0,-0.08558333333333333,0.7702499999999999
0.1,C=0,0.0,-0.08666666666666667,0.7799999999999999
0.1,C=0,0.0,-0.08775,0.78975
0.1,C=0,0.0,-0.08883333333333333,0.7995
0.1,C=0,0.0,-0.08991666666666666,0.8092499999999999
0.1,C=0,0.0,-0.091,0.819
0.1,C=0,0.0,-0.09208333333333332,0.8287499999999999
0.1,C=0,0.0,-0.09316666666666666,0.8384999999999999
0.1,C=0,0.0,-0.09425,0.84825
0.1,C=0,0.0,-0.09533333333333333,0.858
0.1,C=0,0.0,-0.09641666666666666,0.86775
0.1,C=0,0.0,-0.09749999999999999,0.8775
0.1,C=0,0.0,-0.09858333333333333,0.88725
0.1,C=0,0.0,-0.09966666666666667,0.897
0.1,C=0,0.0,-0.1,0.9
0.1,C=0,0.0,-0.10074999999999999,0.90075
0.1,C=0,0.0,-0.10183333333333333,0.9018333333333334
0.1,C=0,0.0,-0.10291666666666666,0.9029166666666667
0.1,C=0,0.0,-0.104,0.904
0.1,C=0,0.0,-0.10508333333333333,0.9050833333333334
0.1,C=0,0.0,-0.10616666666666666,0.9061666666666667
0.1,C=0,0.0,-0.10725,0.90725
0.1,C=0,0.0,-0.10833333333333332,0.9083333333333333
0.1,C=0,0.0,-0.10941666666666666,0.9094166666666668
0.1,C=0,0.0,-0.1105,0.9105000000000001
0.1,C=0,0.0,-0.11158333333333333,0.9115833333333334
0.1,C=0,0.0,-0.11266666666666666,0.9126666666666667
0.1,C=0,0.0,-0.11374999999999999,0.9137500000000001
0.1,C=0,0.0,-0.11483333333333333,0.9148333333333334
0.1,C=0,0.0,-0.11591666666666667,0.9159166666666667
0.1,C=0,0.0,-0.11699999999999999,0.917
0.1,C=0,0.0,-0.11808333333333333,0.9180833333333334
0.1,C=0,0.0,-0.11916666666666666,0.9191666666666667
0.1,C=0,0.0,-0.12025,0.92025
0.1,C=0,0.0,-0.12133333333333332,0.9213333333333333
0.1,C=0,0.0,-0.12241666666666666,0.9224166666666667
0.1,C=0,0.0,-0.1235,0.9235
0.1,C=0,0.0,-0.12458333333333332,0.9245833333333333
0.1,C=0,0.0,-0.12566666666666665,0.9256666666666666
0.1,C=0,0.0,-0.12675,0.9267500000000001
0.1,C=0,0.0,-0.12783333333333333,0.9278333333333334
0.1,C=0,0.0,-0.12891666666666665,0.9289166666666667
0.1,C=0,0.0,-0.13,0.93
0.1,C=0,0.0,-0.13108333333333333,0.9310833333333334
0.1,C=0,0.0,-0.13216666666666665,0.9321666666666667
0.1,C=0,0.0,-0.13325,0.93325
0.1,C=0,0.0,-0.13433333333333333,0.9343333333333333
0.1,C=0,0.0,-0.13541666666666666,0.9354166666666667
0.1,C=0,0.0,-0.13649999999999998,0.9365
0.1,C=0,0.0,-0.13758333333333334,0.9375833333333334
0.1,C=0,0.0,-0.13866666666666666,0.9386666666666668
0.1,C=0,0.0,-0.13974999999999999,0.9397500000000001
0.1,C=0,0.0,-0.14083333333333334,0.9408333333333334
0.1,C=0,0.0,-0.14191666666666666,0.9419166666666667
0.1,C=0,0.0,-0.143,0.9430000000000001
0.1,C=0,0.0,-0.1440833333333333,0.9440833333333334
0.1,C=0,0.0,-0.14516666666666667,0.9451666666666667
0.1,C=0,0.0,-0.14625,0.94625
0.1,C=0,0.0,-0.14733333333333332,0.9473333333333334
0.1,C=0,0.0,-0.14841666666666667,0.9484166666666667
0.1,C=0,0.0,-0.1495,0.9495
0.1,C=0,0.0,-0.15058333333333332,0.9505833333333333
0.1,C=0,0.0,-0.15166666666666667,0.9516666666666667
0.1,C=0,0.0,-0.15275,0.95275
0.1,C=0,0.0,-0.15383333333333332,0.9538333333333333
0.1,C=0,0.0,-0.15491666666666665,0.9549166666666666
0.1,C=0,0.0,-0.156,0.9560000000000001
0.1,C=0,0.0,-0.15708333333333332,0.9570833333333334
0.1,C=0,0.0,-0.15816666666666665,0.9581666666666667
0.1,C=0,0.0,-0.15925,0.95925
0.1,C=0,0.0,-0.16033333333333333,0.9603333333333334
0.1,C=0,0.0,-0.16141666666666665,0.9614166666666667
0.1,C=0,0.0,-0.1625,0.9625
0.1,C=0,0.0,-0.16358333333333333,0.9635833333333333
0.1,C=0,0.0,-0.16466666666666666,0.9646666666666667
0.1,C=0,0.0,-0.16574999999999998,0.96575
0.1,C=0,0.0,-0.16683333333333333,0.9668333333333334
0.1,C=0,0.0,-0.16791666666666666,0.9679166666666668
0.1,C=0,0.0,-0.16899999999999998,0.9690000000000001
0.1,C=0,0.0,-0.17008333333333334,0.9700833333333334
0.1,C=0,0.0,-0.17116666666666666,0.9711666666666667
0.1,C=0,0.0,-0.17225,0.9722500000000001
0.1,C=0,0.0,-0.17333333333333334,0.9733333333333334
0.1,C=0,0.0,-0.17441666666666666,0.9744166666666667
0.1,C=0,0.0,-0.1755,0.9755
0.1,C=0,0.0,-0.17658333333333331,0.9765833333333334
0.1,C=0,0.0,-0.17766666666666667,0.9776666666666667
0.1,C=0,0.0,-0.17875,0.97875
0.1,C=0,0.0,-0.17983333333333332,0.9798333333333333
0.1,C=0,0.0,-0.18091666666666667,0.9809166666666667
0.1,C=0,0.0,-0.182,0.982
0.1,C=0,0.0,-0.18308333333333332,0.9830833333333333
0.1,C=0,0.0,-0.18416666666666665,0.9841666666666666
0.1,C=0,0.0,-0.18525,0.9852500000000001
0.1,C=0,0.0,-0.18633333333333332,0.9863333333333334
0.1,C=0,0.0,-0.18741666666666665,0.9874166666666667
0.1,C=0,0.0,-0.1885,0.9885
0.1,C=0,0.0,-0.18958333333333333,0.9895833333333334
0.1,C=0,0.0,-0.19066666666666665,0.9906666666666667
0.1,C=0,0.0,-0.19175,0.99175
0.1,C=0,0.0,-0.19283333333333333,0.9928333333333333
0.1,C=0,0.0,-0.19391666666666665,0.9939166666666667
0.1,C=0,0.0,-0.19499999999999998,0.995
0.1,C=0,0.0,-0.19608333333333333,0.9960833333333334
0.1,C=0,0.0,-0.19716666666666666,0.9971666666666668
0.1,C=0,0.0,-0.19824999999999998,0.9982500000000001
0.1,C=0,0.0,-0.19933333333333333,0.9993333333333334
0.1,C=0,0.0,-0.20041666666666666,1.0004166666666667
0.1,C=0,0.0,-0.20149999999999998,1.0015
0.1,C=0,0.0,-0.20258333333333334,1.0025833333333334
0.1,C=0,0.0,-0.20366666666666666,1.0036666666666667
0.1,C=0,0.0,-0.20475,1.00475
0.1,C=0,0.0,-0.2058333333333333,1.0058333333333334
0.1,C=0,0.0,-0.20691666666666667,1.0069166666666667
0.1,C=0,0.0,-0.208,1.008
0.1,C=0,0.0,-0.20908333333333332,1.0090833333333333
0.1,C=0,0.0,-0.21016666666666667,1.0101666666666667
0.1,C=0,0.0,-0.21125,1.01125
0.1,C=0,0.0,-0.21233333333333332,1.0123333333333333
0.1,C=0,0.0,-0.21341666666666664,1.0134166666666666
0.1,C=0,0.0,-0.2145,1.0145
0.1,C=0,0.0,-0.21558333333333332,1.0155833333333333
0.1,C=0,0.0,-0.21666666666666665,1.0166666666666666
0.1,C=0,0.0,-0.21775,1.01775
0.1,C=0,0.0,-0.21883333333333332,1.0188333333333333
0.1,C=0,0.0,-0.21991666666666665,1.0199166666666666
0.1,C=0,0.0,-0.221,1.0210000000000001
0.1,C=0,0.0,-0.22208333333333333,1.0220833333333335
0.1,C=0,0.0,-0.22316666666666665,1.0231666666666668
0.1,C=0,0.0,-0.22424999999999998,1.02425
0.1,C=0,0.0,-0.22533333333333333,1.0253333333333334
0.1,C=0,0.0,-0.22641666666666665,1.0264166666666668
0.1,C=0,0.0,-0.22749999999999998,1.0275
0.1,C=0,0.0,-0.22858333333333333,1.0285833333333334
0.1,C=0,0.0,-0.22966666666666666,1.0296666666666667
0.1,C=0,0.0,-0.23074999999999998,1.03075
0.1,C=0,0.0,-0.23183333333333334,1.0318333333333334
0.1,C=0,0.0,-0.23291666666666666,1.0329166666666667
0.1,C=0,0.0,-0.23399999999999999,1.034
0.1,C=0,0.0,-0.2350833333333333,1.0350833333333334
0.1,C=0,0.0,-0.23616666666666666,1.0361666666666667
0.1,C=0,0.0,-0.23725,1.03725
0.1,C=0,0.0,-0.2383333333333333,1.0383333333333333
0.1,C=0,0.0,-0.23941666666666667,1.0394166666666667
0.1,C=0,0.0,-0.2405,1.0405
0.1,C=0,0.0,-0.24158333333333332,1.0415833333333333
0.1,C=0,0.0,-0.24266666666666664,1.0426666666666666
0.1,C=0,0.0,-0.24375,1.04375
0.1,C=0,0.0,-0.24483333333333332,1.0448333333333333
0.1,C=0,0.0,-0.24591666666666664,1.0459166666666666
0.1,C=0,0.0,-0.247,1.0470000000000002
0.1,C=0,0.0,-0.24808333333333332,1.0480833333333335
0.1,C=0,0.0,-0.24916666666666665,1.0491666666666668
0.1,C=0,0.0,-0.25,1.05
0.1,C=0,0.0,-0.25025,1.0502500000000001
0.1,C=0,0.0,-0.2513333333333333,1.0513333333333335
0.1,C=0,0.0,-0.2524166666666667,1.0524166666666668
0.1,C=0,0.0,-0.2535,1.0535
0.1,C=0,0.0,-0.25458333333333333,1.0545833333333334
0.1,C=0,0.0,-0.25566666666666665,1.0556666666666668
0.1,C=0,0.0,-0.25675,1.05675
0.1,C=0,0.0,-0.2578333333333333,1.0578333333333334
0.1,C=0,0.0,-0.25891666666666663,1.0589166666666667
0.1,C=0,0.0,-0.26,1.06
0.1,C=0,0.0,-0.26108333333333333,1.0610833333333334
0.1,C=0,0.0,-0.26216666666666666,1.0621666666666667
0.1,C=0,0.0,-0.26325,1.06325
0.1,C=0,0.0,-0.2643333333333333,1.0643333333333334
0.1,C=0,0.0,-0.26541666666666663,1.0654166666666667
0.1,C=0,0.0,-0.2665,1.0665
0.1,C=0,0.0,-0.26758333333333334,1.0675833333333333
0.1,C=0,0.0,-0.26866666666666666,1.0686666666666667
0.1,C=0,0.0,-0.26975,1.06975
0.1,C=0,0.0,-0.2708333333333333,1.0708333333333333
0.1,C=0,0.0,-0.27191666666666664,1.0719166666666666
0.1,C=0,0.0,-0.27299999999999996,1.073
0.1,C=0,0.0,-0.27408333333333335,1.0740833333333333
0.1,C=0,0.0,-0.27516666666666667,1.0751666666666666
0.1,C=0,0.0,-0.27625,1.07625
0.1,C=0,0.0,-0.2773333333333333,1.0773333333333333
0.1,C=0,0.0,-0.27841666666666665,1.0784166666666666
0.1,C=0,0.0,-0.27949999999999997,1.0795
0.1,C=0,0.0,-0.2805833333333333,1.0805833333333332
0.1,C=0,0.0,-0.2816666666666667,1.0816666666666668
0.1,C=0,0.0,-0.28275,1.08275
0.1,C=0,0.0,-0.2838333333333333,1.0838333333333334
0.1,C=0,0.0,-0.28491666666666665,1.0849166666666668
0.1,C=0,0.0,-0.286,1.086
0.1,C=0,0.0,-0.2870833333333333,1.0870833333333334
0.1,C=0,0.0,-0.2881666666666666,1.0881666666666667
0.1,C=0,0.0,-0.28925,1.08925
0.1,C=0,0.0,-0.29033333333333333,1.0903333333333334
0.1,C=0,0.0,-0.29141666666666666,1.0914166666666667
0.1,C=0,0.0,-0.2925,1.0925
0.1,C=0,0.0,-0.2935833333333333,1.0935833333333334
0.1,C=0,0.0,-0.29466666666666663,1.0946666666666667
0.1,C=0,0.0,-0.29575,1.09575
0.1,C=0,0.0,-0.29683333333333334,1.0968333333333333
0.1,C=0,0.0,-0.29791666666666666,1.0979166666666667
0.1,C=0,0.0,-0.299,1.099
0.1,C=0,0.0,-0.3000833333333333,1.1000833333333333
0.1,C=0,0.0,-0.30116666666666664,1.1011666666666666
0.1,C=0,0.0,-0.30224999999999996,1.10225
0.1,C=0,0.0,-0.30333333333333334,1.1033333333333335
0.1,C=0,0.0,-0.30441666666666667,1.1044166666666668
0.1,C=0,0.0,-0.3055,1.1055000000000001
0.1,C=0,0.0,-0.3065833333333333,1.1065833333333335
0.1,C=0,0.0,-0.30766666666666664,1.1076666666666668
0.1,C=0,0.0,-0.30874999999999997,1.1087500000000001
0.1,C=0,0.0,-0.3098333333333333,1.1098333333333334
0.1,C=0,0.0,-0.3109166666666667,1.1109166666666668
0.1,C=0,0.0,-0.312,1.112
0.1,C=0,0.0,-0.3130833333333333,1.1130833333333334
0.1,C=0,0.0,-0.31416666666666665,1.1141666666666667
0.1,C=0,0.0,-0.31525,1.11525
0.1,C=0,0.0,-0.3163333333333333,1.1163333333333334
0.1,C=0,0.0,-0.3174166666666666,1.1174166666666667
0.1,C=0,0.0,-0.3185,1.1185
0.1,C=0,0.0,-0.31958333333333333,1.1195833333333334
0.1,C=0,0.0,-0.32066666666666666,1.1206666666666667
0.1,C=0,0.0,-0.32175,1.12175
0.1,C=0,0.0,-0.3228333333333333,1.1228333333333333
0.1,C=0,0.0,-0.32391666666666663,1.1239166666666667
0.1,C=0,0.0,-0.325,1.125
0.1,C=0,0.0,-0.32608333333333334,1.1260833333333333
0.1,C=0,0.0,-0.32716666666666666,1.1271666666666667
0.1,C=0,0.0,-0.32825,1.12825
0.1,C=0,0.0,-0.3293333333333333,1.1293333333333333
0.1,C=0,0.0,-0.33041666666666664,1.1304166666666666
0.1,C=0,0.0,-0.33149999999999996,1.1315
0.1,C=0,0.0,-0.33258333333333334,1.1325833333333333
0.1,C=0,0.0,-0.33366666666666667,1.1336666666666666
0.1,C=0,0.0,-0.33475,1.13475
0.1,C=0,0.0,-0.3358333333333333,1.1358333333333333
0.1,C=0,0.0,-0.33691666666666664,1.1369166666666666
0.1,C=0,0.0,-0.33799999999999997,1.138
0.1,C=0,0.0,-0.3390833333333333,1.1390833333333332
0.1,C=0,0.0,-0.3401666666666667,1.1401666666666668
0.1,C=0,0.0,-0.34125,1.14125
0.1,C=0,0.0,-0.3423333333333333,1.1423333333333334
0.1,C=0,0.0,-0.34341666666666665,1.1434166666666667
0.1,C=0,0.0,-0.3445,1.1445
0.1,C=0,0.0,-0.3455833333333333,1.1455833333333334
0.1,C=0,0.0,-0.3466666666666667,1.1466666666666667
0.1,C=0,0.0,-0.34775,1.14775
0.1,C=0,0.0,-0.34883333333333333,1.1488333333333334
0.1,C=0,0.0,-0.34991666666666665,1.1499166666666667
0.1,C=0,0.0,-0.351,1.151
0.1,C=0,0.0,-0.3520833333333333,1.1520833333333333
0.1,C=0,0.0,-0.35316666666666663,1.1531666666666667
0.1,C=0,0.0,-0.35425,1.15425
0.1,C=0,0.0,-0.35533333333333333,1.1553333333333333
0.1,C=0,0.0,-0.35641666666666666,1.1564166666666666
0.1,C=0,0.0,-0.3575,1.1575
0.1,C=0,0.0,-0.3585833333333333,1.1585833333333333
0.1,C=0,0.0,-0.35966666666666663,1.1596666666666666
0.1,C=0,0.0,-0.36074999999999996,1.16075
0.1,C=0,0.0,-0.36183333333333334,1.1618333333333335
0.1,C=0,0.0,-0.36291666666666667,1.1629166666666668
0.1,C=0,0.0,-0.364,1.1640000000000001
0.1,C=0,0.0,-0.3650833333333333,1.1650833333333335
0.1,C=0,0.0,-0.36616666666666664,1.1661666666666668
0.1,C=0,0.0,-0.36724999999999997,1.1672500000000001
0.1,C=0,0.0,-0.3683333333333333,1.1683333333333334
0.1,C=0,0.0,-0.36941666666666667,1.1694166666666668
0.1,C=0,0.0,-0.3705,1.1705
0.1,C=0,0.0,-0.3715833333333333,1.1715833333333334
0.1,C=0,0.0,-0.37266666666666665,1.1726666666666667
0.1,C=0,0.0,-0.37374999999999997,1.17375
0.1,C=0,0.0,-0.3748333333333333,1.1748333333333334
0.1,C=0,0.0,-0.3759166666666667,1.1759166666666667
0.1,C=0,0.0,-0.377,1.177
0.1,C=0,0.0,-0.3780833333333333,1.1780833333333334
0.1,C=0,0.0,-0.37916666666666665,1.1791666666666667
0.1,C=0,0.0,-0.38025,1.18025
0.1,C=0,0.0,-0.3813333333333333,1.1813333333333333
0.1,C=0,0.0,-0.3824166666666666,1.1824166666666667
0.1,C=0,0.0,-0.3835,1.1835
0.1,C=0,0.0,-0.38458333333333333,1.1845833333333333
0.1,C=0,0.0,-0.38566666666666666,1.1856666666666666
0.1,C=0,0.0,-0.38675,1.18675
0.1,C=0,0.0,-0.3878333333333333,1.1878333333333333
0.1,C=0,0.0,-0.38891666666666663,1.1889166666666666
0.1,C=0,0.0,-0.38999999999999996,1.19
0.1,C=0,0.0,-0.39108333333333334,1.1910833333333333
0.1,C=0,0.0,-0.39216666666666666,1.1921666666666666
0.1,C=0,0.0,-0.39325,1.19325
0.1,C=0,0.0,-0.3943333333333333,1.1943333333333332
0.1,C=0,0.0,-0.39541666666666664,1.1954166666666666
0.1,C=0,0.0,-0.39649999999999996,1.1965
0.1,C=0,0.0,-0.3975833333333333,1.1975833333333332
0.1,C=0,0.0,-0.39866666666666667,1.1986666666666668
0.1,C=0,0.0,-0.39975,1.19975
0.1,C=0,0.0,-0.4,1.2000000000000002
0.1,C=0,0.0,-0.4008333333333333,1.2008333333333334
0.1,C=0,0.0,-0.40191666666666664,1.2019166666666667
0.1,C=0,0.0,-0.40299999999999997,1.203
0.1,C=0,0.0,-0.4040833333333333,1.2040833333333334
0.1,C=0,0.0,-0.4051666666666667,1.2051666666666667
0.1,C=0,0.0,-0.40625,1.20625
0.1,C=0,0.0,-0.4073333333333333,1.2073333333333334
0.1,C=0,0.0,-0.40841666666666665,1.2084166666666667
0.1,C=0,0.0,-0.4095,1.2095
0.1,C=0,0.0,-0.4105833333333333,1.2105833333333333
0.1,C=0,0.0,-0.4116666666666666,1.2116666666666667
0.1,C=0,0.0,-0.41275,1.21275
0.1,C=0,0.0,-0.41383333333333333,1.2138333333333333
0.1,C=0,0.0,-0.41491666666666666,1.2149166666666666
0.1,C=0,0.0,-0.416,1.216
0.1,C=0,0.0,-0.4170833333333333,1.2170833333333333
0.1,C=0,0.0,-0.41816666666666663,1.2181666666666666
0.1,C=0,0.0,-0.41924999999999996,1.21925
0.1,C=0,0.0,-0.42033333333333334,1.2203333333333335
0.1,C=0,0.0,-0.42141666666666666,1.2214166666666668
0.1,C=0,0.0,-0.4225,1.2225000000000001
0.1,C=0,0.0,-0.4235833333333333,1.2235833333333335
0.1,C=0,0.0,-0.42466666666666664,1.2246666666666668
0.1,C=0,0.0,-0.42574999999999996,1.2257500000000001
0.1,C=0,0.0,-0.4268333333333333,1.2268333333333334
0.1,C=0,0.0,-0.42791666666666667,1.2279166666666668
0.1,C=0,0.0,-0.429,1.229
0.1,C=0,0.0,-0.4300833333333333,1.2300833333333334
0.1,C=0,0.0,-0.43116666666666664,1.2311666666666667
0.1,C=0,0.0,-0.43224999999999997,1.23225
0.1,C=0,0.0,-0.4333333333333333,1.2333333333333334
0.1,C=0,0.0,-0.4344166666666667,1.2344166666666667
0.1,C=0,0.0,-0.4355,1.2355
0.1,C=0,0.0,-0.4365833333333333,1.2365833333333334
0.1,C=0,0.0,-0.43766666666666665,1.2376666666666667
0.1,C=0,0.0,-0.43875,1.23875
0.1,C=0,0.0,-0.4398333333333333,1.2398333333333333
0.1,C=0,0.0,-0.4409166666666666,1.2409166666666667
0.1,C=0,0.0,-0.442,1.242
0.1,C=0,0.0,-0.44308333333333333,1.2430833333333333
0.1,C=0,0.0,-0.44416666666666665,1.2441666666666666
0.1,C=0,0.0,-0.44525,1.24525
0.1,C=0,0.0,-0.4463333333333333,1.2463333333333333
0.1,C=0,0.0,-0.44741666666666663,1.2474166666666666
0.1,C=0,0.0,-0.44849999999999995,1.2485
0.1,C=0,0.0,-0.44958333333333333,1.2495833333333333
0.1,C=0,0.0,-0.45066666666666666,1.2506666666666666
0.1,C=0,0.0,-0.45175,1.25175
0.1,C=0,0.0,-0.4528333333333333,1.2528333333333332
0.1,C=0,0.0,-0.45391666666666663,1.2539166666666666
0.1,C=0,0.0,-0.45499999999999996,1.255
0.1,C=0,0.0,-0.4560833333333333,1.2560833333333332
0.1,C=0,0.0,-0.45716666666666667,1.2571666666666668
0.1,C=0,0.0,-0.45825,1.25825
0.1,C=0,0.0,-0.4593333333333333,1.2593333333333334
0.1,C=0,0.0,-0.46041666666666664,1.2604166666666667
0.1,C=0,0.0,-0.46149999999999997,1.2615
0.1,C=0,0.0,-0.4625833333333333,1.2625833333333334
0.1,C=0,0.0,-0.46366666666666667,1.2636666666666667
0.1,C=0,0.0,-0.46475,1.26475
0.1,C=0,0.0,-0.4658333333333333,1.2658333333333334
0.1,C=0,0.0,-0.46691666666666665,1.2669166666666667
0.1,C=0,0.0,-0.46799999999999997,1.268
0.1,C=0,0.0,-0.4690833333333333,1.2690833333333333
0.1,C=0,0.0,-0.4701666666666666,1.2701666666666667
0.1,C=0,0.0,-0.47125,1.27125
0.1,C=0,0.0,-0.4723333333333333,1.2723333333333333
0.1,C=0,0.0,-0.47341666666666665,1.2734166666666666
0.1,C=0,0.0,-0.4745,1.2745
0.1,C=0,0.0,-0.4755833333333333,1.2755833333333333
0.1,C=0,0.0,-0.4766666666666666,1.2766666666666666
0.1,C=0,0.0,-0.47774999999999995,1.27775
0.1,C=0,0.0,-0.47883333333333333,1.2788333333333335
0.1,C=0,0.0,-0.47991666666666666,1.2799166666666668
0.1,C=0,0.0,-0.481,1.2810000000000001
0.1,C=0,0.0,-0.4820833333333333,1.2820833333333335
0.1,C=0,0.0,-0.48316666666666663,1.2831666666666668
0.1,C=0,0.0,-0.48424999999999996,1.2842500000000001
0.1,C=0,0.0,-0.4853333333333333,1.2853333333333334
0.1,C=0,0.0,-0.48641666666666666,1.2864166666666668
0.1,C=0,0.0,-0.4875,1.2875
0.1,C=0,0.0,-0.4885833333333333,1.2885833333333334
0.1,C=0,0.0,-0.48966666666666664,1.2896666666666667
0.1,C=0,0.0,-0.49074999999999996,1.29075
0.1,C=0,0.0,-0.4918333333333333,1.2918333333333334
0.1,C=0,0.0,-0.49291666666666667,1.2929166666666667
0.1,C=0,0.0,-0.494,1.294
0.1,C=0,0.0,-0.4950833333333333,1.2950833333333334
0.1,C=0,0.0,-0.49616666666666664,1.2961666666666667
0.1,C=0,0.0,-0.49724999999999997,1.29725
0.1,C=0,0.0,-0.4983333333333333,1.2983333333333333
0.1,C=0,0.0,-0.4994166666666666,1.2994166666666667
0.1,C=0,0.0,-0.5005,1.3005
0.1,C=0,0.0,-0.5015833333333333,1.3015833333333333
0.1,C=0,0.0,-0.5026666666666666,1.3026666666666666
0.1,C=0,0.0,-0.50375,1.30375
0.1,C=0,0.0,-0.5048333333333334,1.3048333333333333
0.1,C=0,0.0,-0.5059166666666667,1.3059166666666666
0.1,C=0,0.0,-0.507,1.307
0.1,C=0,0.0,-0.5080833333333333,1.3080833333333333
0.1,C=0,0.0,-0.5091666666666667,1.3091666666666666
0.1,C=0,0.0,-0.51025,1.31025
0.1,C=0,0.0,-0.5113333333333333,1.3113333333333332
0.1,C=0,0.0,-0.5124166666666666,1.3124166666666666
0.1,C=0,0.0,-0.5135,1.3135
0.1,C=0,0.0,-0.5145833333333333,1.3145833333333332
0.1,C=0,0.0,-0.5156666666666666,1.3156666666666665
0.1,C=0,0.0,-0.5167499999999999,1.3167499999999999
0.1,C=0,0.0,-0.5178333333333333,1.3178333333333332
0.1,C=0,0.0,-0.5189166666666667,1.3189166666666667
0.1,C=0,0.0,-0.52,1.32
0.1,C=0,0.0,-0.5210833333333333,1.3210833333333334
0.1,C=0,0.0,-0.5221666666666667,1.3221666666666667
0.1,C=0,0.0,-0.52325,1.32325
0.1,C=0,0.0,-0.5243333333333333,1.3243333333333334
0.1,C=0,0.0,-0.5254166666666666,1.3254166666666667
0.1,C=0,0.0,-0.5265,1.3265
0.1,C=0,0.0,-0.5275833333333333,1.3275833333333333
0.1,C=0,0.0,-0.5286666666666666,1.3286666666666667
0.1,C=0,0.0,-0.5297499999999999,1.32975
0.1,C=0,0.0,-0.5308333333333333,1.3308333333333333
0.1,C=0,0.0,-0.5319166666666666,1.3319166666666666
0.1,C=0,0.0,-0.533,1.3330000000000002
0.1,C=0,0.0,-0.5340833333333334,1.3340833333333335
0.1,C=0,0.0,-0.5351666666666667,1.3351666666666668
0.1,C=0,0.0,-0.53625,1.3362500000000002
0.1,C=0,0.0,-0.5373333333333333,1.3373333333333335
0.1,C=0,0.0,-0.5384166666666667,1.3384166666666668
0.1,C=0,0.0,-0.5395,1.3395000000000001
0.1,C=0,0.0,-0.5405833333333333,1.3405833333333335
0.1,C=0,0.0,-0.5416666666666666,1.3416666666666668
0.1,C=0,0.0,-0.54275,1.34275
0.1,C=0,0.0,-0.5438333333333333,1.3438333333333334
0.1,C=0,0.0,-0.5449166666666666,1.3449166666666668
0.1,C=0,0.0,-0.5459999999999999,1.346
0.1,C=0,0.0,-0.5470833333333333,1.3470833333333334
0.1,C=0,0.0,-0.5481666666666667,1.3481666666666667
0.1,C=0,0.0,-0.54925,1.34925
0.1,C=0,0.0,-0.5503333333333333,1.3503333333333334
0.1,C=0,0.0,-0.5514166666666667,1.3514166666666667
0.1,C=0,0.0,-0.5525,1.3525
0.1,C=0,0.0,-0.5535833333333333,1.3535833333333334
0.1,C=0,0.0,-0.5546666666666666,1.3546666666666667
0.1,C=0,0.0,-0.55575,1.35575
0.1,C=0,0.0,-0.5568333333333333,1.3568333333333333
0.1,C=0,0.0,-0.5579166666666666,1.3579166666666667
0.1,C=0,0.0,-0.5589999999999999,1.359
0.1,C=0,0.0,-0.5600833333333333,1.3600833333333333
0.1,C=0,0.0,-0.5611666666666666,1.3611666666666666
0.1,C=0,0.0,-0.56225,1.36225
0.1,C=0,0.0,-0.5633333333333334,1.3633333333333333
0.1,C=0,0.0,-0.5644166666666667,1.3644166666666666
0.1,C=0,0.0,-0.5655,1.3655
0.1,C=0,0.0,-0.5665833333333333,1.3665833333333333
0.1,C=0,0.0,-0.5676666666666667,1.3676666666666666
0.1,C=0,0.0,-0.56875,1.36875
0.1,C=0,0.0,-0.5698333333333333,1.3698333333333332
0.1,C=0,0.0,-0.5709166666666666,1.3709166666666666
0.1,C=0,0.0,-0.572,1.3719999999999999
0.1,C=0,0.0,-0.5730833333333333,1.3730833333333332
0.1,C=0,0.0,-0.5741666666666666,1.3741666666666665
0.1,C=0,0.0,-0.5752499999999999,1.3752499999999999
0.1,C=0,0.0,-0.5763333333333333,1.3763333333333332
0.1,C=0,0.0,-0.5774166666666667,1.3774166666666667
0.1,C=0,0.0,-0.5785,1.3785
0.1,C=0,0.0,-0.5795833333333333,1.3795833333333334
0.1,C=0,0.0,-0.5806666666666667,1.3806666666666667
0.1,C=0,0.0,-0.58175,1.38175
0.1,C=0,0.0,-0.5828333333333333,1.3828333333333334
0.1,C=0,0.0,-0.5839166666666666,1.3839166666666667
0.1,C=0,0.0,-0.585,1.385
0.1,C=0,0.0,-0.5860833333333333,1.3860833333333333
0.1,C=0,0.0,-0.5871666666666666,1.3871666666666667
0.1,C=0,0.0,-0.5882499999999999,1.38825
0.1,C=0,0.0,-0.5893333333333333,1.3893333333333333
0.1,C=0,0.0,-0.5904166666666666,1.3904166666666666
0.1,C=0,0.0,-0.5915,1.3915000000000002
0.1,C=0,0.0,-0.5925833333333334,1.3925833333333335
0.1,C=0,0.0,-0.5936666666666667,1.3936666666666668
0.1,C=0,0.0,-0.59475,1.3947500000000002
0.1,C=0,0.0,-0.5958333333333333,1.3958333333333335
0.1,C=0,0.0,-0.5969166666666667,1.3969166666666668
0.1,C=0,0.0,-0.598,1.3980000000000001
0.1,C=0,0.0,-0.5990833333333333,1.3990833333333335
0.1,C=0,0.0,-0.6001666666666666,1.4001666666666668
0.1,C=0,0.0,-0.60125,1.40125
0.1,C=0,0.0,-0.6023333333333333,1.4023333333333334
0.1,C=0,0.0,-0.6034166666666666,1.4034166666666668
0.1,C=0,0.0,-0.6044999999999999,1.4045
0.1,C=0,0.0,-0.6055833333333333,1.4055833333333334
0.1,C=0,0.0,-0.6066666666666667,1.4066666666666667
0.1,C=0,0.0,-0.60775,1.40775
0.1,C=0,0.0,-0.6088333333333333,1.4088333333333334
0.1,C=0,0.0,-0.6099166666666667,1.4099166666666667
0.1,C=0,0.0,-0.611,1.411
0.1,C=0,0.0,-0.6120833333333333,1.4120833333333334
0.1,C=0,0.0,-0.6131666666666666,1.4131666666666667
0.1,C=0,0.0,-0.61425,1.41425
0.1,C=0,0.0,-0.6153333333333333,1.4153333333333333
0.1,C=0,0.0,-0.6164166666666666,1.4164166666666667
0.1,C=0,0.0,-0.6174999999999999,1.4175
0.1,C=0,0.0,-0.6185833333333333,1.4185833333333333
0.1,C=0,0.0,-0.6196666666666666,1.4196666666666666
0.1,C=0,0.0,-0.62075,1.42075
0.1,C=0,0.0,-0.6218333333333333,1.4218333333333333
0.1,C=0,0.0,-0.6229166666666667,1.4229166666666666
0.1,C=0,0.0,-0.624,1.424
0.1,C=0,0.0,-0.6250833333333333,1.4250833333333333
0.1,C=0,0.0,-0.6261666666666666,1.4261666666666666
0.1,C=0,0.0,-0.62725,1.42725
0.1,C=0,0.0,-0.6283333333333333,1.4283333333333332
0.1,C=0,0.0,-0.6294166666666666,1.4294166666666666
0.1,C=0,0.0,-0.6305,1.4304999999999999
0.1,C=0,0.0,-0.6315833333333333,1.4315833333333332
0.1,C=0,0.0,-0.6326666666666666,1.4326666666666665
0.1,C=0,0.0,-0.6337499999999999,1.4337499999999999
0.1,C=0,0.0,-0.6348333333333332,1.4348333333333332
0.1,C=0,0.0,-0.6359166666666667,1.4359166666666667
0.1,C=0,0.0,-0.637,1.437
0.1,C=0,0.0,-0.6380833333333333,1.4380833333333334
0.1,C=0,0.0,-0.6391666666666667,1.4391666666666667
0.1,C=0,0.0,-0.64025,1.44025
0.1,C=0,0.0,-0.6413333333333333,1.4413333333333334
0.1,C=0,0.0,-0.6424166666666666,1.4424166666666667
0.1,C=0,0.0,-0.6435,1.4435
0.1,C=0,0.0,-0.6445833333333333,1.4445833333333333
0.1,C=0,0.0,-0.6456666666666666,1.4456666666666667
0.1,C=0,0.0,-0.6467499999999999,1.44675
0.1,C=0,0.0,-0.6478333333333333,1.4478333333333333
0.1,C=0,0.0,-0.6489166666666666,1.4489166666666666
0.1,C=0,0.0,-0.65,1.4500000000000002
0.25,Q=0,-0.0,0.0,0.0
0.25,Q=0,-0.0016666666666666668,0.0,0.0016666666666666668
0.25,Q=0,-0.0033333333333333335,0.0,0.0033333333333333335
0.25,Q=0,-0.005,0.0,0.005
0.25,Q=0,-0.006666666666666667,0.0,0.006666666666666667
0.25,Q=0,-0.008333333333333333,0.0,0.008333333333333333
0.25,Q=0,-0.01,0.0,0.01
0.25,Q=0,-0.011666666666666667,0.0,0.011666666666666667
0.25,Q=0,-0.013333333333333334,0.0,0.013333333333333334
0.25,Q=0,-0.015000000000000001,0.0,0.015000000000000001
0.25,Q=0,-0.016666666666666666,0.0,0.016666666666666666
0.25,Q=0,-0.018333333333333333,0.0,0.018333333333333333
0.25,Q=0,-0.02,0.0,0.02
0.25,Q=0,-0.021666666666666667,0.0,0.021666666666666667
0.25,Q=0,-0.023333333333333334,0.0,0.023333333333333334
0.25,Q=0,-0.025,0.0,0.025
0.25,Q=0,-0.02666666666666667,0.0,0.02666666666666667
0.25,Q=0,-0.028333333333333335,0.0,0.028333333333333335
0.25,Q=0,-0.030000000000000002,0.0,0.030000000000000002
0.25,Q=0,-0.03166666666666667,0.0,0.03166666666666667
0.25,Q=0,-0.03333333333333333,0.0,0.03333333333333333
0.25,Q=0,-0.035,0.0,0.035
0.25,Q=0,-0.03666666666666667,0.0,0.03666666666666667
0.25,Q=0,-0.03833333333333334,0.0,0.03833333333333334
0.25,Q=0,-0.04,0.0,0.04
0.25,Q=0,-0.04166666666666667,0.0,0.04166666666666667
0.25,Q=0,-0.043333333333333335,0.0,0.043333333333333335
0.25,Q=0,-0.045000000000000005,0.0,0.045000000000000005
0.25,Q=0,-0.04666666666666667,0.0,0.04666666666666667
0.25,Q=0,-0.04833333333333334,0.0,0.04833333333333334
0.25,Q=0,-0.05,0.0,0.05
0.25,Q=0,-0.05166666666666667,0.0,0.05166666666666667
0.25,Q=0,-0.05333333333333334,0.0,0.05333333333333334
0.25,Q=0,-0.055,0.0,0.055
0.25,Q=0,-0.05666666666666667,0.0,0.05666666666666667
0.25,Q=0,-0.058333333333333334,0.0,0.058333333333333334
0.25,Q=0,-0.060000000000000005,0.0,0.060000000000000005
0.25,Q=0,-0.06166666666666667,0.0,0.06166666666666667
0.25,Q=0,-0.06333333333333334,0.0,0.06333333333333334
0.25,Q=0,-0.065,0.0,0.065
0.25,Q=0,-0.06666666666666667,0.0,0.06666666666666667
0.25,Q=0,-0.06833333333333334,0.0,0.06833333333333334
0.25,Q=0,-0.07,0.0,0.07
0.25,Q=0,-0.07166666666666667,0.0,0.07166666666666667
0.25,Q=0,-0.07333333333333333,0.0,0.07333333333333333
0.25,Q=0,-0.07500000000000001,0.0,0.07500000000000001
0.25,Q=0,-0.07666666666666667,0.0,0.07666666666666667
0.25,Q=0,-0.07833333333333334,0.0,0.07833333333333334
0.25,Q=0,-0.08,0.0,0.08
0.25,Q=0,-0.08166666666666667,0.0,0.08166666666666667
0.25,Q=0,-0.08333333333333334,0.0,0.08333333333333334
0.25,Q=0,-0.085,0.0,0.085
0.25,Q=0,-0.08666666666666667,0.0,0.08666666666666667
0.25,Q=0,-0.08833333333333333,0.0,0.08833333333333333
0.25,Q=0,-0.09000000000000001,0.0,0.09000000000000001
0.25,Q=0,-0.09166666666666667,0.0,0.09166666666666667
0.25,Q=0,-0.09333333333333334,0.0,0.09333333333333334
0.25,Q=0,-0.095,0.0,0.095
0.25,Q=0,-0.09666666666666668,0.0,0.09666666666666668
0.25,Q=0,-0.09833333333333334,0.0,0.09833333333333334
0.25,Q=0,-0.1,0.0,0.1
0.25,Q=0,-0.10166666666666667,0.0,0.10166666666666667
0.25,Q=0,-0.10333333333333335,0.0,0.10333333333333335
0.25,Q=0,-0.10500000000000001,0.0,0.10500000000000001
0.25,Q=0,-0.10666666666666667,0.0,0.10666666666666667
0.25,Q=0,-0.10833333333333334,0.0,0.10833333333333334
0.25,Q=0,-0.11,0.0,0.11
0.25,Q=0,-0.11166666666666668,0.0,0.11166666666666668
0.25,Q=0,-0.11333333333333334,0.0,0.11333333333333334
0.25,Q=0,-0.115,0.0,0.115
0.25,Q=0,-0.11666666666666667,0.0,0.11666666666666667
0.25,Q=0,-0.11833333333333335,0.0,0.11833333333333335
0.25,Q=0,-0.12000000000000001,0.0,0.12000000000000001
0.25,Q=0,-0.12166666666666667,0.0,0.12166666666666667
0.25,Q=0,-0.12333333333333334,0.0,0.12333333333333334
0.25,Q=0,-0.125,0.0,0.125
0.25,Q=0,-0.12666666666666668,0.0,0.12666666666666668
0.25,Q=0,-0.12833333333333335,0.0,0.12833333333333335
0.25,Q=0,-0.13,0.0,0.13
0.25,Q=0,-0.13166666666666668,0.0,0.13166666666666668
0.25,Q=0,-0.13333333333333333,0.0,0.13333333333333333
0.25,Q=0,-0.135,0.0,0.135
0.25,Q=0,-0.1366666666666667,0.0,0.1366666666666667
0.25,Q=0,-0.13833333333333334,0.0,0.13833333333333334
0.25,Q=0,-0.14,0.0,0.14
0.25,Q=0,-0.14166666666666666,0.0,0.14166666666666666
0.25,Q=0,-0.14333333333333334,0.0,0.14333333333333334
0.25,Q=0,-0.14500000000000002,0.0,0.14500000000000002
0.25,Q=0,-0.14666666666666667,0.0,0.14666666666666667
0.25,Q=0,-0.14833333333333334,0.0,0.14833333333333334
0.25,Q=0,-0.15000000000000002,0.0,0.15000000000000002
0.25,Q=0,-0.15166666666666667,0.0,0.15166666666666667
0.25,Q=0,-0.15333333333333335,0.0,0.15333333333333335
0.25,Q=0,-0.155,0.0,0.155
0.25,Q=0,-0.15666666666666668,0.0,0.15666666666666668
0.25,Q=0,-0.15833333333333335,0.0,0.15833333333333335
0.25,Q=0,-0.16,0.0,0.16
0.25,Q=0,-0.16166666666666668,0.0,0.16166666666666668
0.25,Q=0,-0.16333333333333333,0.0,0.16333333333333333
0.25,Q=0,-0.165,0.0,0.165
0.25,Q=0,-0.16666666666666669,0.0,0.16666666666666669
0.25,Q=0,-0.16833333333333333,0.0,0.16833333333333333
0.25,Q=0,-0.17,0.0,0.17
0.25,Q=0,-0.1716666666666667,0.0,0.1716666666666667
0.25,Q=0,-0.17333333333333334,0.0,0.17333333333333334
0.25,Q=0,-0.17500000000000002,0.0,0.17500000000000002
0.25,Q=0,-0.17666666666666667,0.0,0.17666666666666667
0.25,Q=0,-0.17833333333333334,0.0,0.17833333333333334
0.25,Q=0,-0.18000000000000002,0.0,0.18000000000000002
0.25,Q=0,-0.18166666666666667,0.0,0.18166666666666667
0.25,Q=0,-0.18333333333333335,0.0,0.18333333333333335
0.25,Q=0,-0.18500000000000003,0.0,0.18500000000000003
0.25,Q=0,-0.18666666666666668,0.0,0.18666666666666668
0.25,Q=0,-0.18833333333333335,0.0,0.18833333333333335
0.25,Q=0,-0.19,0.0,0.19
0.25,Q=0,-0.19166666666666668,0.0,0.19166666666666668
0.25,Q=0,-0.19333333333333336,0.0,0.19333333333333336
0.25,Q=0,-0.195,0.0,0.195
0.25,Q=0,-0.19666666666666668,0.0,0.19666666666666668
0.25,Q=0,-0.19833333333333333,0.0,0.19833333333333333
0.25,Q=0,-0.2,0.0,0.2
0.25,Q=0,-0.2016666666666667,0.0,0.2016666666666667
0.25,Q=0,-0.20333333333333334,0.0,0.20333333333333334
0.25,Q=0,-0.20500000000000002,0.0,0.20500000000000002
0.25,Q=0,-0.2066666666666667,0.0,0.2066666666666667
0.25,Q=0,-0.20833333333333334,0.0,0.20833333333333334
0.25,Q=0,-0.21000000000000002,0.0,0.21000000000000002
0.25,Q=0,-0.21166666666666667,0.0,0.21166666666666667
0.25,Q=0,-0.21333333333333335,0.0,0.21333333333333335
0.25,Q=0,-0.21500000000000002,0.0,0.21500000000000002
0.25,Q=0,-0.21666666666666667,0.0,0.21666666666666667
0.25,Q=0,-0.21833333333333335,0.0,0.21833333333333335
0.25,Q=0,-0.22,0.0,0.22
0.25,Q=0,-0.22166666666666668,0.0,0.22166666666666668
0.25,Q=0,-0.22333333333333336,0.0,0.22333333333333336
0.25,Q=0,-0.225,0.0,0.225
0.25,Q=0,-0.22666666666666668,0.0,0.22666666666666668
0.25,Q=0,-0.22833333333333336,0.0,0.22833333333333336
0.25,Q=0,-0.23,0.0,0.23
0.25,Q=0,-0.2316666666666667,0.0,0.2316666666666667
0.25,Q=0,-0.23333333333333334,0.0,0.23333333333333334
0.25,Q=0,-0.23500000000000001,0.0,0.23500000000000001
0.25,Q=0,-0.2366666666666667,0.0,0.2366666666666667
0.25,Q=0,-0.23833333333333334,0.0,0.23833333333333334
0.25,Q=0,-0.24000000000000002,0.0,0.24000000000000002
0.25,Q=0,-0.24166666666666667,0.0,0.24166666666666667
0.25,Q=0,-0.24333333333333335,0.0,0.24333333333333335
0.25,Q=0,-0.24500000000000002,0.0,0.24500000000000002
0.25,Q=0,-0.24666666666666667,0.0,0.24666666666666667
0.25,Q=0,-0.24833333333333335,0.0,0.24833333333333335
0.25,Q=0,-0.25,0.0,0.25
0.25,Q=0,-0.2516666666666667,0.0,0.2516666666666667
0.25,Q=0,-0.25333333333333335,0.0,0.25333333333333335
0.25,Q=0,-0.255,0.0,0.255
0.25,Q=0,-0.2566666666666667,0.0,0.2566666666666667
0.25,Q=0,-0.25833333333333336,0.0,0.25833333333333336
0.25,Q=0,-0.26,0.0,0.26
0.25,Q=0,-0.26166666666666666,0.0,0.26166666666666666
0.25,Q=0,-0.26333333333333336,0.0,0.26333333333333336
0.25,Q=0,-0.265,0.0,0.265
0.25,Q=0,-0.26666666666666666,0.0,0.26666666666666666
0.25,Q=0,-0.26833333333333337,0.0,0.26833333333333337
0.25,Q=0,-0.27,0.0,0.27
0.25,Q=0,-0.27166666666666667,0.0,0.27166666666666667
0.25,Q=0,-0.2733333333333334,0.0,0.2733333333333334
0.25,Q=0,-0.275,0.0,0.275
0.25,Q=0,-0.27666666666666667,0.0,0.27666666666666667
0.25,Q=0,-0.2783333333333334,0.0,0.2783333333333334
0.25,Q=0,-0.28,0.0,0.28
0.25,Q=0,-0.2816666666666667,0.0,0.2816666666666667
0.25,Q=0,-0.2833333333333333,0.0,0.2833333333333333
0.25,Q=0,-0.28500000000000003,0.0,0.28500000000000003
0.25,Q=0,-0.2866666666666667,0.0,0.2866666666666667
0.25,Q=0,-0.28833333333333333,0.0,0.28833333333333333
0.25,Q=0,-0.29000000000000004,0.0,0.29000000000000004
0.25,Q=0,-0.2916666666666667,0.0,0.2916666666666667
0.25,Q=0,-0.29333333333333333,0.0,0.29333333333333333
0.25,Q=0,-0.29500000000000004,0.0,0.29500000000000004
0.25,Q=0,-0.2966666666666667,0.0,0.2966666666666667
0.25,Q=0,-0.29833333333333334,0.0,0.29833333333333334
0.25,Q=0,-0.30000000000000004,0.0,0.30000000000000004
0.25,Q=0,-0.3016666666666667,0.0,0.3016666666666667
0.25,Q=0,-0.30333333333333334,0.0,0.30333333333333334
0.25,Q=0,-0.305,0.0,0.305
0.25,Q=0,-0.3066666666666667,0.0,0.3066666666666667
0.25,Q=0,-0.30833333333333335,0.0,0.30833333333333335
0.25,Q=0,-0.31,0.0,0.31
0.25,Q=0,-0.3116666666666667,0.0,0.3116666666666667
0.25,Q=0,-0.31333333333333335,0.0,0.31333333333333335
0.25,Q=0,-0.315,0.0,0.315
0.25,Q=0,-0.3166666666666667,0.0,0.3166666666666667
0.25,Q=0,-0.31833333333333336,0.0,0.31833333333333336
0.25,Q=0,-0.32,0.0,0.32
0.25,Q=0,-0.3216666666666667,0.0,0.3216666666666667
0.25,Q=0,-0.32333333333333336,0.0,0.32333333333333336
0.25,Q=0,-0.325,0.0,0.325
0.25,Q=0,-0.32666666666666666,0.0,0.32666666666666666
0.25,Q=0,-0.32833333333333337,0.0,0.32833333333333337
0.25,Q=0,-0.33,0.0,0.33
0.25,Q=0,-0.33166666666666667,0.0,0.33166666666666667
0.25,Q=0,-0.33333333333333337,0.0,0.33333333333333337
0.25,Q=0,-0.335,0.0,0.335
0.25,Q=0,-0.33666666666666667,0.0,0.33666666666666667
0.25,Q=0,-0.3383333333333334,0.0,0.3383333333333334
0.25,Q=0,-0.34,0.0,0.34
0.25,Q=0,-0.3416666666666667,0.0,0.3416666666666667
0.25,Q=0,-0.3433333333333334,0.0,0.3433333333333334
0.25,Q=0,-0.34500000000000003,0.0,0.34500000000000003
0.25,Q=0,-0.3466666666666667,0.0,0.3466666666666667
0.25,Q=0,-0.34833333333333333,0.0,0.34833333333333333
0.25,Q=0,-0.35000000000000003,0.0,0.35000000000000003
0.25,Q=0,-0.3516666666666667,0.0,0.3516666666666667
0.25,Q=0,-0.35333333333333333,0.0,0.35333333333333333
0.25,Q=0,-0.35500000000000004,0.0,0.35500000000000004
0.25,Q=0,-0.3566666666666667,0.0,0.3566666666666667
0.25,Q=0,-0.35833333333333334,0.0,0.35833333333333334
0.25,Q=0,-0.36000000000000004,0.0,0.36000000000000004
0.25,Q=0,-0.3616666666666667,0.0,0.3616666666666667
0.25,Q=0,-0.36333333333333334,0.0,0.36333333333333334
0.25,Q=0,-0.36500000000000005,0.0,0.36500000000000005
0.25,Q=0,-0.3666666666666667,0.0,0.3666666666666667
0.25,Q=0,-0.36833333333333335,0.0,0.36833333333333335
0.25,Q=0,-0.37000000000000005,0.0,0.37000000000000005
0.25,Q=0,-0.3716666666666667,0.0,0.3716666666666667
0.25,Q=0,-0.37333333333333335,0.0,0.37333333333333335
0.25,Q=0,-0.375,0.0,0.375
0.25,Q=0,-0.3766666666666667,0.0,0.3766666666666667
0.25,Q=0,-0.37833333333333335,0.0,0.37833333333333335
0.25,Q=0,-0.38,0.0,0.38
0.25,Q=0,-0.3816666666666667,0.0,0.3816666666666667
0.25,Q=0,-0.38333333333333336,0.0,0.38333333333333336
0.25,Q=0,-0.385,0.0,0.385
0.25,Q=0,-0.3866666666666667,0.0,0.3866666666666667
0.25,Q=0,-0.38833333333333336,0.0,0.38833333333333336
0.25,Q=0,-0.39,0.0,0.39
0.25,Q=0,-0.3916666666666667,0.0,0.3916666666666667
0.25,Q=0,-0.39333333333333337,0.0,0.39333333333333337
0.25,Q=0,-0.395,0.0,0.395
0.25,Q=0,-0.39666666666666667,0.0,0.39666666666666667
0.25,Q=0,-0.3983333333333334,0.0,0.3983333333333334
0.25,Q=0,-0.4,0.0,0.4
0.25,Q=0,-0.40166666666666667,0.0,0.40166666666666667
0.25,Q=0,-0.4033333333333334,0.0,0.4033333333333334
0.25,Q=0,-0.405,0.0,0.405
0.25,Q=0,-0.4066666666666667,0.0,0.4066666666666667
0.25,Q=0,-0.4083333333333334,0.0,0.4083333333333334
0.25,Q=0,-0.41000000000000003,0.0,0.41000000000000003
0.25,Q=0,-0.4116666666666667,0.0,0.4116666666666667
0.25,Q=0,-0.4133333333333334,0.0,0.4133333333333334
0.25,Q=0,-0.41500000000000004,0.0,0.41500000000000004
0.25,Q=0,-0.4166666666666667,0.0,0.4166666666666667
0.25,Q=0,-0.41833333333333333,0.0,0.41833333333333333
0.25,Q=0,-0.42000000000000004,0.0,0.42000000000000004
0.25,Q=0,-0.4216666666666667,0.0,0.4216666666666667
0.25,Q=0,-0.42333333333333334,0.0,0.42333333333333334
0.25,Q=0,-0.42500000000000004,0.0,0.42500000000000004
0.25,Q=0,-0.4266666666666667,0.0,0.4266666666666667
0.25,Q=0,-0.42833333333333334,0.0,0.42833333333333334
0.25,Q=0,-0.43000000000000005,0.0,0.43000000000000005
0.25,Q=0,-0.4316666666666667,0.0,0.4316666666666667
0.25,Q=0,-0.43333333333333335,0.0,0.43333333333333335
0.25,Q=0,-0.43500000000000005,0.0,0.43500000000000005
0.25,Q=0,-0.4366666666666667,0.0,0.4366666666666667
0.25,Q=0,-0.43833333333333335,0.0,0.43833333333333335
0.25,Q=0,-0.44,0.0,0.44
0.25,Q=0,-0.4416666666666667,0.0,0.4416666666666667
0.25,Q=0,-0.44333333333333336,0.0,0.44333333333333336
0.25,Q=0,-0.445,0.0,0.445
0.25,Q=0,-0.4466666666666667,0.0,0.4466666666666667
0.25,Q=0,-0.44833333333333336,0.0,0.44833333333333336
0.25,Q=0,-0.45,0.0,0.45
0.25,Q=0,-0.4516666666666667,0.0,0.4516666666666667
0.25,Q=0,-0.45333333333333337,0.0,0.45333333333333337
0.25,Q=0,-0.455,0.0,0.455
0.25,Q=0,-0.4566666666666667,0.0,0.4566666666666667
0.25,Q=0,-0.45833333333333337,0.0,0.45833333333333337
0.25,Q=0,-0.46,0.0,0.46
0.25,Q=0,-0.46166666666666667,0.0,0.46166666666666667
0.25,Q=0,-0.4633333333333334,0.0,0.4633333333333334
0.25,Q=0,-0.465,0.0,0.465
0.25,Q=0,-0.4666666666666667,0.0,0.4666666666666667
0.25,Q=0,-0.4683333333333334,0.0,0.4683333333333334
0.25,Q=0,-0.47000000000000003,0.0,0.47000000000000003
0.25,Q=0,-0.4716666666666667,0.0,0.4716666666666667
0.25,Q=0,-0.4733333333333334,0.0,0.4733333333333334
0.25,Q=0,-0.47500000000000003,0.0,0.47500000000000003
0.25,Q=0,-0.4766666666666667,0.0,0.4766666666666667
0.25,Q=0,-0.4783333333333334,0.0,0.4783333333333334
0.25,Q=0,-0.48000000000000004,0.0,0.48000000000000004
0.25,Q=0,-0.4816666666666667,0.0,0.4816666666666667
0.25,Q=0,-0.48333333333333334,0.0,0.48333333333333334
0.25,Q=0,-0.48500000000000004,0.0,0.48500000000000004
0.25,Q=0,-0.4866666666666667,0.0,0.4866666666666667
0.25,Q=0,-0.48833333333333334,0.0,0.48833333333333334
0.25,Q=0,-0.49000000000000005,0.0,0.49000000000000005
0.25,Q=0,-0.4916666666666667,0.0,0.4916666666666667
0.25,Q=0,-0.49333333333333335,0.0,0.49333333333333335
0.25,Q=0,-0.49500000000000005,0.0,0.49500000000000005
0.25,Q=0,-0.4966666666666667,0.0,0.4966666666666667
0.25,Q=0,-0.49833333333333335,0.0,0.49833333333333335
0.25,Q=0,-0.5,0.0,0.5
0.25,Q=0,-0.5016666666666667,0.0,0.5
0.25,Q=0,-0.5033333333333334,0.0,0.5
0.25,Q=0,-0.505,0.0,0.5
0.25,Q=0,-0.5066666666666667,0.0,0.5
0.25,Q=0,-0.5083333333333334,0.0,0.5
0.25,Q=0,-0.51,0.0,0.5
0.25,Q=0,-0.5116666666666667,0.0,0.5
0.25,Q=0,-0.5133333333333334,0.0,0.5
0.25,Q=0,-0.515,0.0,0.5
0.25,Q=0,-0.5166666666666667,0.0,0.5
0.25,Q=0,-0.5183333333333333,0.0,0.5
0.25,Q=0,-0.52,0.0,0.5
0.25,Q=0,-0.5216666666666667,0.0,0.5
0.25,Q=0,-0.5233333333333333,0.0,0.5
0.25,Q=0,-0.525,0.0,0.5
0.25,Q=0,-0.5266666666666667,0.0,0.5
0.25,Q=0,-0.5283333333333333,0.0,0.5
0.25,Q=0,-0.53,0.0,0.5
0.25,Q=0,-0.5316666666666667,0.0,0.5
0.25,Q=0,-0.5333333333333333,0.0,0.5
0.25,Q=0,-0.535,0.0,0.5
0.25,Q=0,-0.5366666666666667,0.0,0.5
0.25,Q=0,-0.5383333333333333,0.0,0.5
0.25,Q=0,-0.54,0.0,0.5
0.25,Q=0,-0.5416666666666667,0.0,0.5
0.25,Q=0,-0.5433333333333333,0.0,0.5
0.25,Q=0,-0.545,0.0,0.5
0.25,Q=0,-0.5466666666666667,0.0,0.5
0.25,Q=0,-0.5483333333333333,0.0,0.5
0.25,Q=0,-0.55,0.0,0.5
0.25,Q=0,-0.5516666666666667,0.0,0.5
0.25,Q=0,-0.5533333333333333,0.0,0.5
0.25,Q=0,-0.555,0.0,0.5
0.25,Q=0,-0.5566666666666668,0.0,0.5
0.25,Q=0,-0.5583333333333333,0.0,0.5
0.25,Q=0,-0.56,0.0,0.5
0.25,Q=0,-0.5616666666666666,0.0,0.5
0.25,Q=0,-0.5633333333333334,0.0,0.5
0.25,Q=0,-0.5650000000000001,0.0,0.5
0.25,Q=0,-0.5666666666666667,0.0,0.5
0.25,Q=0,-0.5683333333333334,0.0,0.5
0.25,Q=0,-0.5700000000000001,0.0,0.5
0.25,Q=0,-0.5716666666666667,0.0,0.5
0.25,Q=0,-0.5733333333333334,0.0,0.5
0.25,Q=0,-0.5750000000000001,0.0,0.5
0.25,Q=0,-0.5766666666666667,0.0,0.5
0.25,Q=0,-0.5783333333333334,0.0,0.5
0.25,Q=0,-0.5800000000000001,0.0,0.5
0.25,Q=0,-0.5816666666666667,0.0,0.5
0.25,Q=0,-0.5833333333333334,0.0,0.5
0.25,Q=0,-0.5850000000000001,0.0,0.5
0.25,Q=0,-0.5866666666666667,0.0,0.5
0.25,Q=0,-0.5883333333333334,0.0,0.5
0.25,Q=0,-0.5900000000000001,0.0,0.5
0.25,Q=0,-0.5916666666666667,0.0,0.5
0.25,Q=0,-0.5933333333333334,0.0,0.5
0.25,Q=0,-0.5950000000000001,0.0,0.5
0.25,Q=0,-0.5966666666666667,0.0,0.5
0.25,Q=0,-0.5983333333333334,0.0,0.5
0.25,Q=0,-0.6000000000000001,0.0,0.5
0.25,Q=0,-0.6016666666666667,0.0,0.5
0.25,Q=0,-0.6033333333333334,0.0,0.5
0.25,Q=0,-0.6050000000000001,0.0,0.5
0.25,Q=0,-0.6066666666666667,0.0,0.5
0.25,Q=0,-0.6083333333333334,0.0,0.5
0.25,Q=0,-0.61,0.0,0.5
0.25,Q=0,-0.6116666666666667,0.0,0.5
0.25,Q=0,-0.6133333333333334,0.0,0.5
0.25,Q=0,-0.615,0.0,0.5
0.25,Q=0,-0.6166666666666667,0.0,0.5
0.25,Q=0,-0.6183333333333334,0.0,0.5
0.25,Q=0,-0.62,0.0,0.5
0.25,Q=0,-0.6216666666666667,0.0,0.5
0.25,Q=0,-0.6233333333333334,0.0,0.5
0.25,Q=0,-0.625,0.0,0.5
0.25,Q=0,-0.6266666666666667,0.0,0.5
0.25,Q=0,-0.6283333333333334,0.0,0.5
0.25,Q=0,-0.63,0.0,0.5
0.25,Q=0,-0.6316666666666667,0.0,0.5
0.25,Q=0,-0.6333333333333334,0.0,0.5
0.25,Q=0,-0.635,0.0,0.5
0.25,Q=0,-0.6366666666666667,0.0,0.5
0.25,Q=0,-0.6383333333333334,0.0,0.5
0.25,Q=0,-0.64,0.0,0.5
0.25,Q=0,-0.6416666666666667,0.0,0.5
0.25,Q=0,-0.6433333333333334,0.0,0.5
0.25,Q=0,-0.645,0.0,0.5
0.25,Q=0,-0.6466666666666667,0.0,0.5
0.25,Q=0,-0.6483333333333334,0.0,0.5
0.25,Q=0,-0.65,0.0,0.5
0.25,Q=0,-0.6516666666666667,0.0,0.5
0.25,Q=0,-0.6533333333333333,0.0,0.5
0.25,Q=0,-0.655,0.0,0.5
0.25,Q=0,-0.6566666666666667,0.0,0.5
0.25,Q=0,-0.6583333333333333,0.0,0.5
0.25,Q=0,-0.66,0.0,0.5
0.25,Q=0,-0.6616666666666667,0.0,0.5
0.25,Q=0,-0.6633333333333333,0.0,0.5
0.25,Q=0,-0.665,0.0,0.5
0.25,Q=0,-0.6666666666666667,0.0,0.5
0.25,Q=0,-0.6683333333333333,0.0,0.5
0.25,Q=0,-0.67,0.0,0.5
0.25,Q=0,-0.6716666666666667,0.0,0.5
0.25,Q=0,-0.6733333333333333,0.0,0.5
0.25,Q=0,-0.675,0.0,0.5
0.25,Q=0,-0.6766666666666667,0.0,0.5
0.25,Q=0,-0.6783333333333333,0.0,0.5
0.25,Q=0,-0.68,0.0,0.5
0.25,Q=0,-0.6816666666666668,0.0,0.5
0.25,Q=0,-0.6833333333333333,0.0,0.5
0.25,Q=0,-0.685,0.0,0.5
0.25,Q=0,-0.6866666666666668,0.0,0.5
0.25,Q=0,-0.6883333333333334,0.0,0.5
0.25,Q=0,-0.6900000000000001,0.0,0.5
0.25,Q=0,-0.6916666666666668,0.0,0.5
0.25,Q=0,-0.6933333333333334,0.0,0.5
0.25,Q=0,-0.6950000000000001,0.0,0.5
0.25,Q=0,-0.6966666666666667,0.0,0.5
0.25,Q=0,-0.6983333333333334,0.0,0.5
0.25,Q=0,-0.7000000000000001,0.0,0.5
0.25,Q=0,-0.7016666666666667,0.0,0.5
0.25,Q=0,-0.7033333333333334,0.0,0.5
0.25,Q=0,-0.7050000000000001,0.0,0.5
0.25,Q=0,-0.7066666666666667,0.0,0.5
0.25,Q=0,-0.7083333333333334,0.0,0.5
0.25,Q=0,-0.7100000000000001,0.0,0.5
0.25,Q=0,-0.7116666666666667,0.0,0.5
0.25,Q=0,-0.7133333333333334,0.0,0.5
0.25,Q=0,-0.7150000000000001,0.0,0.5
0.25,Q=0,-0.7166666666666667,0.0,0.5
0.25,Q=0,-0.7183333333333334,0.0,0.5
0.25,Q=0,-0.7200000000000001,0.0,0.5
0.25,Q=0,-0.7216666666666667,0.0,0.5
0.25,Q=0,-0.7233333333333334,0.0,0.5
0.25,Q=0,-0.7250000000000001,0.0,0.5
0.25,Q=0,-0.7266666666666667,0.0,0.5
0.25,Q=0,-0.7283333333333334,0.0,0.5
0.25,Q=0,-0.7300000000000001,0.0,0.5
0.25,Q=0,-0.7316666666666667,0.0,0.5
0.25,Q=0,-0.7333333333333334,0.0,0.5
0.25,Q=0,-0.7350000000000001,0.0,0.5
0.25,Q=0,-0.7366666666666667,0.0,0.5
0.25,Q=0,-0.7383333333333334,0.0,0.5
0.25,Q=0,-0.7400000000000001,0.0,0.5
0.25,Q=0,-0.7416666666666667,0.0,0.5
0.25,Q=0,-0.7433333333333334,0.0,0.5
0.25,Q=0,-0.745,0.0,0.5
0.25,Q=0,-0.7466666666666667,0.0,0.5
0.25,Q=0,-0.7483333333333334,0.0,0.5
0.25,Q=0,-0.75,0.0,0.5
0.25,Q=0,-0.7516666666666667,0.0,0.5
0.25,Q=0,-0.7533333333333334,0.0,0.5
0.25,Q=0,-0.755,0.0,0.5
0.25,Q=0,-0.7566666666666667,0.0,0.5
0.25,Q=0,-0.7583333333333334,0.0,0.5
0.25,Q=0,-0.76,0.0,0.5
0.25,Q=0,-0.7616666666666667,0.0,0.5
0.25,Q=0,-0.7633333333333334,0.0,0.5
0.25,Q=0,-0.765,0.0,0.5
0.25,Q=0,-0.7666666666666667,0.0,0.5
0.25,Q=0,-0.7683333333333334,0.0,0.5
0.25,Q=0,-0.77,0.0,0.5
0.25,Q=0,-0.7716666666666667,0.0,0.5
0.25,Q=0,-0.7733333333333334,0.0,0.5
0.25,Q=0,-0.775,0.0,0.5
0.25,Q=0,-0.7766666666666667,0.0,0.5
0.25,Q=0,-0.7783333333333334,0.0,0.5
0.25,Q=0,-0.78,0.0,0.5
0.25,Q=0,-0.7816666666666667,0.0,0.5
0.25,Q=0,-0.7833333333333334,0.0,0.5
0.25,Q=0,-0.785,0.0,0.5
0.25,Q=0,-0.7866666666666667,0.0,0.5
0.25,Q=0,-0.7883333333333333,0.0,0.5
0.25,Q=0,-0.79,0.0,0.5
0.25,Q=0,-0.7916666666666667,0.0,0.5
0.25,Q=0,-0.7933333333333333,0.0,0.5
0.25,Q=0,-0.795,0.0,0.5
0.25,Q=0,-0.7966666666666667,0.0,0.5
0.25,Q=0,-0.7983333333333333,0.0,0.5
0.25,Q=0,-0.8,0.0,0.5
0.25,Q=0,-0.8016666666666667,0.0,0.5
0.25,Q=0,-0.8033333333333333,0.0,0.5
0.25,Q=0,-0.805,0.0,0.5
0.25,Q=0,-0.8066666666666668,0.0,0.5
0.25,Q=0,-0.8083333333333333,0.0,0.5
0.25,Q=0,-0.81,0.0,0.5
0.25,Q=0,-0.8116666666666668,0.0,0.5
0.25,Q=0,-0.8133333333333334,0.0,0.5
0.25,Q=0,-0.8150000000000001,0.0,0.5
0.25,Q=0,-0.8166666666666668,0.0,0.5
0.25,Q=0,-0.8183333333333334,0.0,0.5
0.25,Q=0,-0.8200000000000001,0.0,0.5
0.25,Q=0,-0.8216666666666668,0.0,0.5
0.25,Q=0,-0.8233333333333334,0.0,0.5
0.25,Q=0,-0.8250000000000001,0.0,0.5
0.25,Q=0,-0.8266666666666668,0.0,0.5
0.25,Q=0,-0.8283333333333334,0.0,0.5
0.25,Q=0,-0.8300000000000001,0.0,0.5
0.25,Q=0,-0.8316666666666667,0.0,0.5
0.25,Q=0,-0.8333333333333334,0.0,0.5
0.25,Q=0,-0.8350000000000001,0.0,0.5
0.25,Q=0,-0.8366666666666667,0.0,0.5
0.25,Q=0,-0.8383333333333334,0.0,0.5
0.25,Q=0,-0.8400000000000001,0.0,0.5
0.25,Q=0,-0.8416666666666667,0.0,0.5
0.25,Q=0,-0.8433333333333334,0.0,0.5
0.25,Q=0,-0.8450000000000001,0.0,0.5
0.25,Q=0,-0.8466666666666667,0.0,0.5
0.25,Q=0,-0.8483333333333334,0.0,0.5
0.25,Q=0,-0.8500000000000001,0.0,0.5
0.25,Q=0,-0.8516666666666667,0.0,0.5
0.25,Q=0,-0.8533333333333334,0.0,0.5
0.25,Q=0,-0.8550000000000001,0.0,0.5
0.25,Q=0,-0.8566666666666667,0.0,0.5
0.25,Q=0,-0.8583333333333334,0.0,0.5
0.25,Q=0,-0.8600000000000001,0.0,0.5
0.25,Q=0,-0.8616666666666667,0.0,0.5
0.25,Q=0,-0.8633333333333334,0.0,0.5
0.25,Q=0,-0.8650000000000001,0.0,0.5
0.25,Q=0,-0.8666666666666667,0.0,0.5
0.25,Q=0,-0.8683333333333334,0.0,0.5
0.25,Q=0,-0.8700000000000001,0.0,0.5
0.25,Q=0,-0.8716666666666667,0.0,0.5
0.25,Q=0,-0.8733333333333334,0.0,0.5
0.25,Q=0,-0.8750000000000001,0.0,0.5
0.25,Q=0,-0.8766666666666667,0.0,0.5
0.25,Q=0,-0.8783333333333334,0.0,0.5
0.25,Q=0,-0.88,0.0,0.5
0.25,Q=0,-0.8816666666666667,0.0,0.5
0.25,Q=0,-0.8833333333333334,0.0,0.5
0.25,Q=0,-0.885,0.0,0.5
0.25,Q=0,-0.8866666666666667,0.0,0.5
0.25,Q=0,-0.8883333333333334,0.0,0.5
0.25,Q=0,-0.89,0.0,0.5
0.25,Q=0,-0.8916666666666667,0.0,0.5
0.25,Q=0,-0.8933333333333334,0.0,0.5
0.25,Q=0,-0.895,0.0,0.5
0.25,Q=0,-0.8966666666666667,0.0,0.5
0.25,Q=0,-0.8983333333333334,0.0,0.5
0.25,Q=0,-0.9,0.0,0.5
0.25,Q=0,-0.9016666666666667,0.0,0.5
0.25,Q=0,-0.9033333333333334,0.0,0.5
0.25,Q=0,-0.905,0.0,0.5
0.25,Q=0,-0.9066666666666667,0.0,0.5
0.25,Q=0,-0.9083333333333334,0.0,0.5
0.25,Q=0,-0.91,0.0,0.5
0.25,Q=0,-0.9116666666666667,0.0,0.5
0.25,Q=0,-0.9133333333333334,0.0,0.5
0.25,Q=0,-0.915,0.0,0.5
0.25,Q=0,-0.9166666666666667,0.0,0.5
0.25,Q=0,-0.9183333333333334,0.0,0.5
0.25,Q=0,-0.92,0.0,0.5
0.25,Q=0,-0.9216666666666667,0.0,0.5
0.25,Q=0,-0.9233333333333333,0.0,0.5
0.25,Q=0,-0.925,0.0,0.5
0.25,Q=0,-0.9266666666666667,0.0,0.5
0.25,Q=0,-0.9283333333333333,0.0,0.5
0.25,Q=0,-0.93,0.0,0.5
0.25,Q=0,-0.9316666666666668,0.0,0.5
0.25,Q=0,-0.9333333333333333,0.0,0.5
0.25,Q=0,-0.935,0.0,0.5
0.25,Q=0,-0.9366666666666668,0.0,0.5
0.25,Q=0,-0.9383333333333334,0.0,0.5
0.25,Q=0,-0.9400000000000001,0.0,0.5
0.25,Q=0,-0.9416666666666668,0.0,0.5
0.25,Q=0,-0.9433333333333334,0.0,0.5
0.25,Q=0,-0.9450000000000001,0.0,0.5
0.25,Q=0,-0.9466666666666668,0.0,0.5
0.25,Q=0,-0.9483333333333334,0.0,0.5
0.25,Q=0,-0.9500000000000001,0.0,0.5
0.25,Q=0,-0.9516666666666668,0.0,0.5
0.25,Q=0,-0.9533333333333334,0.0,0.5
0.25,Q=0,-0.9550000000000001,0.0,0.5
0.25,Q=0,-0.9566666666666668,0.0,0.5
0.25,Q=0,-0.9583333333333334,0.0,0.5
0.25,Q=0,-0.9600000000000001,0.0,0.5
0.25,Q=0,-0.9616666666666668,0.0,0.5
0.25,Q=0,-0.9633333333333334,0.0,0.5
0.25,Q=0,-0.9650000000000001,0.0,0.5
0.25,Q=0,-0.9666666666666667,0.0,0.5
0.25,Q=0,-0.9683333333333334,0.0,0.5
0.25,Q=0,-0.9700000000000001,0.0,0.5
0.25,Q=0,-0.9716666666666667,0.0,0.5
0.25,Q=0,-0.9733333333333334,0.0,0.5
0.25,Q=0,-0.9750000000000001,0.0,0.5
0.25,Q=0,-0.9766666666666667,0.0,0.5
0.25,Q=0,-0.9783333333333334,0.0,0.5
0.25,Q=0,-0.9800000000000001,0.0,0.5
0.25,Q=0,-0.9816666666666667,0.0,0.5
0.25,Q=0,-0.9833333333333334,0.0,0.5
0.25,Q=0,-0.9850000000000001,0.0,0.5
0.25,Q=0,-0.9866666666666667,0.0,0.5
0.25,Q=0,-0.9883333333333334,0.0,0.5
0.25,Q=0,-0.9900000000000001,0.0,0.5
0.25,Q=0,-0.9916666666666667,0.0,0.5
0.25,Q=0,-0.9933333333333334,0.0,0.5
0.25,Q=0,-0.9950000000000001,0.0,0.5
0.25,Q=0,-0.9966666666666667,0.0,0.5
0.25,Q=0,-0.9983333333333334,0.0,0.5
0.25,Q=0,-1.0,0.0,0.5
0.25,C=0,0.0,-0.0,0.0
0.25,C=0,0.0,-0.0010833333333333333,0.00325
0.25,C=0,0.0,-0.0021666666666666666,0.0065
0.25,C=0,0.0,-0.00325,0.00975
0.25,C=0,0.0,-0.004333333333333333,0.013
0.25,C=0,0.0,-0.005416666666666667,0.01625
0.25,C=0,0.0,-0.0065,0.0195
0.25,C=0,0.0,-0.0075833333333333326,0.02275
0.25,C=0,0.0,-0.008666666666666666,0.026
0.25,C=0,0.0,-0.00975,0.029249999999999998
0.25,C=0,0.0,-0.010833333333333334,0.0325
0.25,C=0,0.0,-0.011916666666666666,0.03575
0.25,C=0,0.0,-0.013,0.039
0.25,C=0,0.0,-0.014083333333333333,0.042249999999999996
0.25,C=0,0.0,-0.015166666666666665,0.0455
0.25,C=0,0.0,-0.01625,0.04875
0.25,C=0,0.0,-0.017333333333333333,0.052
0.25,C=0,0.0,-0.018416666666666665,0.055249999999999994
0.25,C=0,0.0,-0.0195,0.058499999999999996
0.25,C=0,0.0,-0.020583333333333332,0.06175
0.25,C=0,0.0,-0.021666666666666667,0.065
0.25,C=0,0.0,-0.02275,0.06825
0.25,C=0,0.0,-0.02383333333333333,0.0715
0.25,C=0,0.0,-0.024916666666666667,0.07475
0.25,C=0,0.0,-0.026,0.078
0.25,C=0,0.0,-0.02708333333333333,0.08124999999999999
0.25,C=0,0.0,-0.028166666666666666,0.08449999999999999
0.25,C=0,0.0,-0.029249999999999998,0.08775
0.25,C=0,0.0,-0.03033333333333333,0.091
0.25,C=0,0.0,-0.03141666666666666,0.09424999999999999
0.25,C=0,0.0,-0.0325,0.0975
0.25,C=0,0.0,-0.03358333333333333,0.10075
0.25,C=0,0.0,-0.034666666666666665,0.104
0.25,C=0,0.0,-0.03575,0.10724999999999998
0.25,C=0,0.0,-0.03683333333333333,0.11049999999999999
0.25,C=0,0.0,-0.03791666666666667,0.11375
0.25,C=0,0.0,-0.039,0.11699999999999999
0.25,C=0,0.0,-0.04008333333333333,0.12025
0.25,C=0,0.0,-0.041166666666666664,0.1235
0.25,C=0,0.0,-0.042249999999999996,0.12674999999999997
0.25,C=0,0.0,-0.043333333333333335,0.13
0.25,C=0,0.0,-0.04441666666666667,0.13325
0.25,C=0,0.0,-0.0455,0.1365
0.25,C=0,0.0,-0.04658333333333333,0.13974999999999999
0.25,C=0,0.0,-0.04766666666666666,0.143
0.25,C=0,0.0,-0.048749999999999995,0.14625
0.25,C=0,0.0,-0.049833333333333334,0.1495
0.25,C=0,0.0,-0.050916666666666666,0.15275
0.25,C=0,0.0,-0.052,0.156
0.25,C=0,0.0,-0.05308333333333333,0.15925
0.25,C=0,0.0,-0.05416666666666666,0.16249999999999998
0.25,C=0,0.0,-0.05525,0.16575
0.25,C=0,0.0,-0.05633333333333333,0.16899999999999998
0.25,C=0,0.0,-0.057416666666666664,0.17225
0.25,C=0,0.0,-0.058499999999999996,0.1755
0.25,C=0,0.0,-0.05958333333333333,0.17875
0.25,C=0,0.0,-0.06066666666666666,0.182
0.25,C=0,0.0,-0.06175,0.18525
0.25,C=0,0.0,-0.06283333333333332,0.18849999999999997
0.25,C=0,0.0,-0.06391666666666666,0.19174999999999998
0.25,C=0,0.0,-0.065,0.195
0.25,C=0,0.0,-0.06608333333333333,0.19824999999999998
0.25,C=0,0.0,-0.06716666666666667,0.2015
0.25,C=0,0.0,-0.06824999999999999,0.20475
0.25,C=0,0.0,-0.06933333333333333,0.208
0.25,C=0,0.0,-0.07041666666666667,0.21125
0.25,C=0,0.0,-0.0715,0.21449999999999997
0.25,C=0,0.0,-0.07258333333333333,0.21775
0.25,C=0,0.0,-0.07366666666666666,0.22099999999999997
0.25,C=0,0.0,-0.07475,0.22425
0.25,C=0,0.0,-0.07583333333333334,0.2275
0.25,C=0,0.0,-0.07691666666666666,0.23074999999999998
0.25,C=0,0.0,-0.078,0.23399999999999999
0.25,C=0,0.0,-0.07908333333333332,0.23724999999999996
0.25,C=0,0.0,-0.08016666666666666,0.2405
0.25,C=0,0.0,-0.08125,0.24375000000000002
0.25,C=0,0.0,-0.08233333333333333,0.247
0.25,C=0,0.0,-0.08341666666666667,0.25025
0.25,C=0,0.0,-0.08449999999999999,0.25349999999999995
0.25,C=0,0.0,-0.08558333333333333,0.25675
0.25,C=0,0.0,-0.08666666666666667,0.26
0.25,C=0,0.0,-0.08775,0.26325
0.25,C=0,0.0,-0.08883333333333333,0.2665
0.25,C=0,0.0,-0.08991666666666666,0.26975
0.25,C=0,0.0,-0.091,0.273
0.25,C=0,0.0,-0.09208333333333332,0.27625
0.25,C=0,0.0,-0.09316666666666666,0.27949999999999997
0.25,C=0,0.0,-0.09425,0.28275
0.25,C=0,0.0,-0.09533333333333333,0.286
0.25,C=0,0.0,-0.09641666666666666,0.28925
0.25,C=0,0.0,-0.09749999999999999,0.2925
0.25,C=0,0.0,-0.09858333333333333,0.29574999999999996
0.25,C=0,0.0,-0.09966666666666667,0.299
0.25,C=0,0.0,-0.1,0.30000000000000004
0.25,C=0,0.0,-0.10074999999999999,0.30224999999999996
0.25,C=0,0.0,-0.10183333333333333,0.3055
0.25,C=0,0.0,-0.10291666666666666,0.30874999999999997
0.25,C=0,0.0,-0.104,0.312
0.25,C=0,0.0,-0.10508333333333333,0.31525000000000003
0.25,C=0,0.0,-0.10616666666666666,0.3185
0.25,C=0,0.0,-0.10725,0.32175
0.25,C=0,0.0,-0.10833333333333332,0.32499999999999996
0.25,C=0,0.0,-0.10941666666666666,0.32825
0.25,C=0,0.0,-0.1105,0.3315
0.25,C=0,0.0,-0.11158333333333333,0.33475
0.25,C=0,0.0,-0.11266666666666666,0.33799999999999997
0.25,C=0,0.0,-0.11374999999999999,0.34124999999999994
0.25,C=0,0.0,-0.11483333333333333,0.3445
0.25,C=0,0.0,-0.11591666666666667,0.34775
0.25,C=0,0.0,-0.11699999999999999,0.351
0.25,C=0,0.0,-0.11808333333333333,0.35425
0.25,C=0,0.0,-0.11916666666666666,0.3575
0.25,C=0,0.0,-0.12025,0.36075
0.25,C=0,0.0,-0.12133333333333332,0.364
0.25,C=0,0.0,-0.12241666666666666,0.36724999999999997
0.25,C=0,0.0,-0.1235,0.3705
0.25,C=0,0.0,-0.12458333333333332,0.37374999999999997
0.25,C=0,0.0,-0.12566666666666665,0.37699999999999995
0.25,C=0,0.0,-0.12675,0.38025
0.25,C=0,0.0,-0.12783333333333333,0.38349999999999995
0.25,C=0,0.0,-0.12891666666666665,0.3867499999999999
0.25,C=0,0.0,-0.13,0.39
0.25,C=0,0.0,-0.13108333333333333,0.39325
0.25,C=0,0.0,-0.13216666666666665,0.39649999999999996
0.25,C=0,0.0,-0.13325,0.39975000000000005
0.25,C=0,0.0,-0.13433333333333333,0.403
0.25,C=0,0.0,-0.13541666666666666,0.40625
0.25,C=0,0.0,-0.13649999999999998,0.4095
0.25,C=0,0.0,-0.13758333333333334,0.41275
0.25,C=0,0.0,-0.13866666666666666,0.416
0.25,C=0,0.0,-0.13974999999999999,0.41924999999999996
0.25,C=0,0.0,-0.14083333333333334,0.4225
0.25,C=0,0.0,-0.14191666666666666,0.42574999999999996
0.25,C=0,0.0,-0.143,0.42899999999999994
0.25,C=0,0.0,-0.1440833333333333,0.4322499999999999
0.25,C=0,0.0,-0.14516666666666667,0.4355
0.25,C=0,0.0,-0.14625,0.43875
0.25,C=0,0.0,-0.14733333333333332,0.44199999999999995
0.25,C=0,0.0,-0.14841666666666667,0.44525000000000003
0.25,C=0,0.0,-0.1495,0.4485
0.25,C=0,0.0,-0.15058333333333332,0.45175
0.25,C=0,0.0,-0.15166666666666667,0.455
0.25,C=0,0.0,-0.15275,0.45825
0.25,C=0,0.0,-0.15383333333333332,0.46149999999999997
0.25,C=0,0.0,-0.15491666666666665,0.46474999999999994
0.25,C=0,0.0,-0.156,0.46799999999999997
0.25,C=0,0.0,-0.15708333333333332,0.47124999999999995
0.25,C=0,0.0,-0.15816666666666665,0.4744999999999999
0.25,C=0,0.0,-0.15925,0.47775
0.25,C=0,0.0,-0.16033333333333333,0.481
0.25,C=0,0.0,-0.16141666666666665,0.48424999999999996
0.25,C=0,0.0,-0.1625,0.48750000000000004
0.25,C=0,0.0,-0.16358333333333333,0.49075
0.25,C=0,0.0,-0.16466666666666666,0.494
0.25,C=0,0.0,-0.16574999999999998,0.49724999999999997
0.25,C=0,0.0,-0.16683333333333333,0.5005
0.25,C=0,0.0,-0.16791666666666666,0.5037499999999999
0.25,C=0,0.0,-0.16899999999999998,0.5069999999999999
0.25,C=0,0.0,-0.17008333333333334,0.51025
0.25,C=0,0.0,-0.17116666666666666,0.5135
0.25,C=0,0.0,-0.17225,0.5167499999999999
0.25,C=0,0.0,-0.17333333333333334,0.52
0.25,C=0,0.0,-0.17441666666666666,0.52325
0.25,C=0,0.0,-0.1755,0.5265
0.25,C=0,0.0,-0.17658333333333331,0.5297499999999999
0.25,C=0,0.0,-0.17766666666666667,0.533
0.25,C=0,0.0,-0.17875,0.53625
0.25,C=0,0.0,-0.17983333333333332,0.5395
0.25,C=0,0.0,-0.18091666666666667,0.5427500000000001
0.25,C=0,0.0,-0.182,0.546
0.25,C=0,0.0,-0.18308333333333332,0.54925
0.25,C=0,0.0,-0.18416666666666665,0.5525
0.25,C=0,0.0,-0.18525,0.55575
0.25,C=0,0.0,-0.18633333333333332,0.5589999999999999
0.25,C=0,0.0,-0.18741666666666665,0.5622499999999999
0.25,C=0,0.0,-0.1885,0.5655
0.25,C=0,0.0,-0.18958333333333333,0.56875
0.25,C=0,0.0,-0.19066666666666665,0.572
0.25,C=0,0.0,-0.19175,0.57525
0.25,C=0,0.0,-0.19283333333333333,0.5785
0.25,C=0,0.0,-0.19391666666666665,0.58175
0.25,C=0,0.0,-0.19499999999999998,0.585
0.25,C=0,0.0,-0.19608333333333333,0.5882499999999999
0.25,C=0,0.0,-0.19716666666666666,0.5914999999999999
0.25,C=0,0.0,-0.19824999999999998,0.5947499999999999
0.25,C=0,0.0,-0.19933333333333333,0.598
0.25,C=0,0.0,-0.20041666666666666,0.60125
0.25,C=0,0.0,-0.20149999999999998,0.6044999999999999
0.25,C=0,0.0,-0.20258333333333334,0.60775
0.25,C=0,0.0,-0.20366666666666666,0.611
0.25,C=0,0.0,-0.20475,0.61425
0.25,C=0,0.0,-0.2058333333333333,0.6174999999999999
0.25,C=0,0.0,-0.20691666666666667,0.62075
0.25,C=0,0.0,-0.208,0.624
0.25,C=0,0.0,-0.20908333333333332,0.62725
0.25,C=0,0.0,-0.21016666666666667,0.6305000000000001
0.25,C=0,0.0,-0.21125,0.63375
0.25,C=0,0.0,-0.21233333333333332,0.637
0.25,C=0,0.0,-0.21341666666666664,0.64025
0.25,C=0,0.0,-0.2145,0.6435
0.25,C=0,0.0,-0.21558333333333332,0.6467499999999999
0.25,C=0,0.0,-0.21666666666666665,0.6499999999999999
0.25,C=0,0.0,-0.21775,0.65325
0.25,C=0,0.0,-0.21883333333333332,0.6565
0.25,C=0,0.0,-0.21991666666666665,0.65975
0.25,C=0,0.0,-0.221,0.663
0.25,C=0,0.0,-0.22208333333333333,0.66625
0.25,C=0,0.0,-0.22316666666666665,0.6695
0.25,C=0,0.0,-0.22424999999999998,0.67275
0.25,C=0,0.0,-0.22533333333333333,0.6759999999999999
0.25,C=0,0.0,-0.22641666666666665,0.6792499999999999
0.25,C=0,0.0,-0.22749999999999998,0.6824999999999999
0.25,C=0,0.0,-0.22858333333333333,0.68575
0.25,C=0,0.0,-0.22966666666666666,0.689
0.25,C=0,0.0,-0.23074999999999998,0.6922499999999999
0.25,C=0,0.0,-0.23183333333333334,0.6955
0.25,C=0,0.0,-0.23291666666666666,0.69875
0.25,C=0,0.0,-0.23399999999999999,0.702
0.25,C=0,0.0,-0.2350833333333333,0.7052499999999999
0.25,C=0,0.0,-0.23616666666666666,0.7085
0.25,C=0,0.0,-0.23725,0.71175
0.25,C=0,0.0,-0.2383333333333333,0.715
0.25,C=0,0.0,-0.23941666666666667,0.71825
0.25,C=0,0.0,-0.2405,0.7215
0.25,C=0,0.0,-0.24158333333333332,0.72475
0.25,C=0,0.0,-0.24266666666666664,0.728
0.25,C=0,0.0,-0.24375,0.73125
0.25,C=0,0.0,-0.24483333333333332,0.7344999999999999
0.25,C=0,0.0,-0.24591666666666664,0.7377499999999999
0.25,C=0,0.0,-0.247,0.741
0.25,C=0,0.0,-0.24808333333333332,0.74425
0.25,C=0,0.0,-0.24916666666666665,0.7474999999999999
0.25,C=0,0.0,-0.25,0.75
0.25,C=0,0.0,-0.25025,0.75025
0.25,C=0,0.0,-0.2513333333333333,0.7513333333333333
0.25,C=0,0.0,-0.2524166666666667,0.7524166666666667
0.25,C=0,0.0,-0.2535,0.7535000000000001
0.25,C=0,0.0,-0.25458333333333333,0.7545833333333334
0.25,C=0,0.0,-0.25566666666666665,0.7556666666666667
0.25,C=0,0.0,-0.25675,0.75675
0.25,C=0,0.0,-0.2578333333333333,0.7578333333333334
0.25,C=0,0.0,-0.25891666666666663,0.7589166666666667
0.25,C=0,0.0,-0.26,0.76
0.25,C=0,0.0,-0.26108333333333333,0.7610833333333333
0.25,C=0,0.0,-0.26216666666666666,0.7621666666666667
0.25,C=0,0.0,-0.26325,0.76325
0.25,C=0,0.0,-0.2643333333333333,0.7643333333333333
0.25,C=0,0.0,-0.26541666666666663,0.7654166666666666
0.25,C=0,0.0,-0.2665,0.7665
0.25,C=0,0.0,-0.26758333333333334,0.7675833333333333
0.25,C=0,0.0,-0.26866666666666666,0.7686666666666666
0.25,C=0,0.0,-0.26975,0.7697499999999999
0.25,C=0,0.0,-0.2708333333333333,0.7708333333333333
0.25,C=0,0.0,-0.27191666666666664,0.7719166666666666
0.25,C=0,0.0,-0.27299999999999996,0.7729999999999999
0.25,C=0,0.0,-0.27408333333333335,0.7740833333333333
0.25,C=0,0.0,-0.27516666666666667,0.7751666666666667
0.25,C=0,0.0,-0.27625,0.77625
0.25,C=0,0.0,-0.2773333333333333,0.7773333333333333
0.25,C=0,0.0,-0.27841666666666665,0.7784166666666666
0.25,C=0,0.0,-0.27949999999999997,0.7795
0.25,C=0,0.0,-0.2805833333333333,0.7805833333333333
0.25,C=0,0.0,-0.2816666666666667,0.7816666666666667
0.25,C=0,0.0,-0.28275,0.7827500000000001
0.25,C=0,0.0,-0.2838333333333333,0.7838333333333334
0.25,C=0,0.0,-0.28491666666666665,0.7849166666666667
0.25,C=0,0.0,-0.286,0.786
0.25,C=0,0.0,-0.2870833333333333,0.7870833333333334
0.25,C=0,0.0,-0.2881666666666666,0.7881666666666667
0.25,C=0,0.0,-0.28925,0.78925
0.25,C=0,0.0,-0.29033333333333333,0.7903333333333333
0.25,C=0,0.0,-0.29141666666666666,0.7914166666666667
0.25,C=0,0.0,-0.2925,0.7925
0.25,C=0,0.0,-0.2935833333333333,0.7935833333333333
0.25,C=0,0.0,-0.29466666666666663,0.7946666666666666
0.25,C=0,0.0,-0.29575,0.79575
0.25,C=0,0.0,-0.29683333333333334,0.7968333333333333
0.25,C=0,0.0,-0.29791666666666666,0.7979166666666666
0.25,C=0,0.0,-0.299,0.7989999999999999
0.25,C=0,0.0,-0.3000833333333333,0.8000833333333333
0.25,C=0,0.0,-0.30116666666666664,0.8011666666666666
0.25,C=0,0.0,-0.30224999999999996,0.8022499999999999
0.25,C=0,0.0,-0.30333333333333334,0.8033333333333333
0.25,C=0,0.0,-0.30441666666666667,0.8044166666666667
0.25,C=0,0.0,-0.3055,0.8055
0.25,C=0,0.0,-0.3065833333333333,0.8065833333333333
0.25,C=0,0.0,-0.30766666666666664,0.8076666666666666
0.25,C=0,0.0,-0.30874999999999997,0.80875
0.25,C=0,0.0,-0.3098333333333333,0.8098333333333333
0.25,C=0,0.0,-0.3109166666666667,0.8109166666666667
0.25,C=0,0.0,-0.312,0.812
0.25,C=0,0.0,-0.3130833333333333,0.8130833333333334
0.25,C=0,0.0,-0.31416666666666665,0.8141666666666667
0.25,C=0,0.0,-0.31525,0.81525
0.25,C=0,0.0,-0.3163333333333333,0.8163333333333334
0.25,C=0,0.0,-0.3174166666666666,0.8174166666666667
0.25,C=0,0.0,-0.3185,0.8185
0.25,C=0,0.0,-0.31958333333333333,0.8195833333333333
0.25,C=0,0.0,-0.32066666666666666,0.8206666666666667
0.25,C=0,0.0,-0.32175,0.82175
0.25,C=0,0.0,-0.3228333333333333,0.8228333333333333
0.25,C=0,0.0,-0.32391666666666663,0.8239166666666666
0.25,C=0,0.0,-0.325,0.825
0.25,C=0,0.0,-0.32608333333333334,0.8260833333333333
0.25,C=0,0.0,-0.32716666666666666,0.8271666666666666
0.25,C=0,0.0,-0.32825,0.8282499999999999
0.25,C=0,0.0,-0.3293333333333333,0.8293333333333333
0.25,C=0,0.0,-0.33041666666666664,0.8304166666666666
0.25,C=0,0.0,-0.33149999999999996,0.8314999999999999
0.25,C=0,0.0,-0.33258333333333334,0.8325833333333333
0.25,C=0,0.0,-0.33366666666666667,0.8336666666666667
0.25,C=0,0.0,-0.33475,0.83475
0.25,C=0,0.0,-0.3358333333333333,0.8358333333333333
0.25,C=0,0.0,-0.33691666666666664,0.8369166666666666
0.25,C=0,0.0,-0.33799999999999997,0.838
0.25,C=0,0.0,-0.3390833333333333,0.8390833333333333
0.25,C=0,0.0,-0.3401666666666667,0.8401666666666667
0.25,C=0,0.0,-0.34125,0.84125
0.25,C=0,0.0,-0.3423333333333333,0.8423333333333334
0.25,C=0,0.0,-0.34341666666666665,0.8434166666666667
0.25,C=0,0.0,-0.3445,0.8445
0.25,C=0,0.0,-0.3455833333333333,0.8455833333333334
0.25,C=0,0.0,-0.3466666666666667,0.8466666666666667
0.25,C=0,0.0,-0.34775,0.84775
0.25,C=0,0.0,-0.34883333333333333,0.8488333333333333
0.25,C=0,0.0,-0.34991666666666665,0.8499166666666667
0.25,C=0,0.0,-0.351,0.851
0.25,C=0,0.0,-0.3520833333333333,0.8520833333333333
0.25,C=0,0.0,-0.35316666666666663,0.8531666666666666
0.25,C=0,0.0,-0.35425,0.85425
0.25,C=0,0.0,-0.35533333333333333,0.8553333333333333
0.25,C=0,0.0,-0.35641666666666666,0.8564166666666666
0.25,C=0,0.0,-0.3575,0.8574999999999999
0.25,C=0,0.0,-0.3585833333333333,0.8585833333333333
0.25,C=0,0.0,-0.35966666666666663,0.8596666666666666
0.25,C=0,0.0,-0.36074999999999996,0.8607499999999999
0.25,C=0,0.0,-0.36183333333333334,0.8618333333333333
0.25,C=0,0.0,-0.36291666666666667,0.8629166666666667
0.25,C=0,0.0,-0.364,0.864
0.25,C=0,0.0,-0.3650833333333333,0.8650833333333333
0.25,C=0,0.0,-0.36616666666666664,0.8661666666666666
0.25,C=0,0.0,-0.36724999999999997,0.86725
0.25,C=0,0.0,-0.3683333333333333,0.8683333333333333
0.25,C=0,0.0,-0.36941666666666667,0.8694166666666667
0.25,C=0,0.0,-0.3705,0.8705
0.25,C=0,0.0,-0.3715833333333333,0.8715833333333334
0.25,C=0,0.0,-0.37266666666666665,0.8726666666666667
0.25,C=0,0.0,-0.37374999999999997,0.87375
0.25,C=0,0.0,-0.3748333333333333,0.8748333333333334
0.25,C=0,0.0,-0.3759166666666667,0.8759166666666667
0.25,C=0,0.0,-0.377,0.877
0.25,C=0,0.0,-0.3780833333333333,0.8780833333333333
0.25,C=0,0.0,-0.37916666666666665,0.8791666666666667
0.25,C=0,0.0,-0.38025,0.88025
0.25,C=0,0.0,-0.3813333333333333,0.8813333333333333
0.25,C=0,0.0,-0.3824166666666666,0.8824166666666666
0.25,C=0,0.0,-0.3835,0.8835
0.25,C=0,0.0,-0.38458333333333333,0.8845833333333333
0.25,C=0,0.0,-0.38566666666666666,0.8856666666666666
0.25,C=0,0.0,-0.38675,0.8867499999999999
0.25,C=0,0.0,-0.3878333333333333,0.8878333333333333
0.25,C=0,0.0,-0.38891666666666663,0.8889166666666666
0.25,C=0,0.0,-0.38999999999999996,0.8899999999999999
0.25,C=0,0.0,-0.39108333333333334,0.8910833333333333
0.25,C=0,0.0,-0.39216666666666666,0.8921666666666667
0.25,C=0,0.0,-0.39325,0.89325
0.25,C=0,0.0,-0.3943333333333333,0.8943333333333333
0.25,C=0,0.0,-0.39541666666666664,0.8954166666666666
0.25,C=0,0.0,-0.39649999999999996,0.8965
0.25,C=0,0.0,-0.3975833333333333,0.8975833333333333
0.25,C=0,0.0,-0.39866666666666667,0.8986666666666667
0.25,C=0,0.0,-0.39975,0.89975
0.25,C=0,0.0,-0.4,0.9
0.25,C=0,0.0,-0.4008333333333333,0.9008333333333334
0.25,C=0,0.0,-0.40191666666666664,0.9019166666666667
0.25,C=0,0.0,-0.40299999999999997,0.903
0.25,C=0,0.0,-0.4040833333333333,0.9040833333333333
0.25,C=0,0.0,-0.4051666666666667,0.9051666666666667
0.25,C=0,0.0,-0.40625,0.90625
0.25,C=0,0.0,-0.4073333333333333,0.9073333333333333
0.25,C=0,0.0,-0.40841666666666665,0.9084166666666667
0.25,C=0,0.0,-0.4095,0.9095
0.25,C=0,0.0,-0.4105833333333333,0.9105833333333333
0.25,C=0,0.0,-0.4116666666666666,0.9116666666666666
0.25,C=0,0.0,-0.41275,0.91275
0.25,C=0,0.0,-0.41383333333333333,0.9138333333333333
0.25,C=0,0.0,-0.41491666666666666,0.9149166666666666
0.25,C=0,0.0,-0.416,0.9159999999999999
0.25,C=0,0.0,-0.4170833333333333,0.9170833333333333
0.25,C=0,0.0,-0.41816666666666663,0.9181666666666666
0.25,C=0,0.0,-0.41924999999999996,0.9192499999999999
0.25,C=0,0.0,-0.42033333333333334,0.9203333333333333
0.25,C=0,0.0,-0.42141666666666666,0.9214166666666667
0.25,C=0,0.0,-0.4225,0.9225
0.25,C=0,0.0,-0.4235833333333333,0.9235833333333333
0.25,C=0,0.0,-0.42466666666666664,0.9246666666666666
0.25,C=0,0.0,-0.42574999999999996,0.92575
0.25,C=0,0.0,-0.4268333333333333,0.9268333333333333
0.25,C=0,0.0,-0.42791666666666667,0.9279166666666667
0.25,C=0,0.0,-0.429,0.929
0.25,C=0,0.0,-0.4300833333333333,0.9300833333333334
0.25,C=0,0.0,-0.43116666666666664,0.9311666666666667
0.25,C=0,0.0,-0.43224999999999997,0.93225
0.25,C=0,0.0,-0.4333333333333333,0.9333333333333333
0.25,C=0,0.0,-0.4344166666666667,0.9344166666666667
0.25,C=0,0.0,-0.4355,0.9355
0.25,C=0,0.0,-0.4365833333333333,0.9365833333333333
0.25,C=0,0.0,-0.43766666666666665,0.9376666666666666
0.25,C=0,0.0,-0.43875,0.93875
0.25,C=0,0.0,-0.4398333333333333,0.9398333333333333
0.25,C=0,0.0,-0.4409166666666666,0.9409166666666666
0.25,C=0,0.0,-0.442,0.942
0.25,C=0,0.0,-0.44308333333333333,0.9430833333333333
0.25,C=0,0.0,-0.44416666666666665,0.9441666666666666
0.25,C=0,0.0,-0.44525,0.9452499999999999
0.25,C=0,0.0,-0.4463333333333333,0.9463333333333332
0.25,C=0,0.0,-0.44741666666666663,0.9474166666666666
0.25,C=0,0.0,-0.44849999999999995,0.9484999999999999
0.25,C=0,0.0,-0.44958333333333333,0.9495833333333333
0.25,C=0,0.0,-0.45066666666666666,0.9506666666666667
0.25,C=0,0.0,-0.45175,0.95175
0.25,C=0,0.0,-0.4528333333333333,0.9528333333333333
0.25,C=0,0.0,-0.45391666666666663,0.9539166666666666
0.25,C=0,0.0,-0.45499999999999996,0.955
0.25,C=0,0.0,-0.4560833333333333,0.9560833333333333
0.25,C=0,0.0,-0.45716666666666667,0.9571666666666667
0.25,C=0,0.0,-0.45825,0.95825
0.25,C=0,0.0,-0.4593333333333333,0.9593333333333334
0.25,C=0,0.0,-0.46041666666666664,0.9604166666666667
0.25,C=0,0.0,-0.46149999999999997,0.9615
0.25,C=0,0.0,-0.4625833333333333,0.9625833333333333
0.25,C=0,0.0,-0.46366666666666667,0.9636666666666667
0.25,C=0,0.0,-0.46475,0.96475
0.25,C=0,0.0,-0.4658333333333333,0.9658333333333333
0.25,C=0,0.0,-0.46691666666666665,0.9669166666666666
0.25,C=0,0.0,-0.46799999999999997,0.968
0.25,C=0,0.0,-0.4690833333333333,0.9690833333333333
0.25,C=0,0.0,-0.4701666666666666,0.9701666666666666
0.25,C=0,0.0,-0.47125,0.97125
0.25,C=0,0.0,-0.4723333333333333,0.9723333333333333
0.25,C=0,0.0,-0.47341666666666665,0.9734166666666666
0.25,C=0,0.0,-0.4745,0.9744999999999999
0.25,C=0,0.0,-0.4755833333333333,0.9755833333333332
0.25,C=0,0.0,-0.4766666666666666,0.9766666666666666
0.25,C=0,0.0,-0.47774999999999995,0.9777499999999999
0.25,C=0,0.0,-0.47883333333333333,0.9788333333333333
0.25,C=0,0.0,-0.47991666666666666,0.9799166666666667
0.25,C=0,0.0,-0.481,0.981
0.25,C=0,0.0,-0.4820833333333333,0.9820833333333333
0.25,C=0,0.0,-0.48316666666666663,0.9831666666666666
0.25,C=0,0.0,-0.48424999999999996,0.98425
0.25,C=0,0.0,-0.4853333333333333,0.9853333333333333
0.25,C=0,0.0,-0.48641666666666666,0.9864166666666667
0.25,C=0,0.0,-0.4875,0.9875
0.25,C=0,0.0,-0.4885833333333333,0.9885833333333334
0.25,C=0,0.0,-0.48966666666666664,0.9896666666666667
0.25,C=0,0.0,-0.49074999999999996,0.99075
0.25,C=0,0.0,-0.4918333333333333,0.9918333333333333
0.25,C=0,0.0,-0.49291666666666667,0.9929166666666667
0.25,C=0,0.0,-0.494,0.994
0.25,C=0,0.0,-0.4950833333333333,0.9950833333333333
0.25,C=0,0.0,-0.49616666666666664,0.9961666666666666
0.25,C=0,0.0,-0.49724999999999997,0.99725
0.25,C=0,0.0,-0.4983333333333333,0.9983333333333333
0.25,C=0,0.0,-0.4994166666666666,0.9994166666666666
0.25,C=0,0.0,-0.5005,1.0005
0.25,C=0,0.0,-0.5015833333333333,1.0015833333333333
0.25,C=0,0.0,-0.5026666666666666,1.0026666666666666
0.25,C=0,0.0,-0.50375,1.0037500000000001
0.25,C=0,0.0,-0.5048333333333334,1.0048333333333335
0.25,C=0,0.0,-0.5059166666666667,1.0059166666666668
0.25,C=0,0.0,-0.507,1.0070000000000001
0.25,C=0,0.0,-0.5080833333333333,1.0080833333333334
0.25,C=0,0.0,-0.5091666666666667,1.0091666666666668
0.25,C=0,0.0,-0.51025,1.01025
0.25,C=0,0.0,-0.5113333333333333,1.0113333333333334
0.25,C=0,0.0,-0.5124166666666666,1.0124166666666667
0.25,C=0,0.0,-0.5135,1.0135
0.25,C=0,0.0,-0.5145833333333333,1.0145833333333334
0.25,C=0,0.0,-0.5156666666666666,1.0156666666666667
0.25,C=0,0.0,-0.5167499999999999,1.01675
0.25,C=0,0.0,-0.5178333333333333,1.0178333333333334
0.25,C=0,0.0,-0.5189166666666667,1.0189166666666667
0.25,C=0,0.0,-0.52,1.02
0.25,C=0,0.0,-0.5210833333333333,1.0210833333333333
0.25,C=0,0.0,-0.5221666666666667,1.0221666666666667
0.25,C=0,0.0,-0.52325,1.02325
0.25,C=0,0.0,-0.5243333333333333,1.0243333333333333
0.25,C=0,0.0,-0.5254166666666666,1.0254166666666666
0.25,C=0,0.0,-0.5265,1.0265
0.25,C=0,0.0,-0.5275833333333333,1.0275833333333333
0.25,C=0,0.0,-0.5286666666666666,1.0286666666666666
0.25,C=0,0.0,-0.5297499999999999,1.02975
0.25,C=0,0.0,-0.5308333333333333,1.0308333333333333
0.25,C=0,0.0,-0.5319166666666666,1.0319166666666666
0.25,C=0,0.0,-0.533,1.033
0.25,C=0,0.0,-0.5340833333333334,1.0340833333333332
0.25,C=0,0.0,-0.5351666666666667,1.0351666666666666
0.25,C=0,0.0,-0.53625,1.03625
0.25,C=0,0.0,-0.5373333333333333,1.0373333333333332
0.25,C=0,0.0,-0.5384166666666667,1.0384166666666665
0.25,C=0,0.0,-0.5395,1.0394999999999999
0.25,C=0,0.0,-0.5405833333333333,1.0405833333333332
0.25,C=0,0.0,-0.5416666666666666,1.0416666666666665
0.25,C=0,0.0,-0.54275,1.0427499999999998
0.25,C=0,0.0,-0.5438333333333333,1.0438333333333332
0.25,C=0,0.0,-0.5449166666666666,1.0449166666666665
0.25,C=0,0.0,-0.5459999999999999,1.0459999999999998
0.25,C=0,0.0,-0.5470833333333333,1.0470833333333331
0.25,C=0,0.0,-0.5481666666666667,1.0481666666666667
0.25,C=0,0.0,-0.54925,1.04925
0.25,C=0,0.0,-0.5503333333333333,1.0503333333333333
0.25,C=0,0.0,-0.5514166666666667,1.0514166666666667
0.25,C=0,0.0,-0.5525,1.0525
0.25,C=0,0.0,-0.5535833333333333,1.0535833333333333
0.25,C=0,0.0,-0.5546666666666666,1.0546666666666666
0.25,C=0,0.0,-0.55575,1.05575
0.25,C=0,0.0,-0.5568333333333333,1.0568333333333333
0.25,C=0,0.0,-0.5579166666666666,1.0579166666666666
0.25,C=0,0.0,-0.5589999999999999,1.059
0.25,C=0,0.0,-0.5600833333333333,1.0600833333333333
0.25,C=0,0.0,-0.5611666666666666,1.0611666666666666
0.25,C=0,0.0,-0.56225,1.0622500000000001
0.25,C=0,0.0,-0.5633333333333334,1.0633333333333335
0.25,C=0,0.0,-0.5644166666666667,1.0644166666666668
0.25,C=0,0.0,-0.5655,1.0655000000000001
0.25,C=0,0.0,-0.5665833333333333,1.0665833333333334
0.25,C=0,0.0,-0.5676666666666667,1.0676666666666668
0.25,C=0,0.0,-0.56875,1.06875
0.25,C=0,0.0,-0.5698333333333333,1.0698333333333334
0.25,C=0,0.0,-0.5709166666666666,1.0709166666666667
0.25,C=0,0.0,-0.572,1.072
0.25,C=0,0.0,-0.5730833333333333,1.0730833333333334
0.25,C=0,0.0,-0.5741666666666666,1.0741666666666667
0.25,C=0,0.0,-0.5752499999999999,1.07525
0.25,C=0,0.0,-0.5763333333333333,1.0763333333333334
0.25,C=0,0.0,-0.5774166666666667,1.0774166666666667
0.25,C=0,0.0,-0.5785,1.0785
0.25,C=0,0.0,-0.5795833333333333,1.0795833333333333
0.25,C=0,0.0,-0.5806666666666667,1.0806666666666667
0.25,C=0,0.0,-0.58175,1.08175
0.25,C=0,0.0,-0.5828333333333333,1.0828333333333333
0.25,C=0,0.0,-0.5839166666666666,1.0839166666666666
0.25,C=0,0.0,-0.585,1.085
0.25,C=0,0.0,-0.5860833333333333,1.0860833333333333
0.25,C=0,0.0,-0.5871666666666666,1.0871666666666666
0.25,C=0,0.0,-0.5882499999999999,1.08825
0.25,C=0,0.0,-0.5893333333333333,1.0893333333333333
0.25,C=0,0.0,-0.5904166666666666,1.0904166666666666
0.25,C=0,0.0,-0.5915,1.0915
0.25,C=0,0.0,-0.5925833333333334,1.0925833333333332
0.25,C=0,0.0,-0.5936666666666667,1.0936666666666666
0.25,C=0,0.0,-0.59475,1.09475
0.25,C=0,0.0,-0.5958333333333333,1.0958333333333332
0.25,C=0,0.0,-0.5969166666666667,1.0969166666666665
0.25,C=0,0.0,-0.598,1.0979999999999999
0.25,C=0,0.0,-0.5990833333333333,1.0990833333333332
0.25,C=0,0.0,-0.6001666666666666,1.1001666666666665
0.25,C=0,0.0,-0.60125,1.1012499999999998
0.25,C=0,0.0,-0.6023333333333333,1.1023333333333332
0.25,C=0,0.0,-0.6034166666666666,1.1034166666666665
0.25,C=0,0.0,-0.6044999999999999,1.1044999999999998
0.25,C=0,0.0,-0.6055833333333333,1.1055833333333331
0.25,C=0,0.0,-0.6066666666666667,1.1066666666666667
0.25,C=0,0.0,-0.60775,1.10775
0.25,C=0,0.0,-0.6088333333333333,1.1088333333333333
0.25,C=0,0.0,-0.6099166666666667,1.1099166666666667
0.25,C=0,0.0,-0.611,1.111
0.25,C=0,0.0,-0.6120833333333333,1.1120833333333333
0.25,C=0,0.0,-0.6131666666666666,1.1131666666666666
0.25,C=0,0.0,-0.61425,1.11425
0.25,C=0,0.0,-0.6153333333333333,1.1153333333333333
0.25,C=0,0.0,-0.6164166666666666,1.1164166666666666
0.25,C=0,0.0,-0.6174999999999999,1.1175
0.25,C=0,0.0,-0.6185833333333333,1.1185833333333333
0.25,C=0,0.0,-0.6196666666666666,1.1196666666666666
0.25,C=0,0.0,-0.62075,1.1207500000000001
0.25,C=0,0.0,-0.6218333333333333,1.1218333333333335
0.25,C=0,0.0,-0.6229166666666667,1.1229166666666668
0.25,C=0,0.0,-0.624,1.124
0.25,C=0,0.0,-0.6250833333333333,1.1250833333333334
0.25,C=0,0.0,-0.6261666666666666,1.1261666666666668
0.25,C=0,0.0,-0.62725,1.12725
0.25,C=0,0.0,-0.6283333333333333,1.1283333333333334
0.25,C=0,0.0,-0.6294166666666666,1.1294166666666667
0.25,C=0,0.0,-0.6305,1.1305
0.25,C=0,0.0,-0.6315833333333333,1.1315833333333334
0.25,C=0,0.0,-0.6326666666666666,1.1326666666666667
0.25,C=0,0.0,-0.6337499999999999,1.13375
0.25,C=0,0.0,-0.6348333333333332,1.1348333333333334
0.25,C=0,0.0,-0.6359166666666667,1.1359166666666667
0.25,C=0,0.0,-0.637,1.137
0.25,C=0,0.0,-0.6380833333333333,1.1380833333333333
0.25,C=0,0.0,-0.6391666666666667,1.1391666666666667
0.25,C=0,0.0,-0.64025,1.14025
0.25,C=0,0.0,-0.6413333333333333,1.1413333333333333
0.25,C=0,0.0,-0.6424166666666666,1.1424166666666666
0.25,C=0,0.0,-0.6435,1.1435
0.25,C=0,0.0,-0.6445833333333333,1.1445833333333333
0.25,C=0,0.0,-0.6456666666666666,1.1456666666666666
0.25,C=0,0.0,-0.6467499999999999,1.14675
0.25,C=0,0.0,-0.6478333333333333,1.1478333333333333
0.25,C=0,0.0,-0.6489166666666666,1.1489166666666666
0.25,C=0,0.0,-0.65,1.15
0.4,Q=0,-0.0,0.0,0.0
0.4,Q=0,-0.0016666666666666668,0.0,0.0004166666666666666
0.4,Q=0,-0.0033333333333333335,0.0,0.0008333333333333332
0.4,Q=0,-0.005,0.0,0.0012499999999999996
0.4,Q=0,-0.006666666666666667,0.0,0.0016666666666666663
0.4,Q=0,-0.008333333333333333,0.0,0.002083333333333333
0.4,Q=0,-0.01,0.0,0.002499999999999999
0.4,Q=0,-0.011666666666666667,0.0,0.0029166666666666664
0.4,Q=0,-0.013333333333333334,0.0,0.0033333333333333327
0.4,Q=0,-0.015000000000000001,0.0,0.0037499999999999994
0.4,Q=0,-0.016666666666666666,0.0,0.004166666666666666
0.4,Q=0,-0.018333333333333333,0.0,0.004583333333333332
0.4,Q=0,-0.02,0.0,0.004999999999999998
0.4,Q=0,-0.021666666666666667,0.0,0.005416666666666665
0.4,Q=0,-0.023333333333333334,0.0,0.005833333333333333
0.4,Q=0,-0.025,0.0,0.006249999999999999
0.4,Q=0,-0.02666666666666667,0.0,0.006666666666666665
0.4,Q=0,-0.028333333333333335,0.0,0.007083333333333332
0.4,Q=0,-0.030000000000000002,0.0,0.007499999999999999
0.4,Q=0,-0.03166666666666667,0.0,0.007916666666666666
0.4,Q=0,-0.03333333333333333,0.0,0.008333333333333331
0.4,Q=0,-0.035,0.0,0.008749999999999999
0.4,Q=0,-0.03666666666666667,0.0,0.009166666666666663
0.4,Q=0,-0.03833333333333334,0.0,0.00958333333333333
0.4,Q=0,-0.04,0.0,0.009999999999999997
0.4,Q=0,-0.04166666666666667,0.0,0.010416666666666666
0.4,Q=0,-0.043333333333333335,0.0,0.01083333333333333
0.4,Q=0,-0.045000000000000005,0.0,0.011249999999999998
0.4,Q=0,-0.04666666666666667,0.0,0.011666666666666665
0.4,Q=0,-0.04833333333333334,0.0,0.012083333333333331
0.4,Q=0,-0.05,0.0,0.012499999999999997
0.4,Q=0,-0.05166666666666667,0.0,0.012916666666666663
0.4,Q=0,-0.05333333333333334,0.0,0.01333333333333333
0.4,Q=0,-0.055,0.0,0.013749999999999997
0.4,Q=0,-0.05666666666666667,0.0,0.014166666666666664
0.4,Q=0,-0.058333333333333334,0.0,0.014583333333333328
0.4,Q=0,-0.060000000000000005,0.0,0.014999999999999998
0.4,Q=0,-0.06166666666666667,0.0,0.015416666666666664
0.4,Q=0,-0.06333333333333334,0.0,0.01583333333333333
0.4,Q=0,-0.065,0.0,0.016249999999999997
0.4,Q=0,-0.06666666666666667,0.0,0.016666666666666663
0.4,Q=0,-0.06833333333333334,0.0,0.017083333333333332
0.4,Q=0,-0.07,0.0,0.017499999999999998
0.4,Q=0,-0.07166666666666667,0.0,0.017916666666666664
0.4,Q=0,-0.07333333333333333,0.0,0.018333333333333326
0.4,Q=0,-0.07500000000000001,0.0,0.01875
0.4,Q=0,-0.07666666666666667,0.0,0.01916666666666666
0.4,Q=0,-0.07833333333333334,0.0,0.01958333333333333
0.4,Q=0,-0.08,0.0,0.019999999999999993
0.4,Q=0,-0.08166666666666667,0.0,0.02041666666666666
0.4,Q=0,-0.08333333333333334,0.0,0.020833333333333332
0.4,Q=0,-0.085,0.0,0.021249999999999995
0.4,Q=0,-0.08666666666666667,0.0,0.02166666666666666
0.4,Q=0,-0.08833333333333333,0.0,0.02208333333333333
0.4,Q=0,-0.09000000000000001,0.0,0.022499999999999996
0.4,Q=0,-0.09166666666666667,0.0,0.02291666666666666
0.4,Q=0,-0.09333333333333334,0.0,0.02333333333333333
0.4,Q=0,-0.095,0.0,0.023749999999999993
0.4,Q=0,-0.09666666666666668,0.0,0.024166666666666663
0.4,Q=0,-0.09833333333333334,0.0,0.024583333333333332
0.4,Q=0,-0.1,0.0,0.024999999999999994
0.4,Q=0,-0.10166666666666667,0.0,0.02541666666666666
0.4,Q=0,-0.10333333333333335,0.0,0.025833333333333326
0.4,Q=0,-0.10500000000000001,0.0,0.026249999999999996
0.4,Q=0,-0.10666666666666667,0.0,0.02666666666666666
0.4,Q=0,-0.10833333333333334,0.0,0.027083333333333327
0.4,Q=0,-0.11,0.0,0.027499999999999993
0.4,Q=0,-0.11166666666666668,0.0,0.027916666666666663
0.4,Q=0,-0.11333333333333334,0.0,0.02833333333333333
0.4,Q=0,-0.115,0.0,0.028749999999999994
0.4,Q=0,-0.11666666666666667,0.0,0.029166666666666657
0.4,Q=0,-0.11833333333333335,0.0,0.029583333333333326
0.4,Q=0,-0.12000000000000001,0.0,0.029999999999999995
0.4,Q=0,-0.12166666666666667,0.0,0.030416666666666658
0.4,Q=0,-0.12333333333333334,0.0,0.030833333333333327
0.4,Q=0,-0.125,0.0,0.031249999999999993
0.4,Q=0,-0.12666666666666668,0.0,0.03166666666666666
0.4,Q=0,-0.12833333333333335,0.0,0.032083333333333325
0.4,Q=0,-0.13,0.0,0.032499999999999994
0.4,Q=0,-0.13166666666666668,0.0,0.032916666666666664
0.4,Q=0,-0.13333333333333333,0.0,0.033333333333333326
0.4,Q=0,-0.135,0.0,0.033749999999999995
0.4,Q=0,-0.1366666666666667,0.0,0.034166666666666665
0.4,Q=0,-0.13833333333333334,0.0,0.03458333333333333
0.4,Q=0,-0.14,0.0,0.034999999999999996
0.4,Q=0,-0.14166666666666666,0.0,0.03541666666666665
0.4,Q=0,-0.14333333333333334,0.0,0.03583333333333333
0.4,Q=0,-0.14500000000000002,0.0,0.03625
0.4,Q=0,-0.14666666666666667,0.0,0.03666666666666665
0.4,Q=0,-0.14833333333333334,0.0,0.03708333333333333
0.4,Q=0,-0.15000000000000002,0.0,0.0375
0.4,Q=0,-0.15166666666666667,0.0,0.037916666666666654
0.4,Q=0,-0.15333333333333335,0.0,0.03833333333333332
0.4,Q=0,-0.155,0.0,0.038749999999999986
0.4,Q=0,-0.15666666666666668,0.0,0.03916666666666666
0.4,Q=0,-0.15833333333333335,0.0,0.039583333333333325
0.4,Q=0,-0.16,0.0,0.03999999999999999
0.4,Q=0,-0.16166666666666668,0.0,0.04041666666666666
0.4,Q=0,-0.16333333333333333,0.0,0.04083333333333332
0.4,Q=0,-0.165,0.0,0.04124999999999999
0.4,Q=0,-0.16666666666666669,0.0,0.041666666666666664
0.4,Q=0,-0.16833333333333333,0.0,0.04208333333333332
0.4,Q=0,-0.17,0.0,0.04249999999999999
0.4,Q=0,-0.1716666666666667,0.0,0.042916666666666665
0.4,Q=0,-0.17333333333333334,0.0,0.04333333333333332
0.4,Q=0,-0.17500000000000002,0.0,0.04374999999999999
0.4,Q=0,-0.17666666666666667,0.0,0.04416666666666666
0.4,Q=0,-0.17833333333333334,0.0,0.04458333333333332
0.4,Q=0,-0.18000000000000002,0.0,0.04499999999999999
0.4,Q=0,-0.18166666666666667,0.0,0.04541666666666666
0.4,Q=0,-0.18333333333333335,0.0,0.04583333333333332
0.4,Q=0,-0.18500000000000003,0.0,0.04624999999999999
0.4,Q=0,-0.18666666666666668,0.0,0.04666666666666666
0.4,Q=0,-0.18833333333333335,0.0,0.047083333333333324
0.4,Q=0,-0.19,0.0,0.04749999999999999
0.4,Q=0,-0.19166666666666668,0.0,0.04791666666666666
0.4,Q=0,-0.19333333333333336,0.0,0.048333333333333325
0.4,Q=0,-0.195,0.0,0.04874999999999999
0.4,Q=0,-0.19666666666666668,0.0,0.049166666666666664
0.4,Q=0,-0.19833333333333333,0.0,0.04958333333333332
0.4,Q=0,-0.2,0.0,0.04999999999999999
0.4,Q=0,-0.2016666666666667,0.0,0.050416666666666665
0.4,Q=0,-0.20333333333333334,0.0,0.05083333333333332
0.4,Q=0,-0.20500000000000002,0.0,0.05124999999999999
0.4,Q=0,-0.2066666666666667,0.0,0.05166666666666665
0.4,Q=0,-0.20833333333333334,0.0,0.05208333333333332
0.4,Q=0,-0.21000000000000002,0.0,0.05249999999999999
0.4,Q=0,-0.21166666666666667,0.0,0.052916666666666654
0.4,Q=0,-0.21333333333333335,0.0,0.05333333333333332
0.4,Q=0,-0.21500000000000002,0.0,0.05374999999999999
0.4,Q=0,-0.21666666666666667,0.0,0.054166666666666655
0.4,Q=0,-0.21833333333333335,0.0,0.054583333333333324
0.4,Q=0,-0.22,0.0,0.054999999999999986
0.4,Q=0,-0.22166666666666668,0.0,0.055416666666666656
0.4,Q=0,-0.22333333333333336,0.0,0.055833333333333325
0.4,Q=0,-0.225,0.0,0.05624999999999999
0.4,Q=0,-0.22666666666666668,0.0,0.05666666666666666
0.4,Q=0,-0.22833333333333336,0.0,0.057083333333333326
0.4,Q=0,-0.23,0.0,0.05749999999999999
0.4,Q=0,-0.2316666666666667,0.0,0.05791666666666666
0.4,Q=0,-0.23333333333333334,0.0,0.05833333333333331
0.4,Q=0,-0.23500000000000001,0.0,0.05874999999999999
0.4,Q=0,-0.2366666666666667,0.0,0.05916666666666665
0.4,Q=0,-0.23833333333333334,0.0,0.059583333333333315
0.4,Q=0,-0.24000000000000002,0.0,0.05999999999999999
0.4,Q=0,-0.24166666666666667,0.0,0.06041666666666665
0.4,Q=0,-0.24333333333333335,0.0,0.060833333333333316
0.4,Q=0,-0.24500000000000002,0.0,0.06124999999999999
0.4,Q=0,-0.24666666666666667,0.0,0.061666666666666654
0.4,Q=0,-0.24833333333333335,0.0,0.06208333333333332
0.4,Q=0,-0.25,0.0,0.062499999999999986
0.4,Q=0,-0.2516666666666667,0.0,0.06291666666666665
0.4,Q=0,-0.25333333333333335,0.0,0.06333333333333332
0.4,Q=0,-0.255,0.0,0.06374999999999999
0.4,Q=0,-0.2566666666666667,0.0,0.06416666666666665
0.4,Q=0,-0.25833333333333336,0.0,0.06458333333333333
0.4,Q=0,-0.26,0.0,0.06499999999999999
0.4,Q=0,-0.26166666666666666,0.0,0.06541666666666665
0.4,Q=0,-0.26333333333333336,0.0,0.06583333333333333
0.4,Q=0,-0.265,0.0,0.06624999999999999
0.4,Q=0,-0.26666666666666666,0.0,0.06666666666666665
0.4,Q=0,-0.26833333333333337,0.0,0.06708333333333333
0.4,Q=0,-0.27,0.0,0.06749999999999999
0.4,Q=0,-0.27166666666666667,0.0,0.06791666666666665
0.4,Q=0,-0.2733333333333334,0.0,0.06833333333333333
0.4,Q=0,-0.275,0.0,0.06874999999999999
0.4,Q=0,-0.27666666666666667,0.0,0.06916666666666665
0.4,Q=0,-0.2783333333333334,0.0,0.06958333333333333
0.4,Q=0,-0.28,0.0,0.06999999999999999
0.4,Q=0,-0.2816666666666667,0.0,0.07041666666666666
0.4,Q=0,-0.2833333333333333,0.0,0.0708333333333333
0.4,Q=0,-0.28500000000000003,0.0,0.07125
0.4,Q=0,-0.2866666666666667,0.0,0.07166666666666666
0.4,Q=0,-0.28833333333333333,0.0,0.0720833333333333
0.4,Q=0,-0.29000000000000004,0.0,0.0725
0.4,Q=0,-0.2916666666666667,0.0,0.07291666666666666
0.4,Q=0,-0.29333333333333333,0.0,0.0733333333333333
0.4,Q=0,-0.29500000000000004,0.0,0.07375
0.4,Q=0,-0.2966666666666667,0.0,0.07416666666666666
0.4,Q=0,-0.29833333333333334,0.0,0.07458333333333331
0.4,Q=0,-0.30000000000000004,0.0,0.075
0.4,Q=0,-0.3016666666666667,0.0,0.07541666666666665
0.4,Q=0,-0.30333333333333334,0.0,0.07583333333333331
0.4,Q=0,-0.305,0.0,0.07624999999999997
0.4,Q=0,-0.3066666666666667,0.0,0.07666666666666665
0.4,Q=0,-0.30833333333333335,0.0,0.07708333333333331
0.4,Q=0,-0.31,0.0,0.07749999999999997
0.4,Q=0,-0.3116666666666667,0.0,0.07791666666666665
0.4,Q=0,-0.31333333333333335,0.0,0.07833333333333332
0.4,Q=0,-0.315,0.0,0.07874999999999997
0.4,Q=0,-0.3166666666666667,0.0,0.07916666666666665
0.4,Q=0,-0.31833333333333336,0.0,0.07958333333333333
0.4,Q=0,-0.32,0.0,0.07999999999999997
0.4,Q=0,-0.3216666666666667,0.0,0.08041666666666665
0.4,Q=0,-0.32333333333333336,0.0,0.08083333333333333
0.4,Q=0,-0.325,0.0,0.08124999999999998
0.4,Q=0,-0.32666666666666666,0.0,0.08166666666666664
0.4,Q=0,-0.32833333333333337,0.0,0.08208333333333333
0.4,Q=0,-0.33,0.0,0.08249999999999998
0.4,Q=0,-0.33166666666666667,0.0,0.08291666666666664
0.4,Q=0,-0.33333333333333337,0.0,0.08333333333333333
0.4,Q=0,-0.335,0.0,0.08374999999999998
0.4,Q=0,-0.33666666666666667,0.0,0.08416666666666664
0.4,Q=0,-0.3383333333333334,0.0,0.08458333333333333
0.4,Q=0,-0.34,0.0,0.08499999999999998
0.4,Q=0,-0.3416666666666667,0.0,0.08541666666666664
0.4,Q=0,-0.3433333333333334,0.0,0.08583333333333333
0.4,Q=0,-0.34500000000000003,0.0,0.08624999999999998
0.4,Q=0,-0.3466666666666667,0.0,0.08666666666666664
0.4,Q=0,-0.34833333333333333,0.0,0.08708333333333332
0.4,Q=0,-0.35000000000000003,0.0,0.08749999999999998
0.4,Q=0,-0.3516666666666667,0.0,0.08791666666666664
0.4,Q=0,-0.35333333333333333,0.0,0.08833333333333332
0.4,Q=0,-0.35500000000000004,0.0,0.08874999999999998
0.4,Q=0,-0.3566666666666667,0.0,0.08916666666666664
0.4,Q=0,-0.35833333333333334,0.0,0.08958333333333332
0.4,Q=0,-0.36000000000000004,0.0,0.08999999999999998
0.4,Q=0,-0.3616666666666667,0.0,0.09041666666666665
0.4,Q=0,-0.36333333333333334,0.0,0.09083333333333332
0.4,Q=0,-0.36500000000000005,0.0,0.09124999999999998
0.4,Q=0,-0.3666666666666667,0.0,0.09166666666666665
0.4,Q=0,-0.36833333333333335,0.0,0.09208333333333332
0.4,Q=0,-0.37000000000000005,0.0,0.09249999999999999
0.4,Q=0,-0.3716666666666667,0.0,0.09291666666666665
0.4,Q=0,-0.37333333333333335,0.0,0.09333333333333332
0.4,Q=0,-0.375,0.0,0.09374999999999997
0.4,Q=0,-0.3766666666666667,0.0,0.09416666666666665
0.4,Q=0,-0.37833333333333335,0.0,0.09458333333333332
0.4,Q=0,-0.38,0.0,0.09499999999999997
0.4,Q=0,-0.3816666666666667,0.0,0.09541666666666665
0.4,Q=0,-0.38333333333333336,0.0,0.09583333333333333
0.4,Q=0,-0.385,0.0,0.09624999999999997
0.4,Q=0,-0.3866666666666667,0.0,0.09666666666666665
0.4,Q=0,-0.38833333333333336,0.0,0.09708333333333333
0.4,Q=0,-0.39,0.0,0.09749999999999998
0.4,Q=0,-0.3916666666666667,0.0,0.09791666666666665
0.4,Q=0,-0.39333333333333337,0.0,0.09833333333333333
0.4,Q=0,-0.395,0.0,0.09874999999999998
0.4,Q=0,-0.39666666666666667,0.0,0.09916666666666664
0.4,Q=0,-0.3983333333333334,0.0,0.09958333333333333
0.4,Q=0,-0.4,0.0,0.09999999999999998
0.4,Q=0,-0.40166666666666667,0.0,0.10041666666666664
0.4,Q=0,-0.4033333333333334,0.0,0.10083333333333333
0.4,Q=0,-0.405,0.0,0.10124999999999998
0.4,Q=0,-0.4066666666666667,0.0,0.10166666666666664
0.4,Q=0,-0.4083333333333334,0.0,0.1020833333333333
0.4,Q=0,-0.41000000000000003,0.0,0.10249999999999998
0.4,Q=0,-0.4116666666666667,0.0,0.10291666666666664
0.4,Q=0,-0.4133333333333334,0.0,0.1033333333333333
0.4,Q=0,-0.41500000000000004,0.0,0.10374999999999998
0.4,Q=0,-0.4166666666666667,0.0,0.10416666666666664
0.4,Q=0,-0.41833333333333333,0.0,0.1045833333333333
0.4,Q=0,-0.42000000000000004,0.0,0.10499999999999998
0.4,Q=0,-0.4216666666666667,0.0,0.10541666666666664
0.4,Q=0,-0.42333333333333334,0.0,0.10583333333333331
0.4,Q=0,-0.42500000000000004,0.0,0.10624999999999998
0.4,Q=0,-0.4266666666666667,0.0,0.10666666666666665
0.4,Q=0,-0.42833333333333334,0.0,0.10708333333333331
0.4,Q=0,-0.43000000000000005,0.0,0.10749999999999998
0.4,Q=0,-0.4316666666666667,0.0,0.10791666666666665
0.4,Q=0,-0.43333333333333335,0.0,0.10833333333333331
0.4,Q=0,-0.43500000000000005,0.0,0.10874999999999999
0.4,Q=0,-0.4366666666666667,0.0,0.10916666666666665
0.4,Q=0,-0.43833333333333335,0.0,0.10958333333333331
0.4,Q=0,-0.44,0.0,0.10999999999999997
0.4,Q=0,-0.4416666666666667,0.0,0.11041666666666665
0.4,Q=0,-0.44333333333333336,0.0,0.11083333333333331
0.4,Q=0,-0.445,0.0,0.11124999999999997
0.4,Q=0,-0.4466666666666667,0.0,0.11166666666666665
0.4,Q=0,-0.44833333333333336,0.0,0.11208333333333331
0.4,Q=0,-0.45,0.0,0.11249999999999998
0.4,Q=0,-0.4516666666666667,0.0,0.11291666666666665
0.4,Q=0,-0.45333333333333337,0.0,0.11333333333333331
0.4,Q=0,-0.455,0.0,0.11374999999999998
0.4,Q=0,-0.4566666666666667,0.0,0.11416666666666665
0.4,Q=0,-0.45833333333333337,0.0,0.11458333333333331
0.4,Q=0,-0.46,0.0,0.11499999999999998
0.4,Q=0,-0.46166666666666667,0.0,0.11541666666666663
0.4,Q=0,-0.4633333333333334,0.0,0.11583333333333332
0.4,Q=0,-0.465,0.0,0.11624999999999998
0.4,Q=0,-0.4666666666666667,0.0,0.11666666666666663
0.4,Q=0,-0.4683333333333334,0.0,0.11708333333333332
0.4,Q=0,-0.47000000000000003,0.0,0.11749999999999998
0.4,Q=0,-0.4716666666666667,0.0,0.11791666666666663
0.4,Q=0,-0.4733333333333334,0.0,0.1183333333333333
0.4,Q=0,-0.47500000000000003,0.0,0.11874999999999998
0.4,Q=0,-0.4766666666666667,0.0,0.11916666666666663
0.4,Q=0,-0.4783333333333334,0.0,0.1195833333333333
0.4,Q=0,-0.48000000000000004,0.0,0.11999999999999998
0.4,Q=0,-0.4816666666666667,0.0,0.12041666666666663
0.4,Q=0,-0.48333333333333334,0.0,0.1208333333333333
0.4,Q=0,-0.48500000000000004,0.0,0.12124999999999998
0.4,Q=0,-0.4866666666666667,0.0,0.12166666666666663
0.4,Q=0,-0.48833333333333334,0.0,0.12208333333333331
0.4,Q=0,-0.49000000000000005,0.0,0.12249999999999998
0.4,Q=0,-0.4916666666666667,0.0,0.12291666666666663
0.4,Q=0,-0.49333333333333335,0.0,0.12333333333333331
0.4,Q=0,-0.49500000000000005,0.0,0.12374999999999999
0.4,Q=0,-0.4966666666666667,0.0,0.12416666666666663
0.4,Q=0,-0.49833333333333335,0.0,0.12458333333333331
0.4,Q=0,-0.5,0.0,0.12499999999999997
0.4,Q=0,-0.5016666666666667,0.0,0.12541666666666665
0.4,Q=0,-0.5033333333333334,0.0,0.1258333333333333
0.4,Q=0,-0.505,0.0,0.12624999999999997
0.4,Q=0,-0.5066666666666667,0.0,0.12666666666666665
0.4,Q=0,-0.5083333333333334,0.0,0.1270833333333333
0.4,Q=0,-0.51,0.0,0.12749999999999997
0.4,Q=0,-0.5116666666666667,0.0,0.12791666666666665
0.4,Q=0,-0.5133333333333334,0.0,0.1283333333333333
0.4,Q=0,-0.515,0.0,0.12874999999999998
0.4,Q=0,-0.5166666666666667,0.0,0.12916666666666665
0.4,Q=0,-0.5183333333333333,0.0,0.1295833333333333
0.4,Q=0,-0.52,0.0,0.12999999999999998
0.4,Q=0,-0.5216666666666667,0.0,0.13041666666666665
0.4,Q=0,-0.5233333333333333,0.0,0.1308333333333333
0.4,Q=0,-0.525,0.0,0.13124999999999998
0.4,Q=0,-0.5266666666666667,0.0,0.13166666666666665
0.4,Q=0,-0.5283333333333333,0.0,0.1320833333333333
0.4,Q=0,-0.53,0.0,0.13249999999999998
0.4,Q=0,-0.5316666666666667,0.0,0.13291666666666666
0.4,Q=0,-0.5333333333333333,0.0,0.1333333333333333
0.4,Q=0,-0.535,0.0,0.13374999999999998
0.4,Q=0,-0.5366666666666667,0.0,0.13416666666666666
0.4,Q=0,-0.5383333333333333,0.0,0.1345833333333333
0.4,Q=0,-0.54,0.0,0.13499999999999998
0.4,Q=0,-0.5416666666666667,0.0,0.13541666666666666
0.4,Q=0,-0.5433333333333333,0.0,0.1358333333333333
0.4,Q=0,-0.545,0.0,0.13624999999999998
0.4,Q=0,-0.5466666666666667,0.0,0.13666666666666666
0.4,Q=0,-0.5483333333333333,0.0,0.1370833333333333
0.4,Q=0,-0.55,0.0,0.13749999999999998
0.4,Q=0,-0.5516666666666667,0.0,0.13791666666666666
0.4,Q=0,-0.5533333333333333,0.0,0.1383333333333333
0.4,Q=0,-0.555,0.0,0.13874999999999998
0.4,Q=0,-0.5566666666666668,0.0,0.13916666666666666
0.4,Q=0,-0.5583333333333333,0.0,0.1395833333333333
0.4,Q=0,-0.56,0.0,0.13999999999999999
0.4,Q=0,-0.5616666666666666,0.0,0.1404166666666666
0.4,Q=0,-0.5633333333333334,0.0,0.1408333333333333
0.4,Q=0,-0.5650000000000001,0.0,0.14125
0.4,Q=0,-0.5666666666666667,0.0,0.1416666666666666
0.4,Q=0,-0.5683333333333334,0.0,0.1420833333333333
0.4,Q=0,-0.5700000000000001,0.0,0.1425
0.4,Q=0,-0.5716666666666667,0.0,0.1429166666666666
0.4,Q=0,-0.5733333333333334,0.0,0.1433333333333333
0.4,Q=0,-0.5750000000000001,0.0,0.14375
0.4,Q=0,-0.5766666666666667,0.0,0.1441666666666666
0.4,Q=0,-0.5783333333333334,0.0,0.1445833333333333
0.4,Q=0,-0.5800000000000001,0.0,0.145
0.4,Q=0,-0.5816666666666667,0.0,0.1454166666666666
0.4,Q=0,-0.5833333333333334,0.0,0.14583333333333331
0.4,Q=0,-0.5850000000000001,0.0,0.14625
0.4,Q=0,-0.5866666666666667,0.0,0.1466666666666666
0.4,Q=0,-0.5883333333333334,0.0,0.14708333333333332
0.4,Q=0,-0.5900000000000001,0.0,0.1475
0.4,Q=0,-0.5916666666666667,0.0,0.1479166666666666
0.4,Q=0,-0.5933333333333334,0.0,0.14833333333333332
0.4,Q=0,-0.5950000000000001,0.0,0.14875
0.4,Q=0,-0.5966666666666667,0.0,0.14916666666666661
0.4,Q=0,-0.5983333333333334,0.0,0.1495833333333333
0.4,Q=0,-0.6000000000000001,0.0,0.15
0.4,Q=0,-0.6016666666666667,0.0,0.15041666666666662
0.4,Q=0,-0.6033333333333334,0.0,0.1508333333333333
0.4,Q=0,-0.6050000000000001,0.0,0.15125
0.4,Q=0,-0.6066666666666667,0.0,0.15166666666666662
0.4,Q=0,-0.6083333333333334,0.0,0.1520833333333333
0.4,Q=0,-0.61,0.0,0.15249999999999994
0.4,Q=0,-0.6116666666666667,0.0,0.15291666666666662
0.4,Q=0,-0.6133333333333334,0.0,0.1533333333333333
0.4,Q=0,-0.615,0.0,0.15374999999999994
0.4,Q=0,-0.6166666666666667,0.0,0.15416666666666662
0.4,Q=0,-0.6183333333333334,0.0,0.1545833333333333
0.4,Q=0,-0.62,0.0,0.15499999999999994
0.4,Q=0,-0.6216666666666667,0.0,0.15541666666666662
0.4,Q=0,-0.6233333333333334,0.0,0.1558333333333333
0.4,Q=0,-0.625,0.0,0.15624999999999994
0.4,Q=0,-0.6266666666666667,0.0,0.15666666666666665
0.4,Q=0,-0.6283333333333334,0.0,0.1570833333333333
0.4,Q=0,-0.63,0.0,0.15749999999999995
0.4,Q=0,-0.6316666666666667,0.0,0.15791666666666665
0.4,Q=0,-0.6333333333333334,0.0,0.1583333333333333
0.4,Q=0,-0.635,0.0,0.15874999999999995
0.4,Q=0,-0.6366666666666667,0.0,0.15916666666666665
0.4,Q=0,-0.6383333333333334,0.0,0.1595833333333333
0.4,Q=0,-0.64,0.0,0.15999999999999995
0.4,Q=0,-0.6416666666666667,0.0,0.16041666666666665
0.4,Q=0,-0.6433333333333334,0.0,0.1608333333333333
0.4,Q=0,-0.645,0.0,0.16124999999999995
0.4,Q=0,-0.6466666666666667,0.0,0.16166666666666665
0.4,Q=0,-0.6483333333333334,0.0,0.1620833333333333
0.4,Q=0,-0.65,0.0,0.16249999999999995
0.4,Q=0,-0.6516666666666667,0.0,0.16291666666666665
0.4,Q=0,-0.6533333333333333,0.0,0.16333333333333327
0.4,Q=0,-0.655,0.0,0.16374999999999995
0.4,Q=0,-0.6566666666666667,0.0,0.16416666666666666
0.4,Q=0,-0.6583333333333333,0.0,0.16458333333333328
0.4,Q=0,-0.66,0.0,0.16499999999999995
0.4,Q=0,-0.6616666666666667,0.0,0.16541666666666666
0.4,Q=0,-0.6633333333333333,0.0,0.16583333333333328
0.4,Q=0,-0.665,0.0,0.16624999999999995
0.4,Q=0,-0.6666666666666667,0.0,0.16666666666666666
0.4,Q=0,-0.6683333333333333,0.0,0.16708333333333328
0.4,Q=0,-0.67,0.0,0.16749999999999995
0.4,Q=0,-0.6716666666666667,0.0,0.16791666666666666
0.4,Q=0,-0.6733333333333333,0.0,0.16833333333333328
0.4,Q=0,-0.675,0.0,0.16874999999999996
0.4,Q=0,-0.6766666666666667,0.0,0.16916666666666666
0.4,Q=0,-0.6783333333333333,0.0,0.16958333333333328
0.4,Q=0,-0.68,0.0,0.16999999999999996
0.4,Q=0,-0.6816666666666668,0.0,0.17041666666666666
0.4,Q=0,-0.6833333333333333,0.0,0.17083333333333328
0.4,Q=0,-0.685,0.0,0.17124999999999996
0.4,Q=0,-0.6866666666666668,0.0,0.17166666666666666
0.4,Q=0,-0.6883333333333334,0.0,0.17208333333333328
0.4,Q=0,-0.6900000000000001,0.0,0.17249999999999996
0.4,Q=0,-0.6916666666666668,0.0,0.17291666666666664
0.4,Q=0,-0.6933333333333334,0.0,0.17333333333333328
0.4,Q=0,-0.6950000000000001,0.0,0.17374999999999996
0.4,Q=0,-0.6966666666666667,0.0,0.17416666666666664
0.4,Q=0,-0.6983333333333334,0.0,0.17458333333333328
0.4,Q=0,-0.7000000000000001,0.0,0.17499999999999996
0.4,Q=0,-0.7016666666666667,0.0,0.17541666666666664
0.4,Q=0,-0.7033333333333334,0.0,0.17583333333333329
0.4,Q=0,-0.7050000000000001,0.0,0.17624999999999996
0.4,Q=0,-0.7066666666666667,0.0,0.17666666666666664
0.4,Q=0,-0.7083333333333334,0.0,0.1770833333333333
0.4,Q=0,-0.7100000000000001,0.0,0.17749999999999996
0.4,Q=0,-0.7116666666666667,0.0,0.17791666666666664
0.4,Q=0,-0.7133333333333334,0.0,0.1783333333333333
0.4,Q=0,-0.7150000000000001,0.0,0.17874999999999996
0.4,Q=0,-0.7166666666666667,0.0,0.17916666666666664
0.4,Q=0,-0.7183333333333334,0.0,0.1795833333333333
0.4,Q=0,-0.7200000000000001,0.0,0.17999999999999997
0.4,Q=0,-0.7216666666666667,0.0,0.18041666666666664
0.4,Q=0,-0.7233333333333334,0.0,0.1808333333333333
0.4,Q=0,-0.7250000000000001,0.0,0.18124999999999997
0.4,Q=0,-0.7266666666666667,0.0,0.18166666666666664
0.4,Q=0,-0.7283333333333334,0.0,0.1820833333333333
0.4,Q=0,-0.7300000000000001,0.0,0.18249999999999997
0.4,Q=0,-0.7316666666666667,0.0,0.18291666666666664
0.4,Q=0,-0.7333333333333334,0.0,0.1833333333333333
0.4,Q=0,-0.7350000000000001,0.0,0.18374999999999997
0.4,Q=0,-0.7366666666666667,0.0,0.18416666666666665
0.4,Q=0,-0.7383333333333334,0.0,0.1845833333333333
0.4,Q=0,-0.7400000000000001,0.0,0.18499999999999997
0.4,Q=0,-0.7416666666666667,0.0,0.18541666666666665
0.4,Q=0,-0.7433333333333334,0.0,0.1858333333333333
0.4,Q=0,-0.745,0.0,0.18624999999999994
0.4,Q=0,-0.7466666666666667,0.0,0.18666666666666665
0.4,Q=0,-0.7483333333333334,0.0,0.1870833333333333
0.4,Q=0,-0.75,0.0,0.18749999999999994
0.4,Q=0,-0.7516666666666667,0.0,0.18791666666666665
0.4,Q=0,-0.7533333333333334,0.0,0.1883333333333333
0.4,Q=0,-0.755,0.0,0.18874999999999995
0.4,Q=0,-0.7566666666666667,0.0,0.18916666666666665
0.4,Q=0,-0.7583333333333334,0.0,0.1895833333333333
0.4,Q=0,-0.76,0.0,0.18999999999999995
0.4,Q=0,-0.7616666666666667,0.0,0.19041666666666665
0.4,Q=0,-0.7633333333333334,0.0,0.1908333333333333
0.4,Q=0,-0.765,0.0,0.19124999999999995
0.4,Q=0,-0.7666666666666667,0.0,0.19166666666666665
0.4,Q=0,-0.7683333333333334,0.0,0.1920833333333333
0.4,Q=0,-0.77,0.0,0.19249999999999995
0.4,Q=0,-0.7716666666666667,0.0,0.19291666666666665
0.4,Q=0,-0.7733333333333334,0.0,0.1933333333333333
0.4,Q=0,-0.775,0.0,0.19374999999999995
0.4,Q=0,-0.7766666666666667,0.0,0.19416666666666665
0.4,Q=0,-0.7783333333333334,0.0,0.1945833333333333
0.4,Q=0,-0.78,0.0,0.19499999999999995
0.4,Q=0,-0.7816666666666667,0.0,0.19541666666666666
0.4,Q=0,-0.7833333333333334,0.0,0.1958333333333333
0.4,Q=0,-0.785,0.0,0.19624999999999995
0.4,Q=0,-0.7866666666666667,0.0,0.19666666666666666
0.4,Q=0,-0.7883333333333333,0.0,0.19708333333333328
0.4,Q=0,-0.79,0.0,0.19749999999999995
0.4,Q=0,-0.7916666666666667,0.0,0.19791666666666666
0.4,Q=0,-0.7933333333333333,0.0,0.19833333333333328
0.4,Q=0,-0.795,0.0,0.19874999999999995
0.4,Q=0,-0.7966666666666667,0.0,0.19916666666666666
0.4,Q=0,-0.7983333333333333,0.0,0.19958333333333328
0.4,Q=0,-0.8,0.0,0.19999999999999996
0.4,Q=0,-0.8016666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8033333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.805,0.0,0.19999999999999996
0.4,Q=0,-0.8066666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8083333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.81,0.0,0.19999999999999996
0.4,Q=0,-0.8116666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8133333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8150000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8166666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8183333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8200000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8216666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8233333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8250000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8266666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8283333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8300000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8316666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8333333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8350000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8366666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8383333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8400000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8416666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8433333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8450000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8466666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8483333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8500000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8516666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8533333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8550000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8566666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8583333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8600000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8616666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8633333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8650000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8666666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8683333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8700000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8716666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8733333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8750000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8766666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8783333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.88,0.0,0.19999999999999996
0.4,Q=0,-0.8816666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8833333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.885,0.0,0.19999999999999996
0.4,Q=0,-0.8866666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8883333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.89,0.0,0.19999999999999996
0.4,Q=0,-0.8916666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8933333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.895,0.0,0.19999999999999996
0.4,Q=0,-0.8966666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8983333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9,0.0,0.19999999999999996
0.4,Q=0,-0.9016666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9033333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.905,0.0,0.19999999999999996
0.4,Q=0,-0.9066666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9083333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.91,0.0,0.19999999999999996
0.4,Q=0,-0.9116666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9133333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.915,0.0,0.19999999999999996
0.4,Q=0,-0.9166666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9183333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.92,0.0,0.19999999999999996
0.4,Q=0,-0.9216666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9233333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.925,0.0,0.19999999999999996
0.4,Q=0,-0.9266666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9283333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.93,0.0,0.19999999999999996
0.4,Q=0,-0.9316666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9333333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.935,0.0,0.19999999999999996
0.4,Q=0,-0.9366666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9383333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9400000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9416666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9433333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9450000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9466666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9483333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9500000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9516666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9533333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9550000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9566666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9583333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9600000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9616666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9633333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9650000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9666666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9683333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9700000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9716666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9733333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9750000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9766666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9783333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9800000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9816666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9833333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9850000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9866666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9883333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9900000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9916666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9933333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9950000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9966666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9983333333333334,0.0,0.19999999999999996
0.4,Q=0,-1.0,0.0,0.19999999999999996
0.4,C=0,0.0,-0.0,0.0
0.4,C=0,0.0,-0.0010833333333333333,0.001625
0.4,C=0,0.0,-0.0021666666666666666,0.00325
0.4,C=0,0.0,-0.00325,0.004874999999999999
0.4,C=0,0.0,-0.004333333333333333,0.0065
0.4,C=0,0.0,-0.005416666666666667,0.008124999999999999
0.4,C=0,0.0,-0.0065,0.009749999999999998
0.4,C=0,0.0,-0.0075833333333333326,0.011374999999999998
0.4,C=0,0.0,-0.008666666666666666,0.013
0.4,C=0,0.0,-0.00975,0.014624999999999999
0.4,C=0,0.0,-0.010833333333333334,0.016249999999999997
0.4,C=0,0.0,-0.011916666666666666,0.017875
0.4,C=0,0.0,-0.013,0.019499999999999997
0.4,C=0,0.0,-0.014083333333333333,0.021124999999999998
0.4,C=0,0.0,-0.015166666666666665,0.022749999999999996
0.4,C=0,0.0,-0.01625,0.024374999999999997
0.4,C=0,0.0,-0.017333333333333333,0.026
0.4,C=0,0.0,-0.018416666666666665,0.027624999999999997
0.4,C=0,0.0,-0.0195,0.029249999999999998
0.4,C=0,0.0,-0.020583333333333332,0.030874999999999993
0.4,C=0,0.0,-0.021666666666666667,0.032499999999999994
0.4,C=0,0.0,-0.02275,0.034124999999999996
0.4,C=0,0.0,-0.02383333333333333,0.03575
0.4,C=0,0.0,-0.024916666666666667,0.037375
0.4,C=0,0.0,-0.026,0.03899999999999999
0.4,C=0,0.0,-0.02708333333333333,0.04062499999999999
0.4,C=0,0.0,-0.028166666666666666,0.042249999999999996
0.4,C=0,0.0,-0.029249999999999998,0.043875
0.4,C=0,0.0,-0.03033333333333333,0.04549999999999999
0.4,C=0,0.0,-0.03141666666666666,0.047124999999999986
0.4,C=0,0.0,-0.0325,0.048749999999999995
0.4,C=0,0.0,-0.03358333333333333,0.05037499999999999
0.4,C=0,0.0,-0.034666666666666665,0.052
0.4,C=0,0.0,-0.03575,0.05362499999999999
0.4,C=0,0.0,-0.03683333333333333,0.055249999999999994
0.4,C=0,0.0,-0.03791666666666667,0.056874999999999995
0.4,C=0,0.0,-0.039,0.058499999999999996
0.4,C=0,0.0,-0.04008333333333333,0.06012499999999999
0.4,C=0,0.0,-0.041166666666666664,0.061749999999999985
0.4,C=0,0.0,-0.042249999999999996,0.06337499999999999
0.4,C=0,0.0,-0.043333333333333335,0.06499999999999999
0.4,C=0,0.0,-0.04441666666666667,0.06662499999999999
0.4,C=0,0.0,-0.0455,0.06824999999999999
0.4,C=0,0.0,-0.04658333333333333,0.06987499999999999
0.4,C=0,0.0,-0.04766666666666666,0.0715
0.4,C=0,0.0,-0.048749999999999995,0.07312499999999998
0.4,C=0,0.0,-0.049833333333333334,0.07475
0.4,C=0,0.0,-0.050916666666666666,0.07637499999999998
0.4,C=0,0.0,-0.052,0.07799999999999999
0.4,C=0,0.0,-0.05308333333333333,0.07962499999999999
0.4,C=0,0.0,-0.05416666666666666,0.08124999999999998
0.4,C=0,0.0,-0.05525,0.08287499999999999
0.4,C=0,0.0,-0.05633333333333333,0.08449999999999999
0.4,C=0,0.0,-0.057416666666666664,0.08612499999999998
0.4,C=0,0.0,-0.058499999999999996,0.08775
0.4,C=0,0.0,-0.05958333333333333,0.08937499999999998
0.4,C=0,0.0,-0.06066666666666666,0.09099999999999998
0.4,C=0,0.0,-0.06175,0.092625
0.4,C=0,0.0,-0.06283333333333332,0.09424999999999997
0.4,C=0,0.0,-0.06391666666666666,0.09587499999999999
0.4,C=0,0.0,-0.065,0.09749999999999999
0.4,C=0,0.0,-0.06608333333333333,0.09912499999999999
0.4,C=0,0.0,-0.06716666666666667,0.10074999999999998
0.4,C=0,0.0,-0.06824999999999999,0.10237499999999998
0.4,C=0,0.0,-0.06933333333333333,0.104
0.4,C=0,0.0,-0.07041666666666667,0.105625
0.4,C=0,0.0,-0.0715,0.10724999999999998
0.4,C=0,0.0,-0.07258333333333333,0.10887499999999999
0.4,C=0,0.0,-0.07366666666666666,0.11049999999999999
0.4,C=0,0.0,-0.07475,0.11212499999999997
0.4,C=0,0.0,-0.07583333333333334,0.11374999999999999
0.4,C=0,0.0,-0.07691666666666666,0.11537499999999999
0.4,C=0,0.0,-0.078,0.11699999999999999
0.4,C=0,0.0,-0.07908333333333332,0.11862499999999998
0.4,C=0,0.0,-0.08016666666666666,0.12024999999999998
0.4,C=0,0.0,-0.08125,0.121875
0.4,C=0,0.0,-0.08233333333333333,0.12349999999999997
0.4,C=0,0.0,-0.08341666666666667,0.125125
0.4,C=0,0.0,-0.08449999999999999,0.12674999999999997
0.4,C=0,0.0,-0.08558333333333333,0.128375
0.4,C=0,0.0,-0.08666666666666667,0.12999999999999998
0.4,C=0,0.0,-0.08775,0.131625
0.4,C=0,0.0,-0.08883333333333333,0.13324999999999998
0.4,C=0,0.0,-0.08991666666666666,0.13487499999999997
0.4,C=0,0.0,-0.091,0.13649999999999998
0.4,C=0,0.0,-0.09208333333333332,0.13812499999999997
0.4,C=0,0.0,-0.09316666666666666,0.13974999999999999
0.4,C=0,0.0,-0.09425,0.14137499999999997
0.4,C=0,0.0,-0.09533333333333333,0.143
0.4,C=0,0.0,-0.09641666666666666,0.14462499999999998
0.4,C=0,0.0,-0.09749999999999999,0.14624999999999996
0.4,C=0,0.0,-0.09858333333333333,0.14787499999999998
0.4,C=0,0.0,-0.09966666666666667,0.1495
0.4,C=0,0.0,-0.1,0.15
0.4,C=0,0.0,-0.10074999999999999,0.15112499999999995
0.4,C=0,0.0,-0.10183333333333333,0.15274999999999997
0.4,C=0,0.0,-0.10291666666666666,0.15437499999999998
0.4,C=0,0.0,-0.104,0.15599999999999997
0.4,C=0,0.0,-0.10508333333333333,0.157625
0.4,C=0,0.0,-0.10616666666666666,0.15924999999999997
0.4,C=0,0.0,-0.10725,0.16087499999999996
0.4,C=0,0.0,-0.10833333333333332,0.16249999999999995
0.4,C=0,0.0,-0.10941666666666666,0.164125
0.4,C=0,0.0,-0.1105,0.16574999999999998
0.4,C=0,0.0,-0.11158333333333333,0.16737499999999997
0.4,C=0,0.0,-0.11266666666666666,0.16899999999999998
0.4,C=0,0.0,-0.11374999999999999,0.17062499999999997
0.4,C=0,0.0,-0.11483333333333333,0.17224999999999996
0.4,C=0,0.0,-0.11591666666666667,0.173875
0.4,C=0,0.0,-0.11699999999999999,0.1755
0.4,C=0,0.0,-0.11808333333333333,0.17712499999999998
0.4,C=0,0.0,-0.11916666666666666,0.17874999999999996
0.4,C=0,0.0,-0.12025,0.18037499999999998
0.4,C=0,0.0,-0.12133333333333332,0.18199999999999997
0.4,C=0,0.0,-0.12241666666666666,0.18362499999999995
0.4,C=0,0.0,-0.1235,0.18525
0.4,C=0,0.0,-0.12458333333333332,0.18687499999999999
0.4,C=0,0.0,-0.12566666666666665,0.18849999999999995
0.4,C=0,0.0,-0.12675,0.19012499999999996
0.4,C=0,0.0,-0.12783333333333333,0.19174999999999998
0.4,C=0,0.0,-0.12891666666666665,0.19337499999999996
0.4,C=0,0.0,-0.13,0.19499999999999998
0.4,C=0,0.0,-0.13108333333333333,0.196625
0.4,C=0,0.0,-0.13216666666666665,0.19824999999999998
0.4,C=0,0.0,-0.13325,0.199875
0.4,C=0,0.0,-0.13433333333333333,0.20149999999999996
0.4,C=0,0.0,-0.13541666666666666,0.20312499999999997
0.4,C=0,0.0,-0.13649999999999998,0.20474999999999996
0.4,C=0,0.0,-0.13758333333333334,0.20637499999999998
0.4,C=0,0.0,-0.13866666666666666,0.208
0.4,C=0,0.0,-0.13974999999999999,0.20962499999999998
0.4,C=0,0.0,-0.14083333333333334,0.21125
0.4,C=0,0.0,-0.14191666666666666,0.21287499999999995
0.4,C=0,0.0,-0.143,0.21449999999999997
0.4,C=0,0.0,-0.1440833333333333,0.21612499999999996
0.4,C=0,0.0,-0.14516666666666667,0.21774999999999997
0.4,C=0,0.0,-0.14625,0.219375
0.4,C=0,0.0,-0.14733333333333332,0.22099999999999997
0.4,C=0,0.0,-0.14841666666666667,0.222625
0.4,C=0,0.0,-0.1495,0.22424999999999995
0.4,C=0,0.0,-0.15058333333333332,0.22587499999999996
0.4,C=0,0.0,-0.15166666666666667,0.22749999999999998
0.4,C=0,0.0,-0.15275,0.22912499999999997
0.4,C=0,0.0,-0.15383333333333332,0.23074999999999998
0.4,C=0,0.0,-0.15491666666666665,0.23237499999999997
0.4,C=0,0.0,-0.156,0.23399999999999999
0.4,C=0,0.0,-0.15708333333333332,0.23562499999999995
0.4,C=0,0.0,-0.15816666666666665,0.23724999999999996
0.4,C=0,0.0,-0.15925,0.23887499999999998
0.4,C=0,0.0,-0.16033333333333333,0.24049999999999996
0.4,C=0,0.0,-0.16141666666666665,0.24212499999999998
0.4,C=0,0.0,-0.1625,0.24375
0.4,C=0,0.0,-0.16358333333333333,0.24537499999999998
0.4,C=0,0.0,-0.16466666666666666,0.24699999999999994
0.4,C=0,0.0,-0.16574999999999998,0.24862499999999996
0.4,C=0,0.0,-0.16683333333333333,0.25025
0.4,C=0,0.0,-0.16791666666666666,0.25187499999999996
0.4,C=0,0.0,-0.16899999999999998,0.25349999999999995
0.4,C=0,0.0,-0.17008333333333334,0.255125
0.4,C=0,0.0,-0.17116666666666666,0.25675
0.4,C=0,0.0,-0.17225,0.25837499999999997
0.4,C=0,0.0,-0.17333333333333334,0.25999999999999995
0.4,C=0,0.0,-0.17441666666666666,0.26162499999999994
0.4,C=0,0.0,-0.1755,0.26325
0.4,C=0,0.0,-0.17658333333333331,0.26487499999999997
0.4,C=0,0.0,-0.17766666666666667,0.26649999999999996
0.4,C=0,0.0,-0.17875,0.268125
0.4,C=0,0.0,-0.17983333333333332,0.26974999999999993
0.4,C=0,0.0,-0.18091666666666667,0.271375
0.4,C=0,0.0,-0.182,0.27299999999999996
0.4,C=0,0.0,-0.18308333333333332,0.27462499999999995
0.4,C=0,0.0,-0.18416666666666665,0.27624999999999994
0.4,C=0,0.0,-0.18525,0.277875
0.4,C=0,0.0,-0.18633333333333332,0.27949999999999997
0.4,C=0,0.0,-0.18741666666666665,0.28112499999999996
0.4,C=0,0.0,-0.1885,0.28274999999999995
0.4,C=0,0.0,-0.18958333333333333,0.28437499999999993
0.4,C=0,0.0,-0.19066666666666665,0.286
0.4,C=0,0.0,-0.19175,0.28762499999999996
0.4,C=0,0.0,-0.19283333333333333,0.28924999999999995
0.4,C=0,0.0,-0.19391666666666665,0.29087499999999994
0.4,C=0,0.0,-0.19499999999999998,0.2924999999999999
0.4,C=0,0.0,-0.19608333333333333,0.29412499999999997
0.4,C=0,0.0,-0.19716666666666666,0.29574999999999996
0.4,C=0,0.0,-0.19824999999999998,0.29737499999999994
0.4,C=0,0.0,-0.19933333333333333,0.299
0.4,C=0,0.0,-0.20041666666666666,0.300625
0.4,C=0,0.0,-0.20149999999999998,0.3022499999999999
0.4,C=0,0.0,-0.20258333333333334,0.30387499999999995
0.4,C=0,0.0,-0.20366666666666666,0.30549999999999994
0.4,C=0,0.0,-0.20475,0.3071249999999999
0.4,C=0,0.0,-0.2058333333333333,0.30874999999999997
0.4,C=0,0.0,-0.20691666666666667,0.31037499999999996
0.4,C=0,0.0,-0.208,0.31199999999999994
0.4,C=0,0.0,-0.20908333333333332,0.31362499999999993
0.4,C=0,0.0,-0.21016666666666667,0.31525
0.4,C=0,0.0,-0.21125,0.31687499999999996
0.4,C=0,0.0,-0.21233333333333332,0.31849999999999995
0.4,C=0,0.0,-0.21341666666666664,0.3201249999999999
0.4,C=0,0.0,-0.2145,0.3217499999999999
0.4,C=0,0.0,-0.21558333333333332,0.32337499999999997
0.4,C=0,0.0,-0.21666666666666665,0.3249999999999999
0.4,C=0,0.0,-0.21775,0.32662499999999994
0.4,C=0,0.0,-0.21883333333333332,0.32825
0.4,C=0,0.0,-0.21991666666666665,0.3298749999999999
0.4,C=0,0.0,-0.221,0.33149999999999996
0.4,C=0,0.0,-0.22208333333333333,0.33312499999999995
0.4,C=0,0.0,-0.22316666666666665,0.33474999999999994
0.4,C=0,0.0,-0.22424999999999998,0.3363749999999999
0.4,C=0,0.0,-0.22533333333333333,0.33799999999999997
0.4,C=0,0.0,-0.22641666666666665,0.33962499999999995
0.4,C=0,0.0,-0.22749999999999998,0.34124999999999994
0.4,C=0,0.0,-0.22858333333333333,0.342875
0.4,C=0,0.0,-0.22966666666666666,0.3444999999999999
0.4,C=0,0.0,-0.23074999999999998,0.34612499999999996
0.4,C=0,0.0,-0.23183333333333334,0.34775
0.4,C=0,0.0,-0.23291666666666666,0.34937499999999994
0.4,C=0,0.0,-0.23399999999999999,0.351
0.4,C=0,0.0,-0.2350833333333333,0.3526249999999999
0.4,C=0,0.0,-0.23616666666666666,0.35424999999999995
0.4,C=0,0.0,-0.23725,0.35587499999999994
0.4,C=0,0.0,-0.2383333333333333,0.35749999999999993
0.4,C=0,0.0,-0.23941666666666667,0.35912499999999997
0.4,C=0,0.0,-0.2405,0.36074999999999996
0.4,C=0,0.0,-0.24158333333333332,0.36237499999999995
0.4,C=0,0.0,-0.24266666666666664,0.36399999999999993
0.4,C=0,0.0,-0.24375,0.365625
0.4,C=0,0.0,-0.24483333333333332,0.3672499999999999
0.4,C=0,0.0,-0.24591666666666664,0.36887499999999995
0.4,C=0,0.0,-0.247,0.3705
0.4,C=0,0.0,-0.24808333333333332,0.37212499999999993
0.4,C=0,0.0,-0.24916666666666665,0.37374999999999997
0.4,C=0,0.0,-0.25,0.37499999999999994
0.4,C=0,0.0,-0.25025,0.3753749999999999
0.4,C=0,0.0,-0.2513333333333333,0.3769999999999999
0.4,C=0,0.0,-0.2524166666666667,0.378625
0.4,C=0,0.0,-0.2535,0.3802499999999999
0.4,C=0,0.0,-0.25458333333333333,0.38187499999999996
0.4,C=0,0.0,-0.25566666666666665,0.38349999999999995
0.4,C=0,0.0,-0.25675,0.38512499999999994
0.4,C=0,0.0,-0.2578333333333333,0.3867499999999999
0.4,C=0,0.0,-0.25891666666666663,0.38837499999999986
0.4,C=0,0.0,-0.26,0.38999999999999996
0.4,C=0,0.0,-0.26108333333333333,0.39162499999999995
0.4,C=0,0.0,-0.26216666666666666,0.39325
0.4,C=0,0.0,-0.26325,0.3948749999999999
0.4,C=0,0.0,-0.2643333333333333,0.39649999999999996
0.4,C=0,0.0,-0.26541666666666663,0.3981249999999999
0.4,C=0,0.0,-0.2665,0.39975
0.4,C=0,0.0,-0.26758333333333334,0.401375
0.4,C=0,0.0,-0.26866666666666666,0.4029999999999999
0.4,C=0,0.0,-0.26975,0.40462499999999996
0.4,C=0,0.0,-0.2708333333333333,0.40624999999999994
0.4,C=0,0.0,-0.27191666666666664,0.40787499999999993
0.4,C=0,0.0,-0.27299999999999996,0.4094999999999999
0.4,C=0,0.0,-0.27408333333333335,0.411125
0.4,C=0,0.0,-0.27516666666666667,0.41274999999999995
0.4,C=0,0.0,-0.27625,0.41437499999999994
0.4,C=0,0.0,-0.2773333333333333,0.416
0.4,C=0,0.0,-0.27841666666666665,0.4176249999999999
0.4,C=0,0.0,-0.27949999999999997,0.41924999999999996
0.4,C=0,0.0,-0.2805833333333333,0.4208749999999999
0.4,C=0,0.0,-0.2816666666666667,0.4225
0.4,C=0,0.0,-0.28275,0.424125
0.4,C=0,0.0,-0.2838333333333333,0.4257499999999999
0.4,C=0,0.0,-0.28491666666666665,0.42737499999999995
0.4,C=0,0.0,-0.286,0.42899999999999994
0.4,C=0,0.0,-0.2870833333333333,0.4306249999999999
0.4,C=0,0.0,-0.2881666666666666,0.4322499999999999
0.4,C=0,0.0,-0.28925,0.433875
0.4,C=0,0.0,-0.29033333333333333,0.43549999999999994
0.4,C=0,0.0,-0.29141666666666666,0.43712499999999993
0.4,C=0,0.0,-0.2925,0.43875
0.4,C=0,0.0,-0.2935833333333333,0.4403749999999999
0.4,C=0,0.0,-0.29466666666666663,0.44199999999999995
0.4,C=0,0.0,-0.29575,0.443625
0.4,C=0,0.0,-0.29683333333333334,0.44525
0.4,C=0,0.0,-0.29791666666666666,0.44687499999999997
0.4,C=0,0.0,-0.299,0.4484999999999999
0.4,C=0,0.0,-0.3000833333333333,0.45012499999999994
0.4,C=0,0.0,-0.30116666666666664,0.45174999999999993
0.4,C=0,0.0,-0.30224999999999996,0.4533749999999999
0.4,C=0,0.0,-0.30333333333333334,0.45499999999999996
0.4,C=0,0.0,-0.30441666666666667,0.456625
0.4,C=0,0.0,-0.3055,0.45824999999999994
0.4,C=0,0.0,-0.3065833333333333,0.4598749999999999
0.4,C=0,0.0,-0.30766666666666664,0.46149999999999997
0.4,C=0,0.0,-0.30874999999999997,0.4631249999999999
0.4,C=0,0.0,-0.3098333333333333,0.46474999999999994
0.4,C=0,0.0,-0.3109166666666667,0.466375
0.4,C=0,0.0,-0.312,0.46799999999999997
0.4,C=0,0.0,-0.3130833333333333,0.46962499999999996
0.4,C=0,0.0,-0.31416666666666665,0.4712499999999999
0.4,C=0,0.0,-0.31525,0.47287499999999993
0.4,C=0,0.0,-0.3163333333333333,0.4744999999999999
0.4,C=0,0.0,-0.3174166666666666,0.4761249999999999
0.4,C=0,0.0,-0.3185,0.47774999999999995
0.4,C=0,0.0,-0.31958333333333333,0.479375
0.4,C=0,0.0,-0.32066666666666666,0.4809999999999999
0.4,C=0,0.0,-0.32175,0.4826249999999999
0.4,C=0,0.0,-0.3228333333333333,0.48424999999999996
0.4,C=0,0.0,-0.32391666666666663,0.4858749999999999
0.4,C=0,0.0,-0.325,0.4875
0.4,C=0,0.0,-0.32608333333333334,0.489125
0.4,C=0,0.0,-0.32716666666666666,0.49074999999999996
0.4,C=0,0.0,-0.32825,0.49237499999999995
0.4,C=0,0.0,-0.3293333333333333,0.4939999999999999
0.4,C=0,0.0,-0.33041666666666664,0.4956249999999999
0.4,C=0,0.0,-0.33149999999999996,0.4972499999999999
0.4,C=0,0.0,-0.33258333333333334,0.498875
0.4,C=0,0.0,-0.33366666666666667,0.5005
0.4,C=0,0.0,-0.33475,0.5021249999999999
0.4,C=0,0.0,-0.3358333333333333,0.5037499999999999
0.4,C=0,0.0,-0.33691666666666664,0.5053749999999999
0.4,C=0,0.0,-0.33799999999999997,0.5069999999999999
0.4,C=0,0.0,-0.3390833333333333,0.5086249999999999
0.4,C=0,0.0,-0.3401666666666667,0.51025
0.4,C=0,0.0,-0.34125,0.511875
0.4,C=0,0.0,-0.3423333333333333,0.5135
0.4,C=0,0.0,-0.34341666666666665,0.5151249999999999
0.4,C=0,0.0,-0.3445,0.5167499999999999
0.4,C=0,0.0,-0.3455833333333333,0.5183749999999999
0.4,C=0,0.0,-0.3466666666666667,0.5199999999999999
0.4,C=0,0.0,-0.34775,0.521625
0.4,C=0,0.0,-0.34883333333333333,0.5232499999999999
0.4,C=0,0.0,-0.34991666666666665,0.524875
0.4,C=0,0.0,-0.351,0.5265
0.4,C=0,0.0,-0.3520833333333333,0.5281249999999998
0.4,C=0,0.0,-0.35316666666666663,0.5297499999999999
0.4,C=0,0.0,-0.35425,0.5313749999999999
0.4,C=0,0.0,-0.35533333333333333,0.5329999999999999
0.4,C=0,0.0,-0.35641666666666666,0.5346249999999999
0.4,C=0,0.0,-0.3575,0.53625
0.4,C=0,0.0,-0.3585833333333333,0.5378749999999999
0.4,C=0,0.0,-0.35966666666666663,0.5394999999999999
0.4,C=0,0.0,-0.36074999999999996,0.5411249999999999
0.4,C=0,0.0,-0.36183333333333334,0.54275
0.4,C=0,0.0,-0.36291666666666667,0.5443749999999999
0.4,C=0,0.0,-0.364,0.5459999999999999
0.4,C=0,0.0,-0.3650833333333333,0.5476249999999999
0.4,C=0,0.0,-0.36616666666666664,0.5492499999999999
0.4,C=0,0.0,-0.36724999999999997,0.5508749999999999
0.4,C=0,0.0,-0.3683333333333333,0.5524999999999999
0.4,C=0,0.0,-0.36941666666666667,0.554125
0.4,C=0,0.0,-0.3705,0.55575
0.4,C=0,0.0,-0.3715833333333333,0.557375
0.4,C=0,0.0,-0.37266666666666665,0.5589999999999999
0.4,C=0,0.0,-0.37374999999999997,0.5606249999999999
0.4,C=0,0.0,-0.3748333333333333,0.5622499999999999
0.4,C=0,0.0,-0.3759166666666667,0.563875
0.4,C=0,0.0,-0.377,0.5654999999999999
0.4,C=0,0.0,-0.3780833333333333,0.567125
0.4,C=0,0.0,-0.37916666666666665,0.5687499999999999
0.4,C=0,0.0,-0.38025,0.5703749999999999
0.4,C=0,0.0,-0.3813333333333333,0.572
0.4,C=0,0.0,-0.3824166666666666,0.5736249999999998
0.4,C=0,0.0,-0.3835,0.5752499999999999
0.4,C=0,0.0,-0.38458333333333333,0.5768749999999999
0.4,C=0,0.0,-0.38566666666666666,0.5784999999999999
0.4,C=0,0.0,-0.38675,0.5801249999999999
0.4,C=0,0.0,-0.3878333333333333,0.5817499999999999
0.4,C=0,0.0,-0.38891666666666663,0.5833749999999999
0.4,C=0,0.0,-0.38999999999999996,0.5849999999999999
0.4,C=0,0.0,-0.39108333333333334,0.586625
0.4,C=0,0.0,-0.39216666666666666,0.5882499999999999
0.4,C=0,0.0,-0.39325,0.5898749999999999
0.4,C=0,0.0,-0.3943333333333333,0.5914999999999999
0.4,C=0,0.0,-0.39541666666666664,0.5931249999999999
0.4,C=0,0.0,-0.39649999999999996,0.5947499999999999
0.4,C=0,0.0,-0.3975833333333333,0.5963749999999999
0.4,C=0,0.0,-0.39866666666666667,0.598
0.4,C=0,0.0,-0.39975,0.599625
0.4,C=0,0.0,-0.4,0.6
0.4,C=0,0.0,-0.4008333333333333,0.6008333333333333
0.4,C=0,0.0,-0.40191666666666664,0.6019166666666667
0.4,C=0,0.0,-0.40299999999999997,0.603
0.4,C=0,0.0,-0.4040833333333333,0.6040833333333333
0.4,C=0,0.0,-0.4051666666666667,0.6051666666666666
0.4,C=0,0.0,-0.40625,0.60625
0.4,C=0,0.0,-0.4073333333333333,0.6073333333333333
0.4,C=0,0.0,-0.40841666666666665,0.6084166666666666
0.4,C=0,0.0,-0.4095,0.6094999999999999
0.4,C=0,0.0,-0.4105833333333333,0.6105833333333333
0.4,C=0,0.0,-0.4116666666666666,0.6116666666666666
0.4,C=0,0.0,-0.41275,0.6127499999999999
0.4,C=0,0.0,-0.41383333333333333,0.6138333333333332
0.4,C=0,0.0,-0.41491666666666666,0.6149166666666666
0.4,C=0,0.0,-0.416,0.6159999999999999
0.4,C=0,0.0,-0.4170833333333333,0.6170833333333332
0.4,C=0,0.0,-0.41816666666666663,0.6181666666666665
0.4,C=0,0.0,-0.41924999999999996,0.6192499999999999
0.4,C=0,0.0,-0.42033333333333334,0.6203333333333333
0.4,C=0,0.0,-0.42141666666666666,0.6214166666666666
0.4,C=0,0.0,-0.4225,0.6224999999999999
0.4,C=0,0.0,-0.4235833333333333,0.6235833333333333
0.4,C=0,0.0,-0.42466666666666664,0.6246666666666666
0.4,C=0,0.0,-0.42574999999999996,0.6257499999999999
0.4,C=0,0.0,-0.4268333333333333,0.6268333333333332
0.4,C=0,0.0,-0.42791666666666667,0.6279166666666667
0.4,C=0,0.0,-0.429,0.629
0.4,C=0,0.0,-0.4300833333333333,0.6300833333333333
0.4,C=0,0.0,-0.43116666666666664,0.6311666666666667
0.4,C=0,0.0,-0.43224999999999997,0.63225
0.4,C=0,0.0,-0.4333333333333333,0.6333333333333333
0.4,C=0,0.0,-0.4344166666666667,0.6344166666666666
0.4,C=0,0.0,-0.4355,0.6355
0.4,C=0,0.0,-0.4365833333333333,0.6365833333333333
0.4,C=0,0.0,-0.43766666666666665,0.6376666666666666
0.4,C=0,0.0,-0.43875,0.6387499999999999
0.4,C=0,0.0,-0.4398333333333333,0.6398333333333333
0.4,C=0,0.0,-0.4409166666666666,0.6409166666666666
0.4,C=0,0.0,-0.442,0.6419999999999999
0.4,C=0,0.0,-0.44308333333333333,0.6430833333333332
0.4,C=0,0.0,-0.44416666666666665,0.6441666666666666
0.4,C=0,0.0,-0.44525,0.6452499999999999
0.4,C=0,0.0,-0.4463333333333333,0.6463333333333332
0.4,C=0,0.0,-0.44741666666666663,0.6474166666666665
0.4,C=0,0.0,-0.44849999999999995,0.6484999999999999
0.4,C=0,0.0,-0.44958333333333333,0.6495833333333333
0.4,C=0,0.0,-0.45066666666666666,0.6506666666666666
0.4,C=0,0.0,-0.45175,0.6517499999999999
0.4,C=0,0.0,-0.4528333333333333,0.6528333333333333
0.4,C=0,0.0,-0.45391666666666663,0.6539166666666666
0.4,C=0,0.0,-0.45499999999999996,0.6549999999999999
0.4,C=0,0.0,-0.4560833333333333,0.6560833333333332
0.4,C=0,0.0,-0.45716666666666667,0.6571666666666667
0.4,C=0,0.0,-0.45825,0.65825
0.4,C=0,0.0,-0.4593333333333333,0.6593333333333333
0.4,C=0,0.0,-0.46041666666666664,0.6604166666666667
0.4,C=0,0.0,-0.46149999999999997,0.6615
0.4,C=0,0.0,-0.4625833333333333,0.6625833333333333
0.4,C=0,0.0,-0.46366666666666667,0.6636666666666666
0.4,C=0,0.0,-0.46475,0.66475
0.4,C=0,0.0,-0.4658333333333333,0.6658333333333333
0.4,C=0,0.0,-0.46691666666666665,0.6669166666666666
0.4,C=0,0.0,-0.46799999999999997,0.6679999999999999
0.4,C=0,0.0,-0.4690833333333333,0.6690833333333333
0.4,C=0,0.0,-0.4701666666666666,0.6701666666666666
0.4,C=0,0.0,-0.47125,0.6712499999999999
0.4,C=0,0.0,-0.4723333333333333,0.6723333333333332
0.4,C=0,0.0,-0.47341666666666665,0.6734166666666666
0.4,C=0,0.0,-0.4745,0.6744999999999999
0.4,C=0,0.0,-0.4755833333333333,0.6755833333333332
0.4,C=0,0.0,-0.4766666666666666,0.6766666666666665
0.4,C=0,0.0,-0.47774999999999995,0.6777499999999999
0.4,C=0,0.0,-0.47883333333333333,0.6788333333333333
0.4,C=0,0.0,-0.47991666666666666,0.6799166666666666
0.4,C=0,0.0,-0.481,0.6809999999999999
0.4,C=0,0.0,-0.4820833333333333,0.6820833333333333
0.4,C=0,0.0,-0.48316666666666663,0.6831666666666666
0.4,C=0,0.0,-0.48424999999999996,0.6842499999999999
0.4,C=0,0.0,-0.4853333333333333,0.6853333333333332
0.4,C=0,0.0,-0.48641666666666666,0.6864166666666667
0.4,C=0,0.0,-0.4875,0.6875
0.4,C=0,0.0,-0.4885833333333333,0.6885833333333333
0.4,C=0,0.0,-0.48966666666666664,0.6896666666666667
0.4,C=0,0.0,-0.49074999999999996,0.69075
0.4,C=0,0.0,-0.4918333333333333,0.6918333333333333
0.4,C=0,0.0,-0.49291666666666667,0.6929166666666666
0.4,C=0,0.0,-0.494,0.694
0.4,C=0,0.0,-0.4950833333333333,0.6950833333333333
0.4,C=0,0.0,-0.49616666666666664,0.6961666666666666
0.4,C=0,0.0,-0.49724999999999997,0.6972499999999999
0.4,C=0,0.0,-0.4983333333333333,0.6983333333333333
0.4,C=0,0.0,-0.4994166666666666,0.6994166666666666
0.4,C=0,0.0,-0.5005,0.7004999999999999
0.4,C=0,0.0,-0.5015833333333333,0.7015833333333332
0.4,C=0,0.0,-0.5026666666666666,0.7026666666666666
0.4,C=0,0.0,-0.50375,0.70375
0.4,C=0,0.0,-0.5048333333333334,0.7048333333333333
0.4,C=0,0.0,-0.5059166666666667,0.7059166666666666
0.4,C=0,0.0,-0.507,0.707
0.4,C=0,0.0,-0.5080833333333333,0.7080833333333333
0.4,C=0,0.0,-0.5091666666666667,0.7091666666666666
0.4,C=0,0.0,-0.51025,0.7102499999999999
0.4,C=0,0.0,-0.5113333333333333,0.7113333333333333
0.4,C=0,0.0,-0.5124166666666666,0.7124166666666666
0.4,C=0,0.0,-0.5135,0.7134999999999999
0.4,C=0,0.0,-0.5145833333333333,0.7145833333333332
0.4,C=0,0.0,-0.5156666666666666,0.7156666666666666
0.4,C=0,0.0,-0.5167499999999999,0.7167499999999999
0.4,C=0,0.0,-0.5178333333333333,0.7178333333333332
0.4,C=0,0.0,-0.5189166666666667,0.7189166666666666
0.4,C=0,0.0,-0.52,0.72
0.4,C=0,0.0,-0.5210833333333333,0.7210833333333333
0.4,C=0,0.0,-0.5221666666666667,0.7221666666666666
0.4,C=0,0.0,-0.52325,0.72325
0.4,C=0,0.0,-0.5243333333333333,0.7243333333333333
0.4,C=0,0.0,-0.5254166666666666,0.7254166666666666
0.4,C=0,0.0,-0.5265,0.7264999999999999
0.4,C=0,0.0,-0.5275833333333333,0.7275833333333332
0.4,C=0,0.0,-0.5286666666666666,0.7286666666666666
0.4,C=0,0.0,-0.5297499999999999,0.7297499999999999
0.4,C=0,0.0,-0.5308333333333333,0.7308333333333332
0.4,C=0,0.0,-0.5319166666666666,0.7319166666666665
0.4,C=0,0.0,-0.533,0.733
0.4,C=0,0.0,-0.5340833333333334,0.7340833333333333
0.4,C=0,0.0,-0.5351666666666667,0.7351666666666666
0.4,C=0,0.0,-0.53625,0.73625
0.4,C=0,0.0,-0.5373333333333333,0.7373333333333333
0.4,C=0,0.0,-0.5384166666666667,0.7384166666666666
0.4,C=0,0.0,-0.5395,0.7394999999999999
0.4,C=0,0.0,-0.5405833333333333,0.7405833333333333
0.4,C=0,0.0,-0.5416666666666666,0.7416666666666666
0.4,C=0,0.0,-0.54275,0.7427499999999999
0.4,C=0,0.0,-0.5438333333333333,0.7438333333333332
0.4,C=0,0.0,-0.5449166666666666,0.7449166666666666
0.4,C=0,0.0,-0.5459999999999999,0.7459999999999999
0.4,C=0,0.0,-0.5470833333333333,0.7470833333333332
0.4,C=0,0.0,-0.5481666666666667,0.7481666666666666
0.4,C=0,0.0,-0.54925,0.74925
0.4,C=0,0.0,-0.5503333333333333,0.7503333333333333
0.4,C=0,0.0,-0.5514166666666667,0.7514166666666666
0.4,C=0,0.0,-0.5525,0.7525
0.4,C=0,0.0,-0.5535833333333333,0.7535833333333333
0.4,C=0,0.0,-0.5546666666666666,0.7546666666666666
0.4,C=0,0.0,-0.55575,0.7557499999999999
0.4,C=0,0.0,-0.5568333333333333,0.7568333333333332
0.4,C=0,0.0,-0.5579166666666666,0.7579166666666666
0.4,C=0,0.0,-0.5589999999999999,0.7589999999999999
0.4,C=0,0.0,-0.5600833333333333,0.7600833333333332
0.4,C=0,0.0,-0.5611666666666666,0.7611666666666665
0.4,C=0,0.0,-0.56225,0.76225
0.4,C=0,0.0,-0.5633333333333334,0.7633333333333333
0.4,C=0,0.0,-0.5644166666666667,0.7644166666666666
0.4,C=0,0.0,-0.5655,0.7655
0.4,C=0,0.0,-0.5665833333333333,0.7665833333333333
0.4,C=0,0.0,-0.5676666666666667,0.7676666666666666
0.4,C=0,0.0,-0.56875,0.7687499999999999
0.4,C=0,0.0,-0.5698333333333333,0.7698333333333333
0.4,C=0,0.0,-0.5709166666666666,0.7709166666666666
0.4,C=0,0.0,-0.572,0.7719999999999999
0.4,C=0,0.0,-0.5730833333333333,0.7730833333333332
0.4,C=0,0.0,-0.5741666666666666,0.7741666666666666
0.4,C=0,0.0,-0.5752499999999999,0.7752499999999999
0.4,C=0,0.0,-0.5763333333333333,0.7763333333333332
0.4,C=0,0.0,-0.5774166666666667,0.7774166666666666
0.4,C=0,0.0,-0.5785,0.7785
0.4,C=0,0.0,-0.5795833333333333,0.7795833333333333
0.4,C=0,0.0,-0.5806666666666667,0.7806666666666666
0.4,C=0,0.0,-0.58175,0.78175
0.4,C=0,0.0,-0.5828333333333333,0.7828333333333333
0.4,C=0,0.0,-0.5839166666666666,0.7839166666666666
0.4,C=0,0.0,-0.585,0.7849999999999999
0.4,C=0,0.0,-0.5860833333333333,0.7860833333333332
0.4,C=0,0.0,-0.5871666666666666,0.7871666666666666
0.4,C=0,0.0,-0.5882499999999999,0.7882499999999999
0.4,C=0,0.0,-0.5893333333333333,0.7893333333333332
0.4,C=0,0.0,-0.5904166666666666,0.7904166666666665
0.4,C=0,0.0,-0.5915,0.7915
0.4,C=0,0.0,-0.5925833333333334,0.7925833333333333
0.4,C=0,0.0,-0.5936666666666667,0.7936666666666666
0.4,C=0,0.0,-0.59475,0.79475
0.4,C=0,0.0,-0.5958333333333333,0.7958333333333333
0.4,C=0,0.0,-0.5969166666666667,0.7969166666666666
0.4,C=0,0.0,-0.598,0.7979999999999999
0.4,C=0,0.0,-0.5990833333333333,0.7990833333333333
0.4,C=0,0.0,-0.6001666666666666,0.8001666666666666
0.4,C=0,0.0,-0.60125,0.8012499999999999
0.4,C=0,0.0,-0.6023333333333333,0.8023333333333332
0.4,C=0,0.0,-0.6034166666666666,0.8034166666666666
0.4,C=0,0.0,-0.6044999999999999,0.8044999999999999
0.4,C=0,0.0,-0.6055833333333333,0.8055833333333332
0.4,C=0,0.0,-0.6066666666666667,0.8066666666666666
0.4,C=0,0.0,-0.60775,0.80775
0.4,C=0,0.0,-0.6088333333333333,0.8088333333333333
0.4,C=0,0.0,-0.6099166666666667,0.8099166666666666
0.4,C=0,0.0,-0.611,0.8109999999999999
0.4,C=0,0.0,-0.6120833333333333,0.8120833333333333
0.4,C=0,0.0,-0.6131666666666666,0.8131666666666666
0.4,C=0,0.0,-0.61425,0.8142499999999999
0.4,C=0,0.0,-0.6153333333333333,0.8153333333333332
0.4,C=0,0.0,-0.6164166666666666,0.8164166666666666
0.4,C=0,0.0,-0.6174999999999999,0.8174999999999999
0.4,C=0,0.0,-0.6185833333333333,0.8185833333333332
0.4,C=0,0.0,-0.6196666666666666,0.8196666666666665
0.4,C=0,0.0,-0.62075,0.82075
0.4,C=0,0.0,-0.6218333333333333,0.8218333333333333
0.4,C=0,0.0,-0.6229166666666667,0.8229166666666666
0.4,C=0,0.0,-0.624,0.824
0.4,C=0,0.0,-0.6250833333333333,0.8250833333333333
0.4,C=0,0.0,-0.6261666666666666,0.8261666666666666
0.4,C=0,0.0,-0.62725,0.8272499999999999
0.4,C=0,0.0,-0.6283333333333333,0.8283333333333333
0.4,C=0,0.0,-0.6294166666666666,0.8294166666666666
0.4,C=0,0.0,-0.6305,0.8304999999999999
0.4,C=0,0.0,-0.6315833333333333,0.8315833333333332
0.4,C=0,0.0,-0.6326666666666666,0.8326666666666666
0.4,C=0,0.0,-0.6337499999999999,0.8337499999999999
0.4,C=0,0.0,-0.6348333333333332,0.8348333333333332
0.4,C=0,0.0,-0.6359166666666667,0.8359166666666666
0.4,C=0,0.0,-0.637,0.837
0.4,C=0,0.0,-0.6380833333333333,0.8380833333333333
0.4,C=0,0.0,-0.6391666666666667,0.8391666666666666
0.4,C=0,0.0,-0.64025,0.8402499999999999
0.4,C=0,0.0,-0.6413333333333333,0.8413333333333333
0.4,C=0,0.0,-0.6424166666666666,0.8424166666666666
0.4,C=0,0.0,-0.6435,0.8434999999999999
0.4,C=0,0.0,-0.6445833333333333,0.8445833333333332
0.4,C=0,0.0,-0.6456666666666666,0.8456666666666666
0.4,C=0,0.0,-0.6467499999999999,0.8467499999999999
0.4,C=0,0.0,-0.6478333333333333,0.8478333333333332
0.4,C=0,0.0,-0.6489166666666666,0.8489166666666665
0.4,C=0,0.0,-0.65,0.85


==> anc/data/numerical_exploration/continuous_support_comparison.csv <==
mu,t,achievable_support,old_grid_support,improvement
2.999999999999999889e-02,1.000000000000000000e+00,5.169345386030403944e-01,5.169345386030405054e-01,-1.110223024625156540e-16
3.070593065697078614e-02,1.000000000000000000e+00,5.166034602355416006e-01,5.166034602355416006e-01,0.000000000000000000e+00
3.142847258368993563e-02,1.000000000000000000e+00,5.162645912557267680e-01,5.162645912557267680e-01,0.000000000000000000e+00
3.216801666030968954e-02,1.000000000000000000e+00,5.159177483425270161e-01,5.159177483425270161e-01,0.000000000000000000e+00
3.292496296479167917e-02,1.000000000000000000e+00,5.155627438611413149e-01,5.155627438611413149e-01,0.000000000000000000e+00
3.369972098934082699e-02,1.000000000000000000e+00,5.151993857615297934e-01,5.151993857615297934e-01,0.000000000000000000e+00
3.449270986193206379e-02,1.000000000000000000e+00,5.148274774745191795e-01,5.148274774745191795e-01,0.000000000000000000e+00
3.530435857304994873e-02,1.000000000000000000e+00,5.144468178054625307e-01,5.144468178054625307e-01,0.000000000000000000e+00
3.613510620776346632e-02,1.000000000000000000e+00,5.140572008253971870e-01,5.140572008253971870e-01,0.000000000000000000e+00
3.698540218326196866e-02,1.000000000000000000e+00,5.136584157596415512e-01,5.136584157596416622e-01,-1.110223024625156540e-16
3.785570649198060494e-02,1.000000000000000000e+00,5.132502468737707435e-01,5.132502468737708545e-01,-1.110223024625156540e-16
3.874648995044651517e-02,1.000000000000000000e+00,5.128324733569080696e-01,5.128324733569080696e-01,0.000000000000000000e+00
3.965823445398087427e-02,1.000000000000000000e+00,5.124048692022712403e-01,5.124048692022712403e-01,0.000000000000000000e+00
4.059143323739419773e-02,1.000000000000000000e+00,5.119672030849075073e-01,5.119672030849075073e-01,0.000000000000000000e+00
4.154659114181619151e-02,1.000000000000000000e+00,5.115192382365516544e-01,5.115192382365516544e-01,0.000000000000000000e+00
4.252422488780415594e-02,1.000000000000000000e+00,5.110607323175391237e-01,5.110607323175391237e-01,0.000000000000000000e+00
4.352486335487817937e-02,1.000000000000000000e+00,5.105914372857054406e-01,5.105914372857054406e-01,0.000000000000000000e+00
4.454904786763394520e-02,1.000000000000000000e+00,5.101110992622005513e-01,5.101110992622006624e-01,-1.110223024625156540e-16
4.559733248858801463e-02,1.000000000000000000e+00,5.096194583941456857e-01,5.096194583941456857e-01,0.000000000000000000e+00
4.667028431791413884e-02,1.000000000000000000e+00,5.091162487140582504e-01,5.091162487140582504e-01,0.000000000000000000e+00
4.776848380023276247e-02,1.000000000000000000e+00,5.086011979959688123e-01,5.086011979959688123e-01,0.000000000000000000e+00
4.889252503861932220e-02,1.000000000000000000e+00,5.080740276081527895e-01,5.080740276081527895e-01,0.000000000000000000e+00
5.004301611600176641e-02,1.000000000000000000e+00,5.075344523623966930e-01,5.075344523623966930e-01,0.000000000000000000e+00
5.122057942412070602e-02,1.000000000000000000e+00,5.069821803597165388e-01,5.069821803597164278e-01,1.110223024625156540e-16
5.242585200023051201e-02,1.000000000000000000e+00,5.064169128324469416e-01,5.064169128324469416e-01,0.000000000000000000e+00
5.365948587172304773e-02,1.000000000000000000e+00,5.058383439826145134e-01,5.058383439826145134e-01,0.000000000000000000e+00
5.492214840886105315e-02,9.999999999999925615e-01,5.052461608165066398e-01,5.052461608165065288e-01,1.110223024625156540e-16
5.621452268581151462e-02,9.999999999999891198e-01,5.046400429753489236e-01,5.046400429753485906e-01,3.330669073875469621e-16
5.753730785017465571e-02,9.999999999999799050e-01,5.040196625619973725e-01,5.040196625619970394e-01,3.330669073875469621e-16
5.889121950120813215e-02,9.999999999999604761e-01,5.033846839635545134e-01,5.033846839635531811e-01,1.332267629550187849e-15
6.027699007695139916e-02,9.999999999999263922e-01,5.027347636698074052e-01,5.027347636698038524e-01,3.552713678800500929e-15
6.169536925045953496e-02,9.999999999998517852e-01,5.020695500873961770e-01,5.020695500873897377e-01,6.439293542825907934e-15
6.314712433536061320e-02,9.999999999997211120e-01,5.013886833496130624e-01,5.013886833496002948e-01,1.276756478318930021e-14
6.463304070095649001e-02,9.999999999994693134e-01,5.006917951217184637e-01,5.006917951216935947e-01,2.486899575160350651e-14
6.615392219709136101e-02,9.999999999990037969e-01,4.999785084016823422e-01,4.999785084016348802e-01,4.746203430272544210e-14
6.771059158901759911e-02,9.999999999981660226e-01,4.992484373162360267e-01,4.992484373161462097e-01,8.981704269217516412e-14
6.930389100249476075e-02,9.999999999966697750e-01,4.985011869121233063e-01,4.985011869119569949e-01,1.663114090888484498e-13
7.093468237936220722e-02,9.999999999940337725e-01,4.977363529424484456e-01,4.977363529421428012e-01,3.056443986793055956e-13
7.260384794383145657e-02,9.999999999894532143e-01,4.969535216479876727e-01,4.969535216474357253e-01,5.519473766923965741e-13
7.431229067975132774e-02,9.999999999815987195e-01,4.961522695333762112e-01,4.961522695323897225e-01,9.864886685306828440e-13
7.606093481910336518e-02,9.999999999683025775e-01,4.953321631380167567e-01,4.953321631362778699e-01,1.738886812319151431e-12
7.785072634199206865e-02,9.999999999460778000e-01,4.944927588016277964e-01,4.944927587985996631e-01,3.028133299665114464e-12
7.968263348840058657e-02,9.999999999093863723e-01,4.936336024242780063e-01,4.936336024190693395e-01,5.208666831180153167e-12
8.155764728198823532e-02,9.999999998495285869e-01,4.927542292208099139e-01,4.927542292119576062e-01,8.852307775697454417e-12
8.347678206621372832e-02,9.999999997530268914e-01,4.918541634695234865e-01,4.918541634546519381e-01,1.487154843715643437e-11
8.544107605307404985e-02,9.999999995992315815e-01,4.909329182550005166e-01,4.909329182303004968e-01,2.470001980725555768e-11
8.745159188475530587e-02,9.999999993568603474e-01,4.899899952049715512e-01,4.899899951644005047e-01,4.057104652233078923e-11
8.950941720850015548e-02,9.999999989790814281e-01,4.890248842211056823e-01,4.890248841551877446e-01,6.591793777488419437e-11
9.161566526500244945e-02,9.999999983965134343e-01,4.880370632036516998e-01,4.880370630976821889e-01,1.059695109439928729e-10
9.377147549064708543e-02,9.999999975075208880e-01,4.870259977698356835e-01,4.870259976012401015e-01,1.685955819397122468e-10
9.597801413392147152e-02,9.999999961647511038e-01,4.859911409659875003e-01,4.859911407004599559e-01,2.655275443963489579e-10
9.823647488633188707e-02,9.999999941567723205e-01,4.849319329733513539e-01,4.849319325592851282e-01,4.140662257512417455e-10
1.005480795281652601e-01,9.999999911832594401e-01,4.838478008076241288e-01,4.838478001681447704e-01,6.394793583552882410e-10
1.029140785894475385e-01,9.999999868218008015e-01,4.827381580122739324e-01,4.827381570339669969e-01,9.783069354618589841e-10
1.053357520264539410e-01,9.999999804839788675e-01,4.816024043457971526e-01,4.816024028628987930e-01,1.482898359661533050e-09
1.078144099141388063e-01,9.999999713578339167e-01,4.804399254631065430e-01,4.804399232355592853e-01,2.227547257760420507e-09
1.103513931548590066e-01,9.999999583332109809e-01,4.792500925913966148e-01,4.792500892746516250e-01,3.316744989767528295e-09
1.129480742037740348e-01,9.999999399058911997e-01,4.780322622009047784e-01,4.780322573047537382e-01,4.896151040156837553e-09
1.156058578113158680e-01,9.999999140556189436e-01,4.767857756711656458e-01,4.767857685041027582e-01,7.167062887614150668e-09
1.183261817831296608e-01,9.999998780923760044e-01,4.755099589535055626e-01,4.755099485481867894e-01,1.040531877327666166e-08
1.211105177578966352e-01,9.999998284644070479e-01,4.742041222307319392e-01,4.742041072449489914e-01,1.498578294789609799e-08
1.239603720034601064e-01,9.999997605207406881e-01,4.728675595752040994e-01,4.728675381614080298e-01,2.141379606968030203e-08
1.268772862316849548e-01,9.999996682199222553e-01,4.714995486067167230e-01,4.714995182414926655e-01,3.036522405741592934e-08
1.298628384324917728e-01,9.999995437760090811e-01,4.700993501519331597e-01,4.700993074148834827e-01,4.273704967694413881e-08
1.329186437275164112e-01,9.999993772320034946e-01,4.686662079074244147e-01,4.686661481966501452e-01,5.971077426947246636e-08
1.360463552438574419e-01,9.999991559502483529e-01,4.671993481087055589e-01,4.671992652774677457e-01,8.283123781316348300e-08
1.392476650083833700e-01,9.999988640087502656e-01,4.656979792080669922e-01,4.656978651041907558e-01,1.141038762364487980e-07
1.425243048630838727e-01,9.999984814919891107e-01,4.641612915643692494e-01,4.641611354505572051e-01,1.561138120442784327e-07
1.458780474019606144e-01,9.999979836646459841e-01,4.625884571484084606e-01,4.625882449777910521e-01,2.121706174085247198e-07
1.493107069299633161e-01,9.999973400166757287e-01,4.609786292678873521e-01,4.609783427848655468e-01,2.864830218052283328e-07
1.528241404444913853e-01,9.999965131685859543e-01,4.593309423164503302e-01,4.593305579481830048e-01,3.843682673254633642e-07
1.564202486399905445e-01,9.999954576263641037e-01,4.576445115516800666e-01,4.576439990504235777e-01,5.125012564888287159e-07
1.601009769361892709e-01,9.999941183765908015e-01,4.559184329073698860e-01,4.559177536983070045e-01,6.792090628815472542e-07
1.638683165305302447e-01,9.999924293134636599e-01,4.541517828457581896e-01,4.541508880290066608e-01,8.948167515288041329e-07
1.677243054753667084e-01,9.999903114912995772e-01,4.523436182557881713e-01,4.523424462049493444e-01,1.172050838826876884e-06
1.716710297805065233e-01,9.999876711979469590e-01,4.504929764037419737e-01,4.504914498967270697e-01,1.526507014903977222e-06
1.757106245417000001e-01,9.999843978469232786e-01,4.485988749428495570e-01,4.485968977538409841e-01,1.977189008572910467e-06
1.798452750956822943e-01,9.999803616885648561e-01,4.466603119886742856e-01,4.466577648629918018e-01,2.547125682483830644e-06
1.840772182023951986e-01,9.999754113433590996e-01,4.446762662671382982e-01,4.446730021936229349e-01,3.264073515363286049e-06
1.884087432550275720e-01,9.999693711633597104e-01,4.426456973421191154e-01,4.426415360304167823e-01,4.161311702333136964e-06
1.928421935185296587e-01,9.999620384306595611e-01,4.405675459294413621e-01,4.405622673924370347e-01,5.278537004327343851e-06
1.973799673972704005e-01,9.999531804047290251e-01,4.384407343039504745e-01,4.384340714386031346e-01,6.662865347339952393e-06
2.020245197325246655e-01,9.999425312332416160e-01,4.362641668060898148e-01,4.362557968591740387e-01,8.369946915776083074e-06
2.067783631304909442e-01,9.999297887435782961e-01,4.340367304540689863e-01,4.340262652529143783e-01,1.046520115460802813e-05
2.116440693215592694e-01,9.999146111343818477e-01,4.317572956672713902e-01,4.317442704896032324e-01,1.302517766815780575e-05
2.166242705515639411e-01,9.998966135885266615e-01,4.294247171060575630e-01,4.294085780575431222e-01,1.613904851444081245e-05
2.217216610057733406e-01,9.998753648300551244e-01,4.270378346325460761e-01,4.270179243957148429e-01,1.991023683123316346e-05
2.269389982663886918e-01,9.998503836485785889e-01,4.245954743963100686e-01,4.245710162102170893e-01,2.445818609297933932e-05
2.322791048043381101e-01,9.998211354148454078e-01,4.220964500483005422e-01,4.220665297746215017e-01,2.992027367904048774e-05
2.377448695061752382e-01,9.997870286107219950e-01,4.195395640855787978e-01,4.195031102138640500e-01,3.645387171474778754e-05
2.433392492369061411e-01,9.997474113958455533e-01,4.169236093287830291e-01,4.168793707712860619e-01,4.423855749696725681e-05
2.490652704395923400e-01,9.997015682314883689e-01,4.142473705335443235e-01,4.141938920584274375e-01,5.347847511688597066e-05
2.549260307725932928e-01,9.996487165798823016e-01,4.115096261364394881e-01,4.114452212871671510e-01,6.440484927233702805e-05
2.609247007853349731e-01,9.995880036944001512e-01,4.087091501354541689e-01,4.086318714837951505e-01,7.727865165901848243e-05
2.670645256335116291e-01,9.995185035125812023e-01,4.058447141043922679e-01,4.057639614466918565e-01,8.075265770041140101e-05
2.733488268346467853e-01,9.994392136601981669e-01,4.029150893402060341e-01,4.028541745004656227e-01,6.091483974041134175e-05
2.797810040649659213e-01,9.993490525703609961e-01,3.999190491418608273e-01,3.998759172938862738e-01,4.313184797455349440e-05
2.863645369985502454e-01,9.992468567172118066e-01,3.968553712190574512e-01,3.968275786517578840e-01,2.779256729956713912e-05
2.931029871897675720e-01,9.991313779590990096e-01,3.937228402290136042e-01,3.937075094862859670e-01,1.533074272763723656e-05
2.999999999999999889e-01,9.990012809814219352e-01,3.905202504394262863e-01,3.905140219049548778e-01,6.228534471408586626e-06
3.016438006426894192e-01,9.989684429871108495e-01,3.897575355726548008e-01,3.897529015354487258e-01,4.634037206074914650e-06
3.032876012853787939e-01,9.989348864964450181e-01,3.889950496063570018e-01,3.889917811659425739e-01,3.268440414427864482e-06
3.049314019280682242e-01,9.989006050932791592e-01,3.882327962336418192e-01,3.882306607964364220e-01,2.135437205397217042e-06
3.065752025707575990e-01,9.988655924484206583e-01,3.874707791502536303e-01,3.874695404269302701e-01,1.238723323360169104e-06
3.082190032134470292e-01,9.988298423197069509e-01,3.867090020539041273e-01,3.867084200574241182e-01,5.819964800091170787e-07
3.098628038561364595e-01,9.987933485520259502e-01,3.859474686436237256e-01,3.859472996879179663e-01,1.689557057593660261e-07
3.115066044988258342e-01,9.987561050772820748e-01,3.851861826191164129e-01,3.851861793184118143e-01,3.300704598530046496e-09
3.131504051415152645e-01,9.987181059143092066e-01,3.844251476801417988e-01,3.844250589489056624e-01,8.873123613639677387e-08
3.147942057842046948e-01,9.986793451687346890e-01,3.836643675258967212e-01,3.836639385793995105e-01,4.289464972107026597e-07
3.164380064268940695e-01,9.986398170327991375e-01,3.829038458544192780e-01,3.829028182098933586e-01,1.027644525919413354e-06
3.180818070695834998e-01,9.985995157851018655e-01,3.821435863620045170e-01,3.821416978403872067e-01,1.888521617310345846e-06
3.197256077122728746e-01,9.985584357903684039e-01,3.813835927426323380e-01,3.813805774708811103e-01,3.015271751227732722e-06
3.213694083549623048e-01,9.985165714990915653e-01,3.806238686874078292e-01,3.806194571013749028e-01,4.411586032926351209e-06
3.230132089976517351e-01,9.984739174471963796e-01,3.798644178840173691e-01,3.798583367318687509e-01,6.081152148618151898e-06
3.246570096403411099e-01,9.984304682556374155e-01,3.791052440161984949e-01,3.790972163623626545e-01,8.027653835840364849e-06
3.263008102830305401e-01,9.983862186299669039e-01,3.783463507632163214e-01,3.783360959928565026e-01,1.025477035981881002e-05
3.279446109257199704e-01,9.983411633598667789e-01,3.775877417993646068e-01,3.775749756233503507e-01,1.276617601425611426e-05
3.295884115684093452e-01,9.982952973186505208e-01,3.768294207934668183e-01,3.768138552538441988e-01,1.556553962261952861e-05
3.312322122110987754e-01,9.982486154627211450e-01,3.760713914084010678e-01,3.760527348843380469e-01,1.865652406302098498e-05
3.328760128537881502e-01,9.982011128310297465e-01,3.753136573006278232e-01,3.752916145148319504e-01,2.204278579587271025e-05
3.345198134964775805e-01,9.981527845444639890e-01,3.745562221197415997e-01,3.745318864140002590e-01,2.433570574134069631e-05
3.361636141391670107e-01,9.981036258052452537e-01,3.737990895080230969e-01,3.737785318138000523e-01,2.055769422304454253e-05
3.378074147818563855e-01,9.980536318962771603e-01,3.730422631000137601e-01,3.730251772135998456e-01,1.708588641391450835e-05
3.394512154245458158e-01,9.980027981804936443e-01,3.722857465220925643e-01,3.722718226133996389e-01,1.392390869292547961e-05
3.410950160672352460e-01,9.979511201001605158e-01,3.715295433920778878e-01,3.715184680131994321e-01,1.107537887845566615e-05
3.427388167099246208e-01,9.978985931761689132e-01,3.707736573188268325e-01,3.707651134129992254e-01,8.543905827607112258e-06
3.443826173526140511e-01,9.978452130073118820e-01,3.700180919018551950e-01,3.700117588127990187e-01,6.333089056176355314e-06
3.460264179953034258e-01,9.977909752695353074e-01,3.692628507309708707e-01,3.692584042125988120e-01,4.446518372058783086e-06
3.476702186379928561e-01,9.977358757151759683e-01,3.685079373859091456e-01,3.685050496123986052e-01,2.887773510540370125e-06
3.493140192806822864e-01,9.976799101721828267e-01,3.677533554359858625e-01,3.677516950121983985e-01,1.660423787464004874e-06
3.509578199233716611e-01,9.976230745433242175e-01,3.669991084397639103e-01,3.669983404119981918e-01,7.680277657184930717e-07
3.526016205660610914e-01,9.975653648053806055e-01,3.662451999447238205e-01,3.662449858117979851e-01,2.141329258353863452e-07
3.542454212087504661e-01,9.975067770083261287e-01,3.654916334869506844e-01,3.654916312115978339e-01,2.275352850578116204e-09
3.558892218514398964e-01,9.974473072745033697e-01,3.647384125908262886e-01,3.647382766113976271e-01,1.359794286615034764e-07
3.575330224941293267e-01,9.973869517977612675e-01,3.639855407687399014e-01,3.639849220111974204e-01,6.187575424809743652e-07
3.591768231368187014e-01,9.973257068426391037e-01,3.632330215207987267e-01,3.632315674109972692e-01,1.454109801457548201e-06
3.608206237795081317e-01,9.972635687434832086e-01,3.624808583345576762e-01,3.624782128107970069e-01,2.645523760669288293e-06
3.624644244221975620e-01,9.972005339035883154e-01,3.617290546847525823e-01,3.617248582105968002e-01,4.196474155782059512e-06
3.641082250648869367e-01,9.971365987943202613e-01,3.609776140330483996e-01,3.609715036103966490e-01,6.110422651750546663e-06
3.657520257075763670e-01,9.970717599542519016e-01,3.602265398277902930e-01,3.602181490101964423e-01,8.390817593850741218e-06
3.673958263502657973e-01,9.970060139882602757e-01,3.594758355037726005e-01,3.594647944099962356e-01,1.104109377636497413e-05
3.690396269929551720e-01,9.969393575666519736e-01,3.587255044820061300e-01,3.587114398097960288e-01,1.406467221010121449e-05
3.706834276356446023e-01,9.968717874242676302e-01,3.579755501695082165e-01,3.579606697411411576e-01,1.488042836705893990e-05
3.723272282783339771e-01,9.968033003595876407e-01,3.572259759590860062e-01,3.572143109594329013e-01,1.166499965310485720e-05
3.739710289210234073e-01,9.967338932338364321e-01,3.564767852291416128e-01,3.564679521777247007e-01,8.833051416912152121e-06
3.756148295637128376e-01,9.966635629700842935e-01,3.557279813434783833e-01,3.557215933960165000e-01,6.387947461883314304e-06
3.772586302064022123e-01,9.965923065523482061e-01,3.549795676511169340e-01,3.549752346143082438e-01,4.333036808690238217e-06
3.789024308490916426e-01,9.965201210246914520e-01,3.542315474861202906e-01,3.542288758326000431e-01,2.671653520247563307e-06
3.805462314917810174e-01,9.964470034903333273e-01,3.534839241674270216e-01,3.534825170508918424e-01,1.407116535179220307e-06
3.821900321344704476e-01,9.963729511107330961e-01,3.527367009986902557e-01,3.527361582691835862e-01,5.427295066695592141e-07
3.838338327771598779e-01,9.962979611047101391e-01,3.519898812681255817e-01,3.519897994874753300e-01,8.178065025177261305e-08
3.854776334198492527e-01,9.962220307475410097e-01,3.512434682483687176e-01,3.512434407057671848e-01,2.754260153281506973e-08
3.871214340625386829e-01,9.961451573700677020e-01,3.504974651963330690e-01,3.504970819240589286e-01,3.832722741403671307e-07
3.887652347052280577e-01,9.960673383578066975e-01,3.497518753530844959e-01,3.497507231423507279e-01,1.152210733768033180e-06
3.904090353479174880e-01,9.959885711500642280e-01,3.490067019437154139e-01,3.490043643606425272e-01,2.337583072886673108e-06
3.920528359906069182e-01,9.959088532390425463e-01,3.482619481772273318e-01,3.482580055789342710e-01,3.942598293060761705e-06
3.936966366332963485e-01,9.958281821689785041e-01,3.475176172464234936e-01,3.475116467972260148e-01,5.970449197478799874e-06
3.953404372759857233e-01,9.957465555352493780e-01,3.467737123278024081e-01,3.467652880155178141e-01,8.424312284593948874e-06
3.969842379186751535e-01,9.956639709835096719e-01,3.460302365814612591e-01,3.460189292338096134e-01,1.130734765164564948e-05
3.986280385613645283e-01,9.955804262088238099e-01,3.452871931510068659e-01,3.452772543246828696e-01,9.938826323996341472e-06
4.002718392040539586e-01,9.954959189548036047e-01,3.445445851634676426e-01,3.445373932892708546e-01,7.191874196788017315e-06
4.019156398467433888e-01,9.954104470127524973e-01,3.438024157292166594e-01,3.437975322538588396e-01,4.883475357819744289e-06
4.035594404894327636e-01,9.953240082208149042e-01,3.430606879418964805e-01,3.430576712184468802e-01,3.016723449600355877e-06
4.052032411321221939e-01,9.952366004631315599e-01,3.423194048783516630e-01,3.423178101830348652e-01,1.594695316797789530e-06
4.068470417748115686e-01,9.951482216690005211e-01,3.415785695985663617e-01,3.415779491476229057e-01,6.204509434559746239e-07
4.084908424175009989e-01,9.950588698120512721e-01,3.408381851456072642e-01,3.408380881122108907e-01,9.703339637345820279e-08
4.101346430601904292e-01,9.949685429093970690e-01,3.400982545455710770e-01,3.400982270767988758e-01,2.746877220127785790e-08
4.117784437028798039e-01,9.948772390208492356e-01,3.393587808075382295e-01,3.393583660413869163e-01,4.147661513131950528e-07
4.134222443455692342e-01,9.947849562480791663e-01,3.386197669235281316e-01,3.386185050059749013e-01,1.261917553230240685e-06
4.150660449882586089e-01,9.946916927338231851e-01,3.378812158684659783e-01,3.378786439705629419e-01,2.571897903036468591e-06
4.167098456309480392e-01,9.945974466610832954e-01,3.371431306001455575e-01,3.371387829351509269e-01,4.347664994630573432e-06
4.183536462736374695e-01,9.945022162523367015e-01,3.364055140592047133e-01,3.363989218997389119e-01,6.592159465801383789e-06
4.199974469163268442e-01,9.944059997687523245e-01,3.356683691690991456e-01,3.356590608643269524e-01,9.308304772193132237e-06
4.216412475590162745e-01,9.943087955094154218e-01,3.349316988360817593e-01,3.349241493755318322e-01,7.549460549927111686e-06
4.232850482017056493e-01,9.942106018105624221e-01,3.341955059491907853e-01,3.341904171233982535e-01,5.088825792531892489e-06
4.249288488443950795e-01,9.941114170448069887e-01,3.334597933802363467e-01,3.334566848712647302e-01,3.108508971616519290e-06
4.265726494870845098e-01,9.940112396204172640e-01,3.327245639837900226e-01,3.327229526191311515e-01,1.611364658871128341e-06
4.282164501297739401e-01,9.939100679805388250e-01,3.319898205971860694e-01,3.319892203669976283e-01,6.002301884411309629e-07
4.298602507724633148e-01,9.938079006024772566e-01,3.312555660405176461e-01,3.312554881148640495e-01,7.792565359654446411e-08
4.315040514151526896e-01,9.937047359969649607e-01,3.305218031166431425e-01,3.305217558627304708e-01,4.725391267168532750e-08
4.331478520578421199e-01,9.936005727074409544e-01,3.297885346111899540e-01,3.297880236105969476e-01,5.110005930064609458e-07
4.347916527005315501e-01,9.934954093093389949e-01,3.290557632925670273e-01,3.290542913584633689e-01,1.471934103658423254e-06
4.364354533432209804e-01,9.933892444093834762e-01,3.283234919119794037e-01,3.283205591063297901e-01,2.932805649613623444e-06
4.380792539859103552e-01,9.932820766448937633e-01,3.275917232034414317e-01,3.275868268541962669e-01,4.896349245164799413e-06
4.397230546285997854e-01,9.931739046830965201e-01,3.268604598837993036e-01,3.268530946020626882e-01,7.365281736615436614e-06
4.413668552712891602e-01,9.930647272204468079e-01,3.261297046527524834e-01,3.261231248438488661e-01,6.579808903617312410e-06
4.430106559139785904e-01,9.929545429819537361e-01,3.253994601928822394e-01,3.253952284440369547e-01,4.231748845284766247e-06
4.446544565566680207e-01,9.928433507205304265e-01,3.246697291696761800e-01,3.246673320442250432e-01,2.397125451136794538e-06
4.462982571993574510e-01,9.927311492163162221e-01,3.239405142315623376e-01,3.239394356444130763e-01,1.078587149261345246e-06
4.479420578420468257e-01,9.926179372760512987e-01,3.232118180099405880e-01,3.232115392446012203e-01,2.787653393676592373e-07
4.495858584847362005e-01,9.925037137324297376e-01,3.224836431192218411e-01,3.224836428447892533e-01,2.744325877657161072e-10
4.512296591274256308e-01,9.923884774434701406e-01,3.217559921568635684e-01,3.217557464449773419e-01,2.457118862264628945e-07
4.528734597701150610e-01,9.922722272918949038e-01,3.210288677034143223e-01,3.210278500451654304e-01,1.017658248891883943e-06
4.545172604128044913e-01,9.921549621845153766e-01,3.203022723225555923e-01,3.202999536453534635e-01,2.318677202128860415e-06
4.561610610554938661e-01,9.920366810516259015e-01,3.195762085611459913e-01,3.195720572455416075e-01,4.151315604383754021e-06
4.578048616981832408e-01,9.919173828464135090e-01,3.188506789492705495e-01,3.188441608457296406e-01,6.518103540908981586e-06
4.594486623408726711e-01,9.917970665443529565e-01,3.181256860002931175e-01,3.181202892516086234e-01,5.396748684494134807e-06
4.610924629835621014e-01,9.916757311426411814e-01,3.174012322109004414e-01,3.173979860031842515e-01,3.246207716189886128e-06
4.627362636262515316e-01,9.915533756596158765e-01,3.166773200611655570e-01,3.166756827547598796e-01,1.637306405677385612e-06
4.643800642689409064e-01,9.914299991341916085e-01,3.159539520145973057e-01,3.159533795063355632e-01,5.725082617424881448e-07
4.660238649116302811e-01,9.913056006253020414e-01,3.152311305181959566e-01,3.152310762579112469e-01,5.426028470978394580e-08
4.676676655543197114e-01,9.911801792113502652e-01,3.145088580025198199e-01,3.145087730094868750e-01,8.499303294495774708e-08
4.693114661970091417e-01,9.910537339896661191e-01,3.137871368817389817e-01,3.137864697610625031e-01,6.671206764785608812e-07
4.709552668396985720e-01,9.909262640759727292e-01,3.130659695537000298e-01,3.130641665126381867e-01,1.803041061843035919e-06
4.725990674823879467e-01,9.907977686038588194e-01,3.123453583999900030e-01,3.123418632642138704e-01,3.495135776132585192e-06
4.742428681250773770e-01,9.906682467242602375e-01,3.116253057860021158e-01,3.116195600157894985e-01,5.745770212617351547e-06
4.758866687677667517e-01,9.905376976049531379e-01,3.109058140610004850e-01,3.109011704714756963e-01,4.643589524788716005e-06
4.775304694104561820e-01,9.904061204300292909e-01,3.101868855581896289e-01,3.101842533661174905e-01,2.632192072138384020e-06
4.791742700531456123e-01,9.902735143994315647e-01,3.094685225947830798e-01,3.094673362607593403e-01,1.186334023739465948e-06
4.808180706958350425e-01,9.901398787284390046e-01,3.087507274720748818e-01,3.087504191554011346e-01,3.083166737471998431e-07
4.824618713385244173e-01,9.900052126471945435e-01,3.080335024755103124e-01,3.080335020500430399e-01,4.254672725245711717e-10
4.841056719812137921e-01,9.898695154002279395e-01,3.073168498747571586e-01,3.073165849446848896e-01,2.649300722690206555e-07
4.857494726239032223e-01,9.897327862459887049e-01,3.066007719237838769e-01,3.065996678393267394e-01,1.104084457137499697e-06
4.873932732665926526e-01,9.895950244563839204e-01,3.058852708609308690e-01,3.058827507339685337e-01,2.520126962335389464e-06
4.890370739092820829e-01,9.894562293163252642e-01,3.051703489089867549e-01,3.051658336286103834e-01,4.515280376371499926e-06
4.906808745519714576e-01,9.893164001232812588e-01,3.044560082752653107e-01,3.044513475402425007e-01,4.660735022810058581e-06
4.923246751946608324e-01,9.891755361868374008e-01,3.037422511516859602e-01,3.037396362501699199e-01,2.614901516040379903e-06
4.939684758373502627e-01,9.890336368282620638e-01,3.030290797148471604e-01,3.030279249600973390e-01,1.154754749821407245e-06
4.956122764800396929e-01,9.888907013800799506e-01,3.023164961261117778e-01,3.023162136700248137e-01,2.824560869640890814e-07
4.972560771227291232e-01,9.887467291856516516e-01,3.016045025316792527e-01,3.016045023799522329e-01,1.517270198370113121e-10
4.988998777654184980e-01,9.886017195987594208e-01,3.008931010626770819e-01,3.008927910898796521e-01,3.099727974298360778e-07
5.005436784081078727e-01,9.884556719832007232e-01,3.001822938352314285e-01,3.001810797998071267e-01,1.214035424301762589e-06
5.021874790507973030e-01,9.883085857123861118e-01,2.994720829505567172e-01,2.994693685097346014e-01,2.714440822115804508e-06
5.038312796934867333e-01,9.881604601689448764e-01,2.987624704950342380e-01,2.987576572196620206e-01,4.813275372217429293e-06
5.054750803361761635e-01,9.880112947443362437e-01,2.980534585403004089e-01,2.980499983812343601e-01,3.460159066048795751e-06
5.071188809788655938e-01,9.878610888384663502e-01,2.973450491433221599e-01,2.973433332821148189e-01,1.715861207340907413e-06
5.087626816215549130e-01,9.877098418593160956e-01,2.966372443464907471e-01,2.966366681829952778e-01,5.761634954692951283e-07
5.104064822642443433e-01,9.875575532225620012e-01,2.959300461777012448e-01,2.959300030838756257e-01,4.309382561906716091e-08
5.120502829069337736e-01,9.874042223512188299e-01,2.952234566504359226e-01,2.952233379847560846e-01,1.186656798379814859e-07
5.136940835496232038e-01,9.872498486752786517e-01,2.945174777638570607e-01,2.945166728856364879e-01,8.048782205727356143e-07
5.153378841923126341e-01,9.870944316313572386e-01,2.938121115028858865e-01,2.938100077865168913e-01,2.103716368995200980e-06
5.169816848350019534e-01,9.869379706623471193e-01,2.931073598382911705e-01,2.931033426873973502e-01,4.017150893820264912e-06
5.186254854776913836e-01,9.867804652170750757e-01,2.924032247267788209e-01,2.923997920200165912e-01,3.432706762229731368e-06
5.202692861203808139e-01,9.866219147499666331e-01,2.916997081110734857e-01,2.916980300215787913e-01,1.678089494694390282e-06
5.219130867630702442e-01,9.864623187207144372e-01,2.909968119200107006e-01,2.909962680231409915e-01,5.438968697091262072e-07
5.235568874057596744e-01,9.863016765939524033e-01,2.902945380686212662e-01,2.902945060247031916e-01,3.204391807454243235e-08
5.252006880484489937e-01,9.861399878389361939e-01,2.895928884582203988e-01,2.895927440262654473e-01,1.444319549515071799e-07
5.268444886911384240e-01,9.859772519292270276e-01,2.888918649764939950e-01,2.888909820278276475e-01,8.829486663475272223e-07
5.284882893338278542e-01,9.858134683423823708e-01,2.881914694975877822e-01,2.881892200293898476e-01,2.249468197934589853e-06
5.301320899765172845e-01,9.856486365596480725e-01,2.874917038821961368e-01,2.874874580309520478e-01,4.245851244089049459e-06
5.317758906192067148e-01,9.854827560656689300e-01,2.867925699776481263e-01,2.867899372507959344e-01,2.632726852191957789e-06
5.334196912618960340e-01,9.853158263481743839e-01,2.860940696179978815e-01,2.860929487720511033e-01,1.120845946778192825e-06
5.350634919045855753e-01,9.851478468977046266e-01,2.853962046241118600e-01,2.853959602933061612e-01,2.443308056987447685e-07
5.367072925472748945e-01,9.849788172073190573e-01,2.846989768037565538e-01,2.846989718145612747e-01,4.989195279136993122e-09
5.383510931899643248e-01,9.848087367723148411e-01,2.840023879516879735e-01,2.840019833358163881e-01,4.046158715853565013e-07
5.399948938326537551e-01,9.846376050899530163e-01,2.833064398497416869e-01,2.833049948570715015e-01,1.444992670185385464e-06
5.416386944753431854e-01,9.844654216591780527e-01,2.826111342669169746e-01,2.826080063783265595e-01,3.127888590415128789e-06
5.432824951180326156e-01,9.842921859803671625e-01,2.819164729594696439e-01,2.819133692327505658e-01,3.103726719078103713e-06
5.449262957607219349e-01,9.841178975550484154e-01,2.812224576709967394e-01,2.812210359375504343e-01,1.421733446305140092e-06
5.465700964034113651e-01,9.839425558856612630e-01,2.805290901325270259e-01,2.805287026423502472e-01,3.874901767786376183e-07
5.482138970461007954e-01,9.837661604752782063e-01,2.798363720626104723e-01,2.798363693471500602e-01,2.715460412083814390e-09
5.498576976887902257e-01,9.835887108273768664e-01,2.791443051674000753e-01,2.791440360519498731e-01,2.691154502021397832e-07
5.515014983314796559e-01,9.834102064455827463e-01,2.784528911407490037e-01,2.784517027567496861e-01,1.188383999317643713e-06
5.531452989741689752e-01,9.832306468334290894e-01,2.777621316642897575e-01,2.777593694615495545e-01,2.762202740203001383e-06
5.547890996168584055e-01,9.830500314941187368e-01,2.770720284075294249e-01,2.770690332643930276e-01,2.995143136397260264e-06
5.564329002595478357e-01,9.828683599302898699e-01,2.763825830279310614e-01,2.763812463219764703e-01,1.336705954591010936e-06
5.580767009022372660e-01,9.826856316437857508e-01,2.756937971710029522e-01,2.756934593795598576e-01,3.377914430946482582e-07
5.597205015449266963e-01,9.825018461354280142e-01,2.750056724703883182e-01,2.750056724371433003e-01,3.324501784973676877e-11
5.613643021876160155e-01,9.823170029047936236e-01,2.743182105479502475e-01,2.743178854947267986e-01,3.250532234488900940e-07
5.630081028303054458e-01,9.821311014499957137e-01,2.736314130138569611e-01,2.736300985523102414e-01,1.314461546719769558e-06
5.646519034729948761e-01,9.819441412674734249e-01,2.729452814666725180e-01,2.729423116098936286e-01,2.969856778889390370e-06
5.662957041156843063e-01,9.817561218517579791e-01,2.722598174934386384e-01,2.722574326182859439e-01,2.384875152694476697e-06
5.679395047583737366e-01,9.815670426952993743e-01,2.715750226697631886e-01,2.715740913380554344e-01,9.313317077541682920e-07
5.695833054010630558e-01,9.813769032882333487e-01,2.708908985599067787e-01,2.708907500578250915e-01,1.485020816871518434e-07
5.712271060437524861e-01,9.811857031181887567e-01,2.702074467168653626e-01,2.702074087775946376e-01,3.793927072504033049e-08
5.728709066864419164e-01,9.809934416700892834e-01,2.695246686824609439e-01,2.695240674973642392e-01,6.011850967047038807e-07
5.745147073291313466e-01,9.808001184259574901e-01,2.688425659874181806e-01,2.688407262171337853e-01,1.839770284395303435e-06
5.761585079718207769e-01,9.806057328647225235e-01,2.681611401514593096e-01,2.681579043295885256e-01,3.235821870783972543e-06
5.778023086145100962e-01,9.804102844620313784e-01,2.674803926833789758e-01,2.674789150698873019e-01,1.477613491673857027e-06
5.794461092571996375e-01,9.802137726900626014e-01,2.668003250811351590e-01,2.667999258101860227e-01,3.992709491362766983e-07
5.810899098998889567e-01,9.800161970173437709e-01,2.661209388319302205e-01,2.661209365504848545e-01,2.281445365959200444e-09
5.827337105425783870e-01,9.798175569085709746e-01,2.654422354122951688e-01,2.654419472907835753e-01,2.881215115935198412e-07
5.843775111852678172e-01,9.796178518244325062e-01,2.647642162881719274e-01,2.647629580310822961e-01,1.258257089631342751e-06
5.860213118279571365e-01,9.794170812214341160e-01,2.640868829149969343e-01,2.640839687713811279e-01,2.914143615806441545e-06
5.876651124706466778e-01,9.792152445517274817e-01,2.634102367377839649e-01,2.634084330001058571e-01,1.803737678107708575e-06
5.893089131133359970e-01,9.790123412629422317e-01,2.627342791912039566e-01,2.627337082822349124e-01,5.709089690442148424e-07
5.909527137560254273e-01,9.788083707980195225e-01,2.620590116996713848e-01,2.620589835643638565e-01,2.813530752820980751e-08
5.925965143987148576e-01,9.786033325950488360e-01,2.613844356774219779e-01,2.613842588464928562e-01,1.768309291216851875e-07
5.942403150414041768e-01,9.783972260871072191e-01,2.607105525285939862e-01,2.607095341286219115e-01,1.018399972074757187e-06
5.958841156840937181e-01,9.781900507021014102e-01,2.600373636473112260e-01,2.600348094107508556e-01,2.554236560370348741e-06
5.975279163267830373e-01,9.779818058626126298e-01,2.593648704177607955e-01,2.593630305431109950e-01,1.839874649800510298e-06
5.991717169694724676e-01,9.777724909857410385e-01,2.586930742142746764e-01,2.586924883221346505e-01,5.858921400259120560e-07
6.008155176121618979e-01,9.775621054829587431e-01,2.580219764014085593e-01,2.580219461011583060e-01,3.030025025330118638e-08
6.024593182548512171e-01,9.773506487599586956e-01,2.573515783340230012e-01,2.573514038801820170e-01,1.744538409842455451e-07
6.041031188975407584e-01,9.771381202165095869e-01,2.566818813573580327e-01,2.566808616592056169e-01,1.019698152415760006e-06
6.057469195402300777e-01,9.769245192463120731e-01,2.560128868071163133e-01,2.560103194382293279e-01,2.567368886985388343e-06
6.073907201829195079e-01,9.767098452368564443e-01,2.553445960095375167e-01,2.553429992464792964e-01,1.596763058220318499e-06
6.090345208256089382e-01,9.764940975692847358e-01,2.546770102814779335e-01,2.546765623038743653e-01,4.479776035681837243e-07
6.106783214682982575e-01,9.762772756182521716e-01,2.540101309304880761e-01,2.540101253612695453e-01,5.569218530787622967e-09
6.123221221109877987e-01,9.760593787517924946e-01,2.533439592548867303e-01,2.533436884186646143e-01,2.708362221159887895e-07
6.139659227536771180e-01,9.758404063311854060e-01,2.526784965438408914e-01,2.526772514760597388e-01,1.245067781152631170e-06
6.156097233963665483e-01,9.756203577108246705e-01,2.520137440774384840e-01,2.520109592312661517e-01,2.784846172332322567e-06
6.172535240390559785e-01,9.753992322380896640e-01,2.513497031267666326e-01,2.513485546636953227e-01,1.148463071309890893e-06
6.188973246817452978e-01,9.751770292532181417e-01,2.506863749539849362e-01,2.506861500961246048e-01,2.248578603314399516e-07
6.205411253244348391e-01,9.749537480891810048e-01,2.500237608124016297e-01,2.500237455285537758e-01,1.528384785398628765e-08
6.221849259671241583e-01,9.747293880715587333e-01,2.493618619465454156e-01,2.493613409609830023e-01,5.209855624133119534e-07
6.238287266098135886e-01,9.745039485184207040e-01,2.487006795922440672e-01,2.486989363934122288e-01,1.743198831838377316e-06
6.254725272525030189e-01,9.742774287402040656e-01,2.480402149766904873e-01,2.480382915507215458e-01,1.923425968941572251e-06
6.271163278951924491e-01,9.740498280395970543e-01,2.473804693185251979e-01,2.473798503356612888e-01,6.189828639091565776e-07
6.287601285378818794e-01,9.738211457114221981e-01,2.467214438278994004e-01,2.467214091206010318e-01,3.470729836863029050e-08
6.304039291805711986e-01,9.735913810425214088e-01,2.460631397065544679e-01,2.460629679055408303e-01,1.718010136375625052e-07
6.320477298232606289e-01,9.733605333116437386e-01,2.454055581478892245e-01,2.454045266904805733e-01,1.031457408651181851e-06
6.336915304659500592e-01,9.731286017893333584e-01,2.447487003370332204e-01,2.447460854754203163e-01,2.614861612904029187e-06
6.353353311086394895e-01,9.728955857378202010e-01,2.440925674509170085e-01,2.440915322306421720e-01,1.035220274836490262e-06
6.369791317513289197e-01,9.726614844109116031e-01,2.434371606583439762e-01,2.434369888541944027e-01,1.718041495735178614e-07
6.386229323940182390e-01,9.724262970538856132e-01,2.427824811200575139e-01,2.427824454777467444e-01,3.564231076946811072e-08
6.402667330367077803e-01,9.721900229033857421e-01,2.421285299888125131e-01,2.421279021012989752e-01,6.278875135379280437e-07
6.419105336793970995e-01,9.719526611873167132e-01,2.414753084094448665e-01,2.414733587248512614e-01,1.949684593605116589e-06
6.435543343220865298e-01,9.717142111247429881e-01,2.408228175189386366e-01,2.408214464353565787e-01,1.371083582057952555e-06
6.451981349647759600e-01,9.714746719257868479e-01,2.401710584464966658e-01,2.401707385709164755e-01,3.198755801903097051e-07
6.468419356074652793e-01,9.712340427915290286e-01,2.395200323136041920e-01,2.395200307064764278e-01,1.607127764202687104e-09
6.484857362501548206e-01,9.709923229139104661e-01,2.388697402341017906e-01,2.388693228420362691e-01,4.173920655214935493e-07
6.501295368928441398e-01,9.707495114756327093e-01,2.382201833142483238e-01,2.382186149775961659e-01,1.568336652157942268e-06
6.517733375355335701e-01,9.705056076500727658e-01,2.375713626527885536e-01,2.375697967238473152e-01,1.565928941238414751e-06
6.534171381782230004e-01,9.702606106011693043e-01,2.369232793410187554e-01,2.369228649527659880e-01,4.143882527674058736e-07
6.550609388209123196e-01,9.700145194833454942e-01,2.362759344628536651e-01,2.362759331816847164e-01,1.281168948708000244e-09
6.567047394636018609e-01,9.697673334414111945e-01,2.356293290948925367e-01,2.356290014106033337e-01,3.276842892030451537e-07
6.583485401062911802e-01,9.695190516104715828e-01,2.349834643064794282e-01,2.349820696395220621e-01,1.394666957366119675e-06
6.599923407489806104e-01,9.692696731158374490e-01,2.343383411597705912e-01,2.343367470511826811e-01,1.594108587910092467e-06
6.616361413916700407e-01,9.690191970729368220e-01,2.336939607098017513e-01,2.336935346184149109e-01,4.260913868403548577e-07
6.632799420343593599e-01,9.687676225872259295e-01,2.330503240045462832e-01,2.330503221856471963e-01,1.818899086902803219e-09
6.649237426770489012e-01,9.685149487541038216e-01,2.324074320849781605e-01,2.324071097528793706e-01,3.223320987899569445e-07
6.665675433197382205e-01,9.682611746588257740e-01,2.317652859851401237e-01,2.317638973201116004e-01,1.388665028523305978e-06
6.682113439624276507e-01,9.680062993764183554e-01,2.311238867321988577e-01,2.311224273853821898e-01,1.459346816667927982e-06
6.698551446051170810e-01,9.677503219715954952e-01,2.304832353465141592e-01,2.304828799845123899e-01,3.553620017693326361e-07
6.714989452478064003e-01,9.674932414986762153e-01,2.298433328416938926e-01,2.298433325836425900e-01,2.580513025485231537e-10
6.731427458904959416e-01,9.672350570015019189e-01,2.292041802246580495e-01,2.292037851827727346e-01,3.950418853149173515e-07
6.747865465331852608e-01,9.669757675133556774e-01,2.285657784956983685e-01,2.285642377819029902e-01,1.540713795378234607e-06
6.764303471758746911e-01,9.667153720568811837e-01,2.279281286485407287e-01,2.279269385581711993e-01,1.190090369529439585e-06
6.780741478185641213e-01,9.664538696440043708e-01,2.272912316704006619e-01,2.272910041412917748e-01,2.275291088871256306e-07
6.797179484612534406e-01,9.661912592758538088e-01,2.266550885420448580e-01,2.266550697244124057e-01,1.881763245226153458e-08
6.813617491039429819e-01,9.659275399426833220e-01,2.260197002378532272e-01,2.260191353075329257e-01,5.649303203014710562e-07
6.830055497466323011e-01,9.656627106237947178e-01,2.253850677258697477e-01,2.253832008906535567e-01,1.866835216191020663e-06
6.846493503893217314e-01,9.653967702874611811e-01,2.247511919678674142e-01,2.247503563257884363e-01,8.356420789779051006e-07
6.862931510320111617e-01,9.651297178908576635e-01,2.241180739194036375e-01,2.241179849345436570e-01,8.898485998054539436e-08
6.879369516747005919e-01,9.648615523799642935e-01,2.234857145298740910e-01,2.234856135432988777e-01,1.009865752132910188e-07
6.895807523173900222e-01,9.645922726895267418e-01,2.228541147425773250e-01,2.228532421520541540e-01,8.725905231710129328e-07
6.912245529600793414e-01,9.643218777429538591e-01,2.222232754947621736e-01,2.222215911739301442e-01,1.684320832029406745e-06
6.928683536027687717e-01,9.640503664522568350e-01,2.215931977176885948e-01,2.215927347886980647e-01,4.629289905300204566e-07
6.945121542454582020e-01,9.637777377179750360e-01,2.209638823366839588e-01,2.209638784034659298e-01,3.933218029050777886e-09
6.961559548881476323e-01,9.635039904291041735e-01,2.203353302711955619e-01,2.203350220182337948e-01,3.082529617670637379e-07
6.977997555308370625e-01,9.632291234630249166e-01,2.197075424348481354e-01,2.197061656330017154e-01,1.376801846419972719e-06
6.994435561735263818e-01,9.629531356854325042e-01,2.190805197354943612e-01,2.190794968824608113e-01,1.022853033549875335e-06
7.010873568162159231e-01,9.626760259502669115e-01,2.184542630752716041e-01,2.184541092871682411e-01,1.537881033630839056e-07
7.027311574589052423e-01,9.623977930996429064e-01,2.178287733506570900e-01,2.178287216918757263e-01,5.165878136370594120e-08
7.043749581015946726e-01,9.621184359637812156e-01,2.172040514525170884e-01,2.172033340965831560e-01,7.173559339324064865e-07
7.060187587442841028e-01,9.618379533609402454e-01,2.165800982661620910e-01,2.165784255444245798e-01,1.672721737511206896e-06
7.076625593869734221e-01,9.615563440973475817e-01,2.159569146713984367e-01,2.159564622049090499e-01,4.524664893867935689e-07
7.093063600296629634e-01,9.612736069671324879e-01,2.153345015425813802e-01,2.153344988653934089e-01,2.677187971311667525e-09
7.109501606723522826e-01,9.609897407522591806e-01,2.147128597486659407e-01,2.147125355258778789e-01,3.242227880617676306e-07
7.125939613150417129e-01,9.607047442224594391e-01,2.140919901532565284e-01,2.140905721863622935e-01,1.417966894234901076e-06
7.142377619577311432e-01,9.604186161351664364e-01,2.134718936146616786e-01,2.134710724699054873e-01,8.211447561912166293e-07
7.158815626004204624e-01,9.601313552354491243e-01,2.128525709859415693e-01,2.128524904240730042e-01,8.056186856508773531e-08
7.175253632431100037e-01,9.598429602559461760e-01,2.122340231149585366e-01,2.122339083782404101e-01,1.147367181264513647e-07
7.191691638857993230e-01,9.595534299168008152e-01,2.116162508444271451e-01,2.116153263324079270e-01,9.245120192180600327e-07
7.208129645284887532e-01,9.592627629255959798e-01,2.109992550119652588e-01,2.109980570252736332e-01,1.197986691625629874e-06
7.224567651711781835e-01,9.589709579772898174e-01,2.103830364501372285e-01,2.103828147835775653e-01,2.216665596632694246e-07
7.241005658138675027e-01,9.586780137541508484e-01,2.097675959865112905e-01,2.097675725418814974e-01,2.344462979309014372e-08
7.257443664565570440e-01,9.583839289256947946e-01,2.091529344437007554e-01,2.091523303001853185e-01,6.041435154369168004e-07
7.273881670992463633e-01,9.580887021486198529e-01,2.085390526394151900e-01,2.085375164648127222e-01,1.536174602467799133e-06
7.290319677419357935e-01,9.577923320667440787e-01,2.079259513865054920e-01,2.079255739198005992e-01,3.774667048928037616e-07
7.306757683846252238e-01,9.574948173109414373e-01,2.073136314930148494e-01,2.073136313747884762e-01,1.182263731358546011e-10
7.323195690273145431e-01,9.571961564990791871e-01,2.067020937622225940e-01,2.067016888297764088e-01,4.049324461852243928e-07
7.339633696700040844e-01,9.568963482359547079e-01,2.060913389926908312e-01,2.060897462847642303e-01,1.592707926600933632e-06
7.356071703126934036e-01,9.565953911132334397e-01,2.054813679783111802e-01,2.054808551384803561e-01,5.128398308240633696e-07
7.372509709553828339e-01,9.562932837093857108e-01,2.048721815083511810e-01,2.048721734823410467e-01,8.026010134276617691e-09
7.388947715980722641e-01,9.559900245896250093e-01,2.042637803675001473e-01,2.042634918262017374e-01,2.885412984099389178e-07
7.405385722407615834e-01,9.556856123058456998e-01,2.036561653359091340e-01,2.036548101700624835e-01,1.355165846650407957e-06
7.421823728834511247e-01,9.553800453965608508e-01,2.030493371892446719e-01,2.030487326236247170e-01,6.045656199549220844e-07
7.438261735261404439e-01,9.550733223868407284e-01,2.024432966987235183e-01,2.024432742728205503e-01,2.242590296797075666e-08
7.454699741688298742e-01,9.547654417882507349e-01,2.018380446311651699e-01,2.018378159220163837e-01,2.287091487862547012e-07
7.471137748115193045e-01,9.544564020987902353e-01,2.012335817490299439e-01,2.012323575712122170e-01,1.224177817726879169e-06
7.487575754542087347e-01,9.541462018028299408e-01,2.006299088104634976e-01,2.006292687970680499e-01,6.400133954476139309e-07
7.504013760968981650e-01,9.538348393710521789e-01,2.000270265693400162e-01,2.000269973232640663e-01,2.924607594989581116e-08
7.520451767395874842e-01,9.535223132603876106e-01,1.994249357753088425e-01,1.994247258494601382e-01,2.099258487042732213e-07
7.536889773822769145e-01,9.532086219139551675e-01,1.988236371738294483e-01,1.988224543756561546e-01,1.182798173293697630e-06
7.553327780249663448e-01,9.528937637610002120e-01,1.982231315062186194e-01,1.982225155160680652e-01,6.159901505542464406e-07
7.569765786676557751e-01,9.525777372168336976e-01,1.976234195096920887e-01,1.976233955826770528e-01,2.392701503595162649e-08
7.586203793103452053e-01,9.522605406827694408e-01,1.970245019174027279e-01,1.970242756492860403e-01,2.262681166875779581e-07
7.602641799530345246e-01,9.519421725460653905e-01,1.964263794584863998e-01,1.964251557158950834e-01,1.223742591316412387e-06
7.619079805957240659e-01,9.516226311798585691e-01,1.958290528580972634e-01,1.958285151314502759e-01,5.377266469874797394e-07
7.635517812384133851e-01,9.513019149431127808e-01,1.952325228374527377e-01,1.952325124352016772e-01,1.040225106052616866e-08
7.651955818811028154e-01,9.509800221805365661e-01,1.946367901138705836e-01,1.946365097389530230e-01,2.803749175606107258e-07
7.668393825237922456e-01,9.506569512225496732e-01,1.940418554008125351e-01,1.940405070427044243e-01,1.348358108110847553e-06
7.684831831664815649e-01,9.503327003852017896e-01,1.934477194079166074e-01,1.934473014252240386e-01,4.179826925687635253e-07
7.701269838091711062e-01,9.500072679701175860e-01,1.928543828410461680e-01,1.928543826422408070e-01,1.988053610624263001e-10
7.717707844518604254e-01,9.496806522644340998e-01,1.922618464023206908e-01,1.922614638592576863e-01,3.825430630044479585e-07
7.734145850945498557e-01,9.493528515407396728e-01,1.916701107901576107e-01,1.916687677077243968e-01,1.343082433213904636e-06
7.750583857372392860e-01,9.490238640570113349e-01,1.910791766993126251e-01,1.910789004436575511e-01,2.762556550739425631e-07
7.767021863799286052e-01,9.486936880565539632e-01,1.904890448209106690e-01,1.904890331795907610e-01,1.164131990805117312e-08
7.783459870226181465e-01,9.483623217679372219e-01,1.898997158424935439e-01,1.898991659155238598e-01,5.499269696840336508e-07
7.799897876653074658e-01,9.480297634049342781e-01,1.893111904480490049e-01,1.893101784955236178e-01,1.011952525387105339e-06
7.816335883079968960e-01,9.476960111664584074e-01,1.887234693180513956e-01,1.887233312393465368e-01,1.380787048588238974e-07
7.832773889506863263e-01,9.473610632365015993e-01,1.881365531294992843e-01,1.881364839831695113e-01,6.914632977306212069e-08
7.849211895933756455e-01,9.470249177840710519e-01,1.875504425559513244e-01,1.875496367269925413e-01,8.058289587831168888e-07
7.865649902360651868e-01,9.466875729631271108e-01,1.869651382675587836e-01,1.869644644527087562e-01,6.738148500273766217e-07
7.882087908787545061e-01,9.463490269125195420e-01,1.863806409311081769e-01,1.863806065338241558e-01,3.439728402110375782e-08
7.898525915214439364e-01,9.460092777559245825e-01,1.857969512100516862e-01,1.857967486149395553e-01,2.025951121309432779e-07
7.914963921641333666e-01,9.456683236017821015e-01,1.852140697645452416e-01,1.852128906960548993e-01,1.179068490342327635e-06
7.931401928068226859e-01,9.453261625432307635e-01,1.846319972514836039e-01,1.846316317622238024e-01,3.654892598015102578e-07
7.947839934495122272e-01,9.449827926580453008e-01,1.840507343245327831e-01,1.840507333105733112e-01,1.013959471940495405e-09
7.964277940922015464e-01,9.446382120085717871e-01,1.834702816341674536e-01,1.834698348589228756e-01,4.467752445780348580e-07
7.980715947348909767e-01,9.442924186416633558e-01,1.828906398277048151e-01,1.828896495290869284e-01,9.902986178866868272e-07
7.997153953775804069e-01,9.439454105886159185e-01,1.823118095493365676e-01,1.823116814379915906e-01,1.281113449769222257e-07
8.013591960202697262e-01,9.435971858651027722e-01,1.817337914401642163e-01,1.817337133468963084e-01,7.809326790786386141e-08
8.030029966629592675e-01,9.432477424711098735e-01,1.811565861382350429e-01,1.811557452558009707e-01,8.408824340722098611e-07
8.046467973056485867e-01,9.428970783908698916e-01,1.805801942785690839e-01,1.805796759089599024e-01,5.183696091815015450e-07
8.062905979483381280e-01,9.425451915927972601e-01,1.800046164931993209e-01,1.800046098004470241e-01,6.692752296810766666e-09
8.079343985910274473e-01,9.421920800294213416e-01,1.794298534111988808e-01,1.794295436919342013e-01,3.097192646794866278e-07
8.095781992337167665e-01,9.418377416373204802e-01,1.788559056587158969e-01,1.788547925198995525e-01,1.113138816344338977e-06
8.112219998764063078e-01,9.414821743370552776e-01,1.782827738590082589e-01,1.782826007123007317e-01,1.731467075272163925e-07
8.128658005190956271e-01,9.411253760331009799e-01,1.777104586324682600e-01,1.777104089047020219e-01,4.972776623812791286e-08
8.145096011617851683e-01,9.407673446137811979e-01,1.771389605966624536e-01,1.771382170971032011e-01,7.434995592525694974e-07
8.161534018044744876e-01,9.404080779511968524e-01,1.765682803663595202e-01,1.765677559715516098e-01,5.243948079103333271e-07
8.177972024471638068e-01,9.400475739011702192e-01,1.759984185535596879e-01,1.759984114491778273e-01,7.104381860578712349e-09
8.194410030898533481e-01,9.396858303031542237e-01,1.754293757675281507e-01,1.754290669268039338e-01,3.088407242168855760e-07
8.210848037325426674e-01,9.393228449801834801e-01,1.748611526148278195e-01,1.748601393586080022e-01,1.013256219817293413e-06
8.227286043752322087e-01,9.389586157387966869e-01,1.742937496993439694e-01,1.742936157433280786e-01,1.339560158908348342e-07
8.243724050179215279e-01,9.385931403689686814e-01,1.737271676223199890e-01,1.737270921280482106e-01,7.549427177844236780e-08
8.260162056606108472e-01,9.382264166440396069e-01,1.731614069823849134e-01,1.731605685127683425e-01,8.384696165708582782e-07
8.276600063033003885e-01,9.378584423206449694e-01,1.725964683755830675e-01,1.725960805208198723e-01,3.878547631952500296e-07
8.293038069459897077e-01,9.374892151386439165e-01,1.720323523954049305e-01,1.720323520453883592e-01,3.500165712821967645e-10
8.309476075886792490e-01,9.371187328210490719e-01,1.714690596328166672e-01,1.714686235699567907e-01,4.360628598765181607e-07
8.325914082313685682e-01,9.367469930739554806e-01,1.709065906762864406e-01,1.709058592443707392e-01,7.314319157014637085e-07
8.342352088740578875e-01,9.363739935864642261e-01,1.703449461118150543e-01,1.703449007273628579e-01,4.538445219637310402e-08
8.358790095167474288e-01,9.359997320306148172e-01,1.697841265229680374e-01,1.697839422103549212e-01,1.843126131162442505e-07
8.375228101594367480e-01,9.356242060613089162e-01,1.692241324908967393e-01,1.692230004837320112e-01,1.132007164728054960e-06
8.391666108021262893e-01,9.352474133162379522e-01,1.686649645943727460e-01,1.686647873059611835e-01,1.772884115625039669e-07
8.408104114448156086e-01,9.348693514158080697e-01,1.681066234098143042e-01,1.681065741281904113e-01,4.928162389283841094e-08
8.424542120875049278e-01,9.344900179630664105e-01,1.675491095113128548e-01,1.675483609504196392e-01,7.485608932156218032e-07
8.440980127301944691e-01,9.341094105436248407e-01,1.669924234706601229e-01,1.669920563441610883e-01,3.671264990345868284e-07
8.457418133728837883e-01,9.337275267255854549e-01,1.664365658573783158e-01,1.664365644264643729e-01,1.430913942890299495e-09
8.473856140155733296e-01,9.333443640594633051e-01,1.658815372387452136e-01,1.658810725087676019e-01,4.647299776117108649e-07
8.490294146582626489e-01,9.329599200781101276e-01,1.653273381798208153e-01,1.653267481547139317e-01,5.900251068835515866e-07
8.506732153009521902e-01,9.325741922966421793e-01,1.647739692434750935e-01,1.647739539370012829e-01,1.530647381065008972e-08
8.523170159436415094e-01,9.321871782123425376e-01,1.642214309904141967e-01,1.642211597192887451e-01,2.712711254515554060e-07
8.539608165863308287e-01,9.317988753046139161e-01,1.636697239792077596e-01,1.636688990929806575e-01,8.248862271020840353e-07
8.556046172290203700e-01,9.314092810348746365e-01,1.631188487663102205e-01,1.631187795144556363e-01,6.925185458417359996e-08
8.572484178717096892e-01,9.310183928464890180e-01,1.625688059060954593e-01,1.625686599359307261e-01,1.459701647332778407e-07
8.588922185143992305e-01,9.306262081646855533e-01,1.620195959508727857e-01,1.620185418263020427e-01,1.054124570742942524e-06
8.605360191570885497e-01,9.302327243964763070e-01,1.614712194509217991e-01,1.614710743067673260e-01,1.451441544730869282e-07
8.621798197997778690e-01,9.298379389305755360e-01,1.609236769545077106e-01,1.609236067872326092e-01,7.016727510134046497e-08
8.638236204424674103e-01,9.294418491373173108e-01,1.603769690079157595e-01,1.603761392676978370e-01,8.297402179224810936e-07
8.654674210851567295e-01,9.290444523685735811e-01,1.598310961554703091e-01,1.598308680042998531e-01,2.281511704560479359e-07
8.671112217278462708e-01,9.286457459576697993e-01,1.592860589395603821e-01,1.592860304264704374e-01,2.851308994467061098e-08
8.687550223705355901e-01,9.282457272193018749e-01,1.587418579006685260e-01,1.587411928486410773e-01,6.650520274487092820e-07
8.703988230132249093e-01,9.278443934494516876e-01,1.581984935773890211e-01,1.581981870696213544e-01,3.065077676667193884e-07
8.720426236559144506e-01,9.274417419253009331e-01,1.576559665064543037e-01,1.576559577623752872e-01,8.744079016409500582e-09
8.736864242986037699e-01,9.270377699051458587e-01,1.571142772227605011e-01,1.571137284551293312e-01,5.487676311699551945e-07
8.753302249412933111e-01,9.266324746283106650e-01,1.565734262593905246e-01,1.565730549497009738e-01,3.713096895507916884e-07
8.769740255839826304e-01,9.262258533150597994e-01,1.560334141476362735e-01,1.560334126722017767e-01,1.475434496800431816e-09
8.786178262266719496e-01,9.258179031665100256e-01,1.554942414170241705e-01,1.554937703947025796e-01,4.710223215909081773e-07
8.802616268693614909e-01,9.254086213645422720e-01,1.549559085953351456e-01,1.549554922721068650e-01,4.163232282805573448e-07
8.819054275120508102e-01,9.249980050717110380e-01,1.544184162086310597e-01,1.544184161987388060e-01,9.892253682863838549e-12
8.835492281547403515e-01,9.245860514311554645e-01,1.538817647812769085e-01,1.538813401253706359e-01,4.246559062726085187e-07
8.851930287974296707e-01,9.241727575665074079e-01,1.533459548359625835e-01,1.533455170266118106e-01,4.378093507728664235e-07
8.868368294401189900e-01,9.237581205818002905e-01,1.528109868937224114e-01,1.528109867326740701e-01,1.610483413294616639e-10
8.884806300828085313e-01,9.233421375613761750e-01,1.522768614739675730e-01,1.522764564387362740e-01,4.050352312989780046e-07
8.901244307254978505e-01,9.229248055697931719e-01,1.517435790944947627e-01,1.517431447334821604e-01,4.343610126023023099e-07
8.917682313681873918e-01,9.225061216517310703e-01,1.512111402715190511e-01,1.512111401815920408e-01,8.992701028276428588e-11
8.934120320108767110e-01,9.220860828318959701e-01,1.506795455196907607e-01,1.506791356297019768e-01,4.098899887838847178e-07
8.950558326535660303e-01,9.216646861149258019e-01,1.501487953521165597e-01,1.501483885995901768e-01,4.067525263828919435e-07
8.966996332962555716e-01,9.212419284852934043e-01,1.496188902803843312e-01,1.496188901267489491e-01,1.536353821940394937e-10
8.983434339389448908e-01,9.208178069072086025e-01,1.490898308145809370e-01,1.490893916539078323e-01,4.391606731046771017e-07
8.999872345816344321e-01,9.203923183245215078e-01,1.485616174633164199e-01,1.485612596633846816e-01,3.577999317383451228e-07
9.016310352243237514e-01,9.199654596606220425e-01,1.480342507337437663e-01,1.480342479686644341e-01,2.765079332167630355e-09
9.032748358670130706e-01,9.195372278183416848e-01,1.475077311315786677e-01,1.475072362739442422e-01,4.948576344254718151e-07
9.049186365097026119e-01,9.191076196798513287e-01,1.469820591611219474e-01,1.469817669296402673e-01,2.922314816800053450e-07
9.065624371523919311e-01,9.186766321065614749e-01,1.464572353252795445e-01,1.464572230624525129e-01,1.226282703159498055e-08
9.082062377950814724e-01,9.182442619390175365e-01,1.459332601255816098e-01,1.459326791952645919e-01,5.809303170178914399e-07
9.098500384377707917e-01,9.178105059967992529e-01,1.454101340622071525e-01,1.454099174948415008e-01,2.165673656517874690e-07
9.114938390804603330e-01,9.173753610784142198e-01,1.448878576339966973e-01,1.448878228437518456e-01,3.479024485164572411e-08
9.131376397231496522e-01,9.169388239611939717e-01,1.443664313384800391e-01,1.443657281926622460e-01,7.031458177930716147e-07
9.147814403658389715e-01,9.165008914011875119e-01,1.438458556718889003e-01,1.438457166639365847e-01,1.390079523155840491e-07
9.164252410085285128e-01,9.160615601330543978e-01,1.433261311291849083e-01,1.433260529459928212e-01,7.818319208707791290e-08
9.180690416512178320e-01,9.156208268699572717e-01,1.428072582040686989e-01,1.428064188086355379e-01,8.393954331609165820e-07
9.197128422939073733e-01,9.151786883034517261e-01,1.422892373890098927e-01,1.422891680591773511e-01,6.932983254159807984e-08
9.213566429365966926e-01,9.147351411033778357e-01,1.417720691752575313e-01,1.417719173097191643e-01,1.518655383669909043e-07
9.230004435792860118e-01,9.142901819177483569e-01,1.412557540528656119e-01,1.412551291587282876e-01,6.248941373243610542e-07
9.246442442219755531e-01,9.138438073726373734e-01,1.407402925107070768e-01,1.407402737216506550e-01,1.878905642183070768e-08
9.262880448646648723e-01,9.133960140720669418e-01,1.402256850364966834e-01,1.402254182845731334e-01,2.667519235499682395e-07
9.279318455073544136e-01,9.129467985978938493e-01,1.397119321168061035e-01,1.397115116876371799e-01,4.204291689235972740e-07
9.295756461500437329e-01,9.124961575096941502e-01,1.391990342370847955e-01,1.391990342060818175e-01,3.100297796265749639e-11
9.312194467927330521e-01,9.120440873446475916e-01,1.386869918816786562e-01,1.386865567245264552e-01,4.351571522009933801e-07
9.328632474354225934e-01,9.115905846174201521e-01,1.381758055338442315e-01,1.381755652619738317e-01,2.402718703997663852e-07
9.345070480781119127e-01,9.111356458200463582e-01,1.376654756757731413e-01,1.376654486694227075e-01,2.700635043373367239e-08
9.361508487208014540e-01,9.106792674218101569e-01,1.371560027886040700e-01,1.371553320768715278e-01,6.707117325421840803e-07
9.377946493634907732e-01,9.102214458691244570e-01,1.366473873524449711e-01,1.366472874419407124e-01,9.991050425872671781e-08
9.394384500061800924e-01,9.097621775854097814e-01,1.361396298463886101e-01,1.361395149536904214e-01,1.148926981886511101e-07
9.410822506488696337e-01,9.093014589709716988e-01,1.356327307485292177e-01,1.356321194535181074e-01,6.112950111103465645e-07
9.427260512915589530e-01,9.088392864028778106e-01,1.351266905359815862e-01,1.351266745585128493e-01,1.597746873693850489e-08
9.443698519342484943e-01,9.083756562348321850e-01,1.346215096848990544e-01,1.346212296635074801e-01,2.800213915743476889e-07
9.460136525769378135e-01,9.079105647970497905e-01,1.341171886704894955e-01,1.341168553327024004e-01,3.333377870951004240e-07
9.476574532196271328e-01,9.074440083961302639e-01,1.336137279670308597e-01,1.336137217857062409e-01,6.181324618825811967e-09
9.493012538623166741e-01,9.069759833149282358e-01,1.331111280478902703e-01,1.331105882387099704e-01,5.398091802999438471e-07
9.509450545050059933e-01,9.065064858124246561e-01,1.326093893855413430e-01,1.326092613942269072e-01,1.279913144358602040e-07
9.525888551476955346e-01,9.060355121235957876e-01,1.321085124515792852e-01,1.321084232083168386e-01,8.924326244663660646e-08
9.542326557903848538e-01,9.055630584592828658e-01,1.316084977167362169e-01,1.316078890067116092e-01,6.087100246077170596e-07
9.558764564330741731e-01,9.050891210060566516e-01,1.311093456509024868e-01,1.311093304460748121e-01,1.520482767469744090e-08
9.575202570757637144e-01,9.046136959260840937e-01,1.306110567231355546e-01,1.306107718854379596e-01,2.848376975950195344e-07
9.591640577184530336e-01,9.041367793569935474e-01,1.301136314016850815e-01,1.301133487640404041e-01,2.826376446773970486e-07
9.608078583611425749e-01,9.036583674117371068e-01,1.296170701539995918e-01,1.296170543370580575e-01,1.581694153429680227e-08
9.624516590038318942e-01,9.031784561784517162e-01,1.291213734467517860e-01,1.291207599100758219e-01,6.135366759640881185e-07
9.640954596465212134e-01,9.026970417203213914e-01,1.286265417458467564e-01,1.286264695599159125e-01,7.218593084390434456e-08
9.657392602892107547e-01,9.022141200754351109e-01,1.281325755164413049e-01,1.281324240125209513e-01,1.515039203536794332e-07
9.673830609319000740e-01,9.017296872566449295e-01,1.276394752229597085e-01,1.276390529480932456e-01,4.222748664628461768e-07
9.690268615745896152e-01,9.012437392514227597e-01,1.271472413291079295e-01,1.271472412573858568e-01,7.172207272532205025e-11
9.706706622172789345e-01,9.007562720217154872e-01,1.266558742978896035e-01,1.266554295666785235e-01,4.447312110800183405e-07
9.723144628599684758e-01,9.002672815037980891e-01,1.261653745916220259e-01,1.261652455556053765e-01,1.290360166494863847e-07
9.739582635026577950e-01,8.997767636081275278e-01,1.256757426719492532e-01,1.256756529237142983e-01,8.974823495488948311e-08
9.756020641453471143e-01,8.992847142191920939e-01,1.251869789998598659e-01,1.251864691800765872e-01,5.098197832786866002e-07
9.772458647880366556e-01,8.987911291953611936e-01,1.246990840356985153e-01,1.246990810282533335e-01,3.007445181779644372e-09
9.788896654307259748e-01,8.982960043687345797e-01,1.242120582391865735e-01,1.242116928764300798e-01,3.653627564936812178e-07
9.805334660734155161e-01,8.977993355449874757e-01,1.237259020694294609e-01,1.237257448008076688e-01,1.572686217921059892e-07
9.821772667161048354e-01,8.973011185032178094e-01,1.232406159849364080e-01,1.232405467637429641e-01,6.922119344388022455e-08
9.838210673587941546e-01,8.968013489957863404e-01,1.227562004436344445e-01,1.227556736589756059e-01,5.267846588385971529e-07
9.854648680014836959e-01,8.963000227481626725e-01,1.222726559028808335e-01,1.222726515793259305e-01,4.323554902985193849e-09
9.871086686441730151e-01,8.957971354587638269e-01,1.217899828194790590e-01,1.217896294996763107e-01,3.533198027483308579e-07
9.887524692868625564e-01,8.952926827987914837e-01,1.213081816496910381e-01,1.213080355055788373e-01,1.461441122008189097e-07
9.903962699295518757e-01,8.947866604120809919e-01,1.208272528492548847e-01,1.208271754286939781e-01,7.742056090664917178e-08
9.920400705722411949e-01,8.942790639149110765e-01,1.203471968733953457e-01,1.203467253435820949e-01,4.715298132507150797e-07
9.936838712149307362e-01,8.937698888958689469e-01,1.198680141768411200e-01,1.198680135124230994e-01,6.644180206016869761e-10
9.953276718576200555e-01,8.932591309156653336e-01,1.193897052138348513e-01,1.193893016812641039e-01,4.035325707474335388e-07
9.969714725003095968e-01,8.927467855069680658e-01,1.189122704381486706e-01,1.189121694220215963e-01,1.010161270742493400e-07
9.986152731429989160e-01,8.922328481742344275e-01,1.184357103030997393e-01,1.184355922722615806e-01,1.180308381587558131e-07
1.000000000000000000e+00,8.917986720687380853e-01,1.180349382405903036e-01,1.180344449166369492e-01,4.933239533544409028e-07
1.000259073785688235e+00,8.917173143935361868e-01,1.179600252615600198e-01,1.179596675570004916e-01,3.577045595282157819e-07
1.001902874428377777e+00,8.912001796123871777e-01,1.174852157659724838e-01,1.174852117122979767e-01,4.053674507176197039e-09
1.003546675071067096e+00,8.906814392495671084e-01,1.170112822683651022e-01,1.170107558675955173e-01,5.264007695848782475e-07
1.005190475713756637e+00,8.901610886949448131e-01,1.165382252203619462e-01,1.165381833657433419e-01,4.185461860428674186e-08
1.006834276356445956e+00,8.896391233092981743e-01,1.160660450731951787e-01,1.160658356331816798e-01,2.094400134988738671e-07
1.008478076999135276e+00,8.891155384241344883e-01,1.155947422777232614e-01,1.155945294244601906e-01,2.128532630707447026e-07
1.010121877641824817e+00,8.885903293415060578e-01,1.151243172844382823e-01,1.151242767901443087e-01,4.049429397356973936e-08
1.011765678284514136e+00,8.880634913338273373e-01,1.146547705434846076e-01,1.146542709559237316e-01,4.995875608759803299e-07
1.013409478927203677e+00,8.875350196436876393e-01,1.141861025046639888e-01,1.141861005807282559e-01,1.923935732950354804e-09
1.015053279569892997e+00,8.870049094836635062e-01,1.137183136174575449e-01,1.137179302055328911e-01,3.834119246537426307e-07
1.016697080212582316e+00,8.864731560361287510e-01,1.132514043310313134e-01,1.132513271644766673e-01,7.716655464617971916e-08
1.018340880855271857e+00,8.859397544530617230e-01,1.127853750942500177e-01,1.127852263799376531e-01,1.487143123646283982e-07
1.019984681497961176e+00,8.854046998558520176e-01,1.123202263556939418e-01,1.123199756619424061e-01,2.506937515356355561e-07
1.021628482140650718e+00,8.848679873351048553e-01,1.118559585636660358e-01,1.118559319662867368e-01,2.659737929899819164e-08
1.023272282783340037e+00,8.843296119504433506e-01,1.113925721662061274e-01,1.113920641963305758e-01,5.079698755516837139e-07
1.024916083426029356e+00,8.837895687303075620e-01,1.109300676111053541e-01,1.109300652506371998e-01,2.360468154272155061e-09
1.026559884068718898e+00,8.832478526717547629e-01,1.104684453459132687e-01,1.104680663049437683e-01,3.790409695003660318e-07
1.028203684711408217e+00,8.827044587402538278e-01,1.100077058179573797e-01,1.100076435576517464e-01,6.226030563327711320e-08
1.029847485354097758e+00,8.821593818694807299e-01,1.095478494743458153e-01,1.095476771821385364e-01,1.722922072788790615e-07
1.031491285996787077e+00,8.816126169611101515e-01,1.090888767619873079e-01,1.090886832885321622e-01,1.934734551456429585e-07
1.033135086639476619e+00,8.810641588846045424e-01,1.086307881275996312e-01,1.086307374589638997e-01,5.066863573155444556e-08
1.034778887282165938e+00,8.805140024770036211e-01,1.081735840177191488e-01,1.081731999571921565e-01,3.840605269922470200e-07
1.036422687924855257e+00,8.799621425427074373e-01,1.077172648787194653e-01,1.077172628014033684e-01,2.077316096915637900e-09
1.038066488567544798e+00,8.794085738532678720e-01,1.072618311568149796e-01,1.072613256456145803e-01,5.055112003993222913e-07
1.039710289210234118e+00,8.788532911471556019e-01,1.068072832980750952e-01,1.068072680192974078e-01,1.527877768747742948e-08
1.041354089852923659e+00,8.782962891295519325e-01,1.063536217484393198e-01,1.063533278138260596e-01,2.939346132602160822e-07
1.042997890495612978e+00,8.777375624721199809e-01,1.059008469537259245e-01,1.059007670993967198e-01,7.985432920465385109e-08
1.044641691138302297e+00,8.771771058127809662e-01,1.054489593596401598e-01,1.054488122662243232e-01,1.470934158365189148e-07
1.046285491780991839e+00,8.766149137554857251e-01,1.049979594117917969e-01,1.049977732369097860e-01,1.861748820108921620e-07
1.047929292423681158e+00,8.760509808699844525e-01,1.045478475557006792e-01,1.045477923403022591e-01,5.521539842012757049e-08
1.049573093066370699e+00,8.754853016915938868e-01,1.040986242368111547e-01,1.040982988656511954e-01,3.253711599593422932e-07
1.051216893709060018e+00,8.749178707209651629e-01,1.036502899005018463e-01,1.036502806090983109e-01,9.291403535449660467e-09
1.052860694351749338e+00,8.743486824238440036e-01,1.032028449920947555e-01,1.032023556868469361e-01,4.893052478194270805e-07
1.054504494994438879e+00,8.737777312308244726e-01,1.027562899568732480e-01,1.027562889100945287e-01,1.046778719260288426e-09
1.056148295637128198e+00,8.732050115371253751e-01,1.023106252400818317e-01,1.023102221333422324e-01,4.031067395993126468e-07
1.057792096279817740e+00,8.726305177023261361e-01,1.018658512869481392e-01,1.018658283728498537e-01,2.291409828547585903e-08
1.059435896922507059e+00,8.720542440501291015e-01,1.014219685426829276e-01,1.014217020490227883e-01,2.664936601393108617e-07
1.061079697565196378e+00,8.714761848681076284e-01,1.009789774525005068e-01,1.009789094454240366e-01,6.800707647025561187e-08
1.062723498207885919e+00,8.708963344074532875e-01,1.005368784616218480e-01,1.005367126782343301e-01,1.657833875179370864e-07
1.064367298850575239e+00,8.703146868827218441e-01,1.000956720152903490e-01,1.000955419196561946e-01,1.300956341543368922e-07
1.066011099493264780e+00,8.697312364715743538e-01,9.965535855877760696e-02,9.965526394069540439e-02,9.461808220256884283e-08
1.067654900135954099e+00,8.691459773145225887e-01,9.921593853739807400e-02,9.921573495537139298e-02,2.035820266810262069e-07
1.069298700778643418e+00,8.685589035146435988e-01,9.877741239651549598e-02,9.877736512148188597e-02,4.727503361001694770e-08
1.070942501421332960e+00,8.679700091373522275e-01,9.833978058155579127e-02,9.833949710354145113e-02,2.834780143401438579e-07
1.072586302064022279e+00,8.673792882100974655e-01,9.790304353801793091e-02,9.790302489426450094e-02,1.864375342996993368e-08
1.074230102706711820e+00,8.667867347221068774e-01,9.746720171147815748e-02,9.746683632848446299e-02,3.653829936944852363e-07
1.075873903349401139e+00,8.661923426241099344e-01,9.703225554760797067e-02,9.703225134358239856e-02,4.204025572107639164e-09
1.077517703992090459e+00,8.655961058280592368e-01,9.659820549217856822e-02,9.659776002911635295e-02,4.454630622152677688e-07
1.079161504634780000e+00,8.649980182068505163e-01,9.616505199107372448e-02,9.616505198616537298e-02,4.908351503019048323e-12
1.080805305277469319e+00,8.643980735940397508e-01,9.573279549029845015e-02,9.573234394321439300e-02,4.515470840571467193e-07
1.082449105920158861e+00,8.637962657835569491e-01,9.530143643598609771e-02,9.530143379138789061e-02,2.644598207091064523e-09
1.084092906562848180e+00,8.631925885294160494e-01,9.487097527441545886e-02,9.487059252343960081e-02,3.827509758580482924e-07
1.085736707205537499e+00,8.625870355454229310e-01,9.444141245201076451e-02,9.444140320087107687e-02,9.251139687638243458e-09
1.087380507848227040e+00,8.619796005048788734e-01,9.401274841536033655e-02,9.401241865417936383e-02,3.297611809727207799e-07
1.089024308490916360e+00,8.613702770402827946e-01,9.358498361121903031e-02,9.358496614728284424e-02,1.746393618606845166e-08
1.090668109133605901e+00,8.607590587430284934e-01,9.315811848652266747e-02,9.315782837909475367e-02,2.901074279137993983e-07
1.092311909776295220e+00,8.601459391631000040e-01,9.273215348839469740e-02,9.273212807237618538e-02,2.541601851202557327e-08
1.093955710418984539e+00,8.595309118087621769e-01,9.230708906415663328e-02,9.230682724878330747e-02,2.618153733258132831e-07
1.095599511061674081e+00,8.589139701462490395e-01,9.188292566133648975e-02,9.188289394429760559e-02,3.171703888416033124e-08
1.097243311704363400e+00,8.582951075994489365e-01,9.145966372767966313e-02,9.145942033814669081e-02,2.433895329723156919e-07
1.098887112347052941e+00,8.576743175495844529e-01,9.103730371115803521e-02,9.103726827421143586e-02,3.543694659935425761e-08
1.100530912989742260e+00,8.570515933348918924e-01,9.061584605997641262e-02,9.061561226307179862e-02,2.337969046140031537e-07
1.102174713632431802e+00,8.564269282502939840e-01,9.019529122258385101e-02,9.019525513225057356e-02,3.609033327744981534e-08
1.103818514275121121e+00,8.558003155470714773e-01,8.977563964768364713e-02,8.977540719643622991e-02,2.324512474172202303e-07
1.105462314917810440e+00,8.551717484325301877e-01,8.935689178423955603e-02,8.935685816284932859e-02,3.362139022744514705e-08
1.107106115560499981e+00,8.545412200696633764e-01,8.893904808148733743e-02,8.893880888349386948e-02,2.391979934679433484e-07
1.108749916203189301e+00,8.539087235768131334e-01,8.852210898894252722e-02,8.852208059946514718e-02,2.838947738004193866e-08
1.110393716845878842e+00,8.532742520273245423e-01,8.810607495640887521e-02,8.810582065664812612e-02,2.542997607490882217e-07
1.112037517488568161e+00,8.526377984491991802e-01,8.769094643398855915e-02,8.769092527874128296e-02,2.115524727619444434e-08
1.113681318131257481e+00,8.519993558247422882e-01,8.727672387208884608e-02,8.727644544966323137e-02,2.784224256147105336e-07
1.115325118773947022e+00,8.513589170902086112e-01,8.686340772143275046e-02,8.686339465410841676e-02,1.306732433370427771e-08
1.116968919416636341e+00,8.507164751354412413e-01,8.645099843306591758e-02,8.645068581131370999e-02,3.126217522075869226e-07
1.118612720059325882e+00,8.500720228035089088e-01,8.603949645836839188e-02,8.603949080887141054e-02,5.649496981341428636e-09
1.120256520702015202e+00,8.494255528903389418e-01,8.562890224905705949e-02,8.562854391851731917e-02,3.583305397403258041e-07
1.121900321344704521e+00,8.487770581443436768e-01,8.521921625720318971e-02,8.521921546879657194e-02,7.884066177687998334e-10
1.123544121987394062e+00,8.481265312660459799e-01,8.481043893523199095e-02,8.481002158896644438e-02,4.173462655465698390e-07
1.125187922630083381e+00,8.474739649076985515e-01,8.440257073593637749e-02,8.440257001421952454e-02,7.217168529471962302e-10
1.126831723272772923e+00,8.468193516729004555e-01,8.399561211248385284e-02,8.399526981670929482e-02,3.422957745580212929e-07
1.128475523915462242e+00,8.461626841162066537e-01,8.358956351842405930e-02,8.358955549170438148e-02,8.026719677811655629e-09
1.130119324558151561e+00,8.455039547427368740e-01,8.318442540769765969e-02,8.318416023015939853e-02,2.651775382611631926e-07
1.131763125200841102e+00,8.448431560077748204e-01,8.278019823464655147e-02,8.278017262525355635e-02,2.560939299511844069e-08
1.133406925843530422e+00,8.441802803163701574e-01,8.237688245401719733e-02,8.237669130216535018e-02,1.911518518471488903e-07
1.135050726486219963e+00,8.435153200229280612e-01,8.197447852097572429e-02,8.197442182711717207e-02,5.669385855222586201e-08
1.136694527128909282e+00,8.428482674308006573e-01,8.157298689110903389e-02,8.157286305951488847e-02,1.238315941454182223e-07
1.138338327771598602e+00,8.421791147918686882e-01,8.117240802043679260e-02,8.117230320819179834e-02,1.048122449942567869e-07
1.139982128414288143e+00,8.415078543061224048e-01,8.077274236541831520e-02,8.077267523911535463e-02,6.712630296057398027e-08
1.141625929056977462e+00,8.408344781212343522e-01,8.037399038296166864e-02,8.037381658804454432e-02,1.737949171243258206e-07
1.143269729699667003e+00,8.401589783321302685e-01,7.997615253042966721e-02,7.997612729760994466e-02,2.523281972255375649e-08
1.144913530342356323e+00,8.394813469805527673e-01,7.957922926565030863e-02,7.957896150456428286e-02,2.677610860257750858e-07
1.146557330985045642e+00,8.388015760546198019e-01,7.918322104692299135e-02,7.918321842065151328e-02,2.626271478067820908e-09
1.148201131627735183e+00,8.381196574883805761e-01,7.878812833302584195e-02,7.878775231740464680e-02,3.760156211951581895e-07
1.149844932270424502e+00,8.374355831613639056e-01,7.839395158322348678e-02,7.839394753184375508e-02,4.051379731695448072e-09
1.151488732913114044e+00,8.367493448981216941e-01,7.800069125727682184e-02,7.800044978172993027e-02,2.414755468915785741e-07
1.153132533555803363e+00,8.360609344677684129e-01,7.760834781544945216e-02,7.760831330135142814e-02,3.451409802401883553e-08
1.154776334198492682e+00,8.353703435835124758e-01,7.721692171851479713e-02,7.721679036013107122e-02,1.313583837259102438e-07
1.156420134841182223e+00,8.346775639021856152e-01,7.682641342776475035e-02,7.682631415421614651e-02,9.927354860383985624e-08
1.158063935483871543e+00,8.339825870237633776e-01,7.643682340501456451e-02,7.643677216587080325e-02,5.123914376126137427e-08
1.159707736126561084e+00,8.332854044908848401e-01,7.604815211261706231e-02,7.604794827836708349e-02,2.038342499788292628e-07
1.161351536769250403e+00,8.325860077883583399e-01,7.566040001346063804e-02,7.566039308406219410e-02,6.929398443933365570e-09
1.162995337411939945e+00,8.318843883426689789e-01,7.527356757098524476e-02,7.527321363235878193e-02,3.539386264628241463e-07
1.164639138054629264e+00,8.311805375214794678e-01,7.488765524918417071e-02,7.488765077910136680e-02,4.470082803909036784e-09
1.166282938697318583e+00,8.304744466331192010e-01,7.450266351261647380e-02,7.450245664196397666e-02,2.068706524971375416e-07
1.167926739340008124e+00,8.297661069260743316e-01,7.411859282640675950e-02,7.411854270184026205e-02,5.012456649744478909e-08
1.169570539982697444e+00,8.290555095884665215e-01,7.373544365626361063e-02,7.373535881984888407e-02,8.483641472656344718e-08
1.171214340625386985e+00,8.283426457475301374e-01,7.335321646847359212e-02,7.335306609651481846e-02,1.503719587736540575e-07
1.172858141268076304e+00,8.276275064690774563e-01,7.297191172992190111e-02,7.297189711451484984e-02,1.461540705127717388e-08
1.174501941910765623e+00,8.269100827569635381e-01,7.259152990808814820e-02,7.259121800743240094e-02,3.119006557472658869e-07
1.176145742553455165e+00,8.261903655525384416e-01,7.221207147106079027e-02,7.221206830907600516e-02,3.161984785116089824e-09
1.177789543196144484e+00,8.254683457340988850e-01,7.183353688754223754e-02,7.183334340683261710e-02,1.934807096204416155e-07
1.179433343838834025e+00,8.247440141163291383e-01,7.145592662685529284e-02,7.145586900047590229e-02,5.762637939055181846e-08
1.181077144481523344e+00,8.240173614497350307e-01,7.107924115895092321e-02,7.107917879510811110e-02,6.236384281210760605e-08
1.182720945124212664e+00,8.232883784200749622e-01,7.070348095441492120e-02,7.070329560549998282e-02,1.853489149383769075e-07
1.184364745766902205e+00,8.225570556477791451e-01,7.032864648447478828e-02,7.032864367537056127e-02,2.809104227008418775e-09
1.186008546409591524e+00,8.218233836873642950e-01,6.995473822100861661e-02,6.995445675802997032e-02,2.814629786462852223e-07
1.187652347052281065e+00,8.210873530268421039e-01,6.958175663654753151e-02,6.958173405768691699e-02,2.257886061451941373e-08
1.189296147694970385e+00,8.203489540871164998e-01,6.920970220429034647e-02,6.920959909136925603e-02,1.031129210904424554e-07
1.190939948337659704e+00,8.196081772213777983e-01,6.883857539810156467e-02,6.883844578975967243e-02,1.296083418922400199e-07
1.192583748980349245e+00,8.188650127144868618e-01,6.846837669252381353e-02,6.846836561307911850e-02,1.107944469502797347e-08
1.194227549623038565e+00,8.181194507823527085e-01,6.809910656278450602e-02,6.809878768847871244e-02,3.188743057935816694e-07
1.195871350265728106e+00,8.173714815713007953e-01,6.773076548479961545e-02,6.773075180088106162e-02,1.368391855383066513e-08
1.197515150908417425e+00,8.166210951574360832e-01,6.736335393518322334e-02,6.736324073795491030e-02,1.131972283130444623e-07
1.199158951551106744e+00,8.158682815459937787e-01,6.699687239125573512e-02,6.699675298617996377e-02,1.194050757713505106e-07
1.200802752193796286e+00,8.151130306706878548e-01,6.663132133104276988e-02,6.663131094332014337e-02,1.038772262651477263e-08
1.202446552836485605e+00,8.143553323930455834e-01,6.626670123329425621e-02,6.626640562713403959e-02,2.956061602166215607e-07
1.204090353479175146e+00,8.135951765017379600e-01,6.590301257747643859e-02,6.590299329924959038e-02,1.927822684821833832e-08
1.205734154121864465e+00,8.128325527118993588e-01,6.554025584379497005e-02,6.554016759319619689e-02,8.825059877315410972e-08
1.207377954764553785e+00,8.120674506644375290e-01,6.517843151318492012e-02,6.517828266860420383e-02,1.488445807162896983e-07
1.209021755407243326e+00,8.112998599253384846e-01,6.481754006733075890e-02,6.481753810499396584e-02,1.962336793059904494e-09
1.210665556049932645e+00,8.105297699849589588e-01,6.445758198866569089e-02,6.445736217238873245e-02,2.198162769584399712e-07
1.212309356692622186e+00,8.097571702573119756e-01,6.409855776037898245e-02,6.409851171880392995e-02,4.604157505250228155e-08
1.213953157335311506e+00,8.089820500793427627e-01,6.374046786642617590e-02,6.374042614783187455e-02,4.171859430135427260e-08
1.215596957978000825e+00,8.082043987101924509e-01,6.338331279153086584e-02,6.338308287219229786e-02,2.299193385679743074e-07
1.217240758620690366e+00,8.074242053304585554e-01,6.302709302119202661e-02,6.302708861841394006e-02,4.402778086554093306e-09
1.218884559263379685e+00,8.066414590414389130e-01,6.267180904169378231e-02,6.267169250772997025e-02,1.165339638120599375e-07
1.220528359906069227e+00,8.058561488643704029e-01,6.231746134011051375e-02,6.231734374248787400e-02,1.175976226397423829e-07
1.222172160548758546e+00,8.050682637396570085e-01,6.196405040430930100e-02,6.196404689881290784e-02,3.505496393163554103e-09
1.223815961191448087e+00,8.042777925260863325e-01,6.161157672296213583e-02,6.161136878368156378e-02,2.079392805720559068e-07
1.225459761834137407e+00,8.034847240000350110e-01,6.126004078554858623e-02,6.125998841871715950e-02,5.236683142673115299e-08
1.227103562476826726e+00,8.026890468546682422e-01,6.090944308236267979e-02,6.090941669206739739e-02,2.639029528239689171e-08
1.228747363119516267e+00,8.018907496991246608e-01,6.055978410451889893e-02,6.055951086460947819e-02,2.732399094207416113e-07
1.230391163762205586e+00,8.010898210576905543e-01,6.021106434396217288e-02,6.021104560210799317e-02,1.874185417971574452e-08
1.232034964404895128e+00,8.002862493689637535e-01,5.986328429346676749e-02,5.986322489911571898e-02,5.939435104851398251e-08
1.233678765047584447e+00,7.994800229850094198e-01,5.951644444665027400e-02,5.951624907242980544e-02,1.953742204685582351e-07
1.235322565690273766e+00,7.986711301704949584e-01,5.917054529797494133e-02,5.917054083752171234e-02,4.460453228993799257e-09
1.236966366332963307e+00,7.978595591018401434e-01,5.882558734275389334e-02,5.882549534842701489e-02,9.199432687845288115e-08
1.238610166975652627e+00,7.970452978663076227e-01,5.848157107716356329e-02,5.848142441678133574e-02,1.466603822275480695e-07
1.240253967618342168e+00,7.962283344611273961e-01,5.813849699823836481e-02,5.813849666781895076e-02,3.304194140518745826e-10
1.241897768261031487e+00,7.954086567925897633e-01,5.779636560388801136e-02,5.779624894578816452e-02,1.166580998468447206e-07
1.243541568903720806e+00,7.945862526751221733e-01,5.745517739289662806e-02,5.745505818596557956e-02,1.192069310484988875e-07
1.245185369546410348e+00,7.937611098303660739e-01,5.711493286493207755e-02,5.711493277963852755e-02,8.529355000064242631e-11
1.246829170189099667e+00,7.929332158862292257e-01,5.677563252055328746e-02,5.677550381577750604e-02,1.287047757814185900e-07
1.248472970831789208e+00,7.921025583759339073e-01,5.643727686120958431e-02,5.643716887670918725e-02,1.079845003970625328e-07
1.250116771474478528e+00,7.912691247370443604e-01,5.609986638925401614e-02,5.609986614111839298e-02,2.481356231598397244e-10
1.251760572117167847e+00,7.904329023104885721e-01,5.576340160794579504e-02,5.576327543548170729e-02,1.261724640877481818e-07
1.253404372759857388e+00,7.895938783395599625e-01,5.542788302145806867e-02,5.542777232827023060e-02,1.106931878380734702e-07
1.255048173402546707e+00,7.887520399689099682e-01,5.509331113488169507e-02,5.509331113211041187e-02,2.771283202918084498e-12
1.256691974045236249e+00,7.879073742435238614e-01,5.475968645423234804e-02,5.475957676092862991e-02,1.096933037181280213e-07
1.258335774687925568e+00,7.870598681076829140e-01,5.442700948645806669e-02,5.442688184924282524e-02,1.276372152414495531e-07
1.259979575330614887e+00,7.862095084039139037e-01,5.409528073944058768e-02,5.409527966733340687e-02,1.072107180810633054e-09
1.261623375973304428e+00,7.853562818719209693e-01,5.376450072200689156e-02,5.376441834672324172e-02,8.237528364984925133e-08
1.263267176615993748e+00,7.845001751475049190e-01,5.343466994392986891e-02,5.343450833754631590e-02,1.616063835530034964e-07
1.264910977258683289e+00,7.836411747614633327e-01,5.310578891593920048e-02,5.310578131293369752e-02,7.603005502954118811e-09
1.266554777901372608e+00,7.827792671384834478e-01,5.277785814972202338e-02,5.277780845927881881e-02,4.969044320457527419e-08
1.268198578544061927e+00,7.819144385960079546e-01,5.245087815793358921e-02,5.245066039399359781e-02,2.177639399913999796e-07
1.269842379186751469e+00,7.810466753430952425e-01,5.212484945419926241e-02,5.212482339684265664e-02,2.605735660576868895e-08
1.271486179829440788e+00,7.801759634792559961e-01,5.179977255312184781e-02,5.179975318407692431e-02,1.936904492350066675e-08
1.273129980472130329e+00,7.793022889932780251e-01,5.147564797028847394e-02,5.147545859976360161e-02,1.893705248723343004e-07
1.274773781114819649e+00,7.784256377620284439e-01,5.115247622227347968e-02,5.115241111333401758e-02,6.510893946209961314e-08
1.276417581757508968e+00,7.775459955492456388e-01,5.083025782664774006e-02,5.083025652728595523e-02,1.299361784834474065e-09
1.278061382400198509e+00,7.766633480043095838e-01,5.050899330197999859e-02,5.050888915384027511e-02,1.041481397234811368e-07
1.279705183042887828e+00,7.757776806609933962e-01,5.018868316784819150e-02,5.018854762210889220e-02,1.355457392993031362e-07
1.281348983685577370e+00,7.748889789362012337e-01,4.986932794483900366e-02,4.986932051211151462e-02,7.432727489042889601e-09
1.282992784328266689e+00,7.739972281286782163e-01,4.955092815455852673e-02,4.955089157322575821e-02,3.658133276851494031e-08
1.284636584970956230e+00,7.731024134177252316e-01,4.923348431963492366e-02,4.923326875252653778e-02,2.155671083858834436e-07
1.286280385613645549e+00,7.722045198618474604e-01,4.891699696372420192e-02,4.891694527016640648e-02,5.169355779544027030e-08
1.287924186256334869e+00,7.713035323974422042e-01,4.860146661151798497e-02,4.860146492751191150e-02,1.684006073476851384e-09
1.289567986899024410e+00,7.703994358374268714e-01,4.828689378874884142e-02,4.828680073411581453e-02,9.305463302688998795e-08
1.291211787541713729e+00,7.694922148698547515e-01,4.797327902219139517e-02,4.797312912818713082e-02,1.498940042643504000e-07
1.292855588184403270e+00,7.685818540565194645e-01,4.766062283967542612e-02,4.766060652676293308e-02,1.631291249304389623e-08
1.294499388827092590e+00,7.676683378315265482e-01,4.734892577008342762e-02,4.734890954229267757e-02,1.622779075005631455e-08
1.296143189469781909e+00,7.667516504998563853e-01,4.703818834336193078e-02,4.703804530965802200e-02,1.430337039087792306e-07
1.297786990112471450e+00,7.658317762358911596e-01,4.672841109052572328e-02,4.672831200159890952e-02,9.908892681376180178e-08
1.299430790755160769e+00,7.649086990819335963e-01,4.641959454366162419e-02,4.641958985662397730e-02,4.687037646888825293e-09
1.301074591397850311e+00,7.639824029466906197e-01,4.611173923593647750e-02,4.611170909376993698e-02,3.014216654051438127e-08
1.302718392040539630e+00,7.630528716037459080e-01,4.580484570160003877e-02,4.580467639055590956e-02,1.693110441292056123e-07
1.304362192683229171e+00,7.621200886899992533e-01,4.549891447599230254e-02,4.549883479327690439e-02,7.968271539815496851e-08
1.306005993325918491e+00,7.611840377040866024e-01,4.519394609554927555e-02,4.519394371138044098e-02,2.384168834579369900e-09
1.307649793968607810e+00,7.602447020047747861e-01,4.488994109780497510e-02,4.488990853150529037e-02,3.256629968473312431e-08
1.309293594611297351e+00,7.593020648093342650e-01,4.458690002140364150e-02,4.458673549950045722e-02,1.645219031842781732e-07
1.310937395253986670e+00,7.583561091918793462e-01,4.428482340609751766e-02,4.428473993251694218e-02,8.347358057547715759e-08
1.312581195896676212e+00,7.574068180816945217e-01,4.398371179275750720e-02,4.398370715603941439e-02,4.636718092809744007e-09
1.314224996539365531e+00,7.564541742615198405e-01,4.368356572337672716e-02,4.368354362799226065e-02,2.209538446651393429e-08
1.315868797182054850e+00,7.554981603658256217e-01,4.338438574107517098e-02,4.338425518651795043e-02,1.305545572205524252e-07
1.317512597824744391e+00,7.545387588790374300e-01,4.308617239010748001e-02,4.308606084412444637e-02,1.115459830336451574e-07
1.319156398467433711e+00,7.535759521337714872e-01,4.278892621586516398e-02,4.278891045104801782e-02,1.576481714615773910e-08
1.320800199110123252e+00,7.526097223089930344e-01,4.249264776488503870e-02,4.249264154622470202e-02,6.218660336676506972e-09
1.322443999752812571e+00,7.516400514281846856e-01,4.219733758485322284e-02,4.219725958245967856e-02,7.800239354427418448e-08
1.324087800395501890e+00,7.506669213574697075e-01,4.190299622461024498e-02,4.190282250343904669e-02,1.737211711982933338e-07
1.325731601038191432e+00,7.496903138036938863e-01,4.160962423415548450e-02,4.160957559359745872e-02,4.864055802578093335e-08
1.327375401680880751e+00,7.487102103125191643e-01,4.131722216465538722e-02,4.131722136766355358e-02,7.969918336403480907e-10
1.329019202323570292e+00,7.477265922664240172e-01,4.102579056844524175e-02,4.102576491401171976e-02,2.565443352198215621e-08
1.330663002966259612e+00,7.467394408827268126e-01,4.073532999903872742e-02,4.073521119433187732e-02,1.188047068501063563e-07
1.332306803608949153e+00,7.457487372115407798e-01,4.044584101112724817e-02,4.044571682144995628e-02,1.241896772918860137e-07
1.333950604251638472e+00,7.447544621337246484e-01,4.015732416059436538e-02,4.015729458379549421e-02,2.957679887116704265e-08
1.335594404894327791e+00,7.437565963587663420e-01,3.986978000450847048e-02,3.986977998332100204e-02,2.118746844637087179e-11
1.337238205537017333e+00,7.427551204226671144e-01,3.958320910114054847e-02,3.958317764339028266e-02,3.145775026580643896e-08
1.338882006179706652e+00,7.417500146857645138e-01,3.929761200996195747e-02,3.929749206943364270e-02,1.199405283147658707e-07
1.340525806822396193e+00,7.407412593305339188e-01,3.901298929165131213e-02,3.901286555417146640e-02,1.237374798457313574e-07
1.342169607465085512e+00,7.397288343593432236e-01,3.872934150810003473e-02,3.872930661502890781e-02,3.489307112691797386e-08
1.343813408107774832e+00,7.387127195921820988e-01,3.844666922242012674e-02,3.844666856779382913e-02,6.546262976137029455e-10
1.345457208750464373e+00,7.376928946643384055e-01,3.816497299894416884e-02,3.816495560347327176e-02,1.739547089707471628e-08
1.347101009393153692e+00,7.366693390240537376e-01,3.788425340323398061e-02,3.788417180316580590e-02,8.160006817470311091e-08
1.348744810035843233e+00,7.356420319301201216e-01,3.760451100208639375e-02,3.760434007326848849e-02,1.709288179052581569e-07
1.350388610678532553e+00,7.346109524494525145e-01,3.732574636353702680e-02,3.732567688971677455e-02,6.947382025224158042e-08
1.352032411321221872e+00,7.335760794546092312e-01,3.704796005686383786e-02,3.704794627587770783e-02,1.378098613002975981e-08
1.353676211963911413e+00,7.325373916212721825e-01,3.677115265259711663e-02,3.677115202034467178e-02,6.322524448432176314e-10
1.355320012606600732e+00,7.314948674256922523e-01,3.649532472251859616e-02,3.649529780917135091e-02,2.691334724524985234e-08
1.356963813249290274e+00,7.304484851420778302e-01,3.622047683967388743e-02,3.622038722769160835e-02,8.961198227908084846e-08
1.358607613891979593e+00,7.293982228399448209e-01,3.594660957836981474e-02,3.594644880381298035e-02,1.607745568343865727e-07
1.360251414534668912e+00,7.283440583814307923e-01,3.567372351418618415e-02,3.567365089779303555e-02,7.261639314859458239e-08
1.361895215177358454e+00,7.272859694185266344e-01,3.540181922397644954e-02,3.540179918751282240e-02,2.003646362713773499e-08
1.363539015820047773e+00,7.262239333903188765e-01,3.513089728587437399e-02,3.513089699088833839e-02,2.949860355982991678e-10
1.365182816462737314e+00,7.251579275201271990e-01,3.486095827930091318e-02,3.486094753175406069e-02,1.074754685248535679e-08
1.366826617105426633e+00,7.240879288126188529e-01,3.459200278496843417e-02,3.459195394150010872e-02,4.884346832545460870e-08
1.368470417748115953e+00,7.230139140508713425e-01,3.432403138488204775e-02,3.432391926068029120e-02,1.121242017565471372e-07
1.370114218390805494e+00,7.219358597933773769e-01,3.405704466235159877e-02,3.405691003095578928e-02,1.346313958094924601e-07
1.371758019033494813e+00,7.208537423709968639e-01,3.379104320199233236e-02,3.379097727147117869e-02,6.593052115366759836e-08
1.373401819676184354e+00,7.197675378838589433e-01,3.352602758972800245e-02,3.352600506837655203e-02,2.252135145042188924e-08
1.375045620318873674e+00,7.186772221982012931e-01,3.326199841280175207e-02,3.326199622178077631e-02,2.191020975761404088e-09
1.376689420961562993e+00,7.175827709431589208e-01,3.299895625977855573e-02,3.299895344682349241e-02,2.812955063324906746e-09
1.378333221604252534e+00,7.164841595074916691e-01,3.273690172054921632e-02,3.273687937513014568e-02,2.234541907064624411e-08
1.379977022246941853e+00,7.153813630362514386e-01,3.247583538633680433e-02,3.247577655623418158e-02,5.883010262275334412e-08
1.381620822889631395e+00,7.142743564273870138e-01,3.221575784970132084e-02,3.221564745896962623e-02,1.103907316946095563e-07
1.383264623532320714e+00,7.131631143283059249e-01,3.195666970454391631e-02,3.195653191596889431e-02,1.377885750220020356e-07
1.384908424175010033e+00,7.120476111323285062e-01,3.169857154611510630e-02,3.169849028497620513e-02,8.126113890116748451e-08
1.386552224817699575e+00,7.109278209751238586e-01,3.144146397101565960e-02,3.144142306324268499e-02,4.090777297460768125e-08
1.388196025460388894e+00,7.098037177310566603e-01,3.118534757720392570e-02,3.118533250679952906e-02,1.507040439663320797e-08
1.389839826103078435e+00,7.086752750094624798e-01,3.093022296400271820e-02,3.093022079607357644e-02,2.167929141760893685e-09
1.391483626745767754e+00,7.075424661508686874e-01,3.067609073210086912e-02,3.067609003715804361e-02,6.949428255076384175e-10
1.393127427388457296e+00,7.064052642231266610e-01,3.042295148355944612e-02,3.042294226305169991e-02,9.220507746210415689e-09
1.394771228031146615e+00,7.052636420174850373e-01,3.017080582181952408e-02,3.017077943487450620e-02,2.638694501788663160e-08
1.396415028673835934e+00,7.041175720445818076e-01,2.991965435170107490e-02,2.991960344306016095e-02,5.090864091394919910e-08
1.398058829316525475e+00,7.029670265303573640e-01,2.966949767941562399e-02,2.966941610852255606e-02,8.157089306792819627e-08
1.399702629959214795e+00,7.018119774118980470e-01,2.942033641256691645e-02,2.942021918381129697e-02,1.172287556194806513e-07
1.401346430601904336e+00,7.006523963331903193e-01,2.917217116015602407e-02,2.917203908870494300e-02,1.320714510810727660e-07
1.402990231244593655e+00,6.994882546407978907e-01,2.892500253258756260e-02,2.892490640913678024e-02,9.612345078235939866e-08
1.404634031887282974e+00,6.983195233794557977e-01,2.867883114167413261e-02,2.867876363319260546e-02,6.750848152714539196e-08
1.406277832529972516e+00,6.971461732875767758e-01,2.843365760064120451e-02,2.843361233417115996e-02,4.526647004454709133e-08
1.407921633172661835e+00,6.959681747926645956e-01,2.818948252413400191e-02,2.818945402119044097e-02,2.850294356093741044e-08
1.409565433815351376e+00,6.947854980066479058e-01,2.794630652821994410e-02,2.794629014022845248e-02,1.638799149161762614e-08
1.411209234458040696e+00,6.935981127211138242e-01,2.770413023039419720e-02,2.770412207514608149e-02,8.155248115704338829e-09
1.412853035100730015e+00,6.924059884024487133e-01,2.746295424958788978e-02,2.746295114869495846e-02,3.100892931318099954e-09
1.414496835743419556e+00,6.912090941868826999e-01,2.722277920616855695e-02,2.722277862349981037e-02,5.826687465848578995e-10
1.416140636386108875e+00,6.900073988754338306e-01,2.698360572194991036e-02,2.698360570302990591e-02,1.892000445202768333e-11
1.417784437028798417e+00,6.888008709287530840e-01,2.674543442018939565e-02,2.674543353254230094e-02,8.876470947161152480e-10
1.419428237671487736e+00,6.875894784618615807e-01,2.650826592560417971e-02,2.650826320001747893e-02,2.725586700780269211e-09
1.421072038314177055e+00,6.863731892387809896e-01,2.627210086436626568e-02,2.627209573707237067e-02,5.127293895013096403e-09
1.422715838956866596e+00,6.851519706670573528e-01,2.603693986411315109e-02,2.603693211985833034e-02,7.744254820751805823e-09
1.424359639599555916e+00,6.839257897921769969e-01,2.580278355395160261e-02,2.580277326994057097e-02,1.028401103164711117e-08
1.426003440242245457e+00,6.826946132918400023e-01,2.556963256446009858e-02,2.556962005515886482e-02,1.250930123375404435e-08
1.427647240884934776e+00,6.814584074701688365e-01,2.533748752770037527e-02,2.533747329048643970e-02,1.423721393556398596e-08
1.429291041527624095e+00,6.802171382517365750e-01,2.510634907721231990e-02,2.510633373885004516e-02,1.533836227474161262e-08
1.430934842170313637e+00,6.789707711755084141e-01,2.487621784802995784e-02,2.487620211195834541e-02,1.573607161242662755e-08
1.432578642813002956e+00,6.777192713886468489e-01,2.464709447668100850e-02,2.464707907109614515e-02,1.540558486334830945e-08
1.434222443455692497e+00,6.764626036401774067e-01,2.441897960118977196e-02,2.441896522792041946e-02,1.437326935249672033e-08
1.435866244098381816e+00,6.752007322745353646e-01,2.419187386108689886e-02,2.419186114522839381e-02,1.271585850504131088e-08
1.437510044741071136e+00,6.739336212249595892e-01,2.396577789741227704e-02,2.396576733771968448e-02,1.055969259255995496e-08
1.439153845383760677e+00,6.726612340067548157e-01,2.374069235271947242e-02,2.374068427274364512e-02,8.079975827302021685e-09
1.440797646026449996e+00,6.713835337104044898e-01,2.351661787108216828e-02,2.351661237102911639e-02,5.500053051887832112e-09
1.442441446669139538e+00,6.701004829945361729e-01,2.329355509809838409e-02,2.329355200740995668e-02,3.090688427409560290e-09
1.444085247311828857e+00,6.688120440787360677e-01,2.307150468089580464e-02,2.307150351152448264e-02,1.169371321996237612e-09
1.445729047954518176e+00,6.675181787361988972e-01,2.285046726813844131e-02,2.285046716851607540e-02,9.962236591221085291e-11
1.447372848597207717e+00,6.662188482862260175e-01,2.263044351002729826e-02,2.263044321971183215e-02,2.903154661115792123e-10
1.449016649239897037e+00,6.649140135865524437e-01,2.241143405830947621e-02,2.241143186329438985e-02,2.195015086359219936e-09
1.450660449882586578e+00,6.636036350255032357e-01,2.219343956628150316e-02,2.219343325495901076e-02,6.311322492402737794e-09
1.452304250525275897e+00,6.622876725139775766e-01,2.197646068879643977e-02,2.197644750855931584e-02,1.318023712393312508e-08
1.453948051167965438e+00,6.609660854772501093e-01,2.176049808226609983e-02,2.176047469674508017e-02,2.338552101965873931e-08
1.455591851810654758e+00,6.596388328465938589e-01,2.154555240466682342e-02,2.154551485158381907e-02,3.755308300434911928e-08
1.457235652453344077e+00,6.583058730507018730e-01,2.133162431554680438e-02,2.133156796517679532e-02,5.635037000906173432e-08
1.458879453096033618e+00,6.569671640069278951e-01,2.111871447602875485e-02,2.111863399025570853e-02,8.048577304631265861e-08
1.460523253738722937e+00,6.556226631123154291e-01,2.090682354881501226e-02,2.090671487767487013e-02,1.086711401421247558e-07
1.462167054381412479e+00,6.542723272344239671e-01,2.069595219819531096e-02,2.069587631664973615e-02,7.588154557480741857e-08
1.463810855024101798e+00,6.529161127019460498e-01,2.048610109004767033e-02,2.048605330286501491e-02,4.778718265541215260e-08
1.465454655666791117e+00,6.515539752950993968e-01,2.027727089184661047e-02,2.027724558719259940e-02,2.530465401107129253e-08
1.467098456309480659e+00,6.501858702358020992e-01,2.006946227266936944e-02,2.006945288466069344e-02,9.388008676003423147e-09
1.468742256952169978e+00,6.488117521776110008e-01,1.986267590319568122e-02,1.986267487498108442e-02,1.028214596798804337e-09
1.470386057594859519e+00,6.474315751954303755e-01,1.965691245571865586e-02,1.965691120307552775e-02,1.252643128113462012e-09
1.472029858237548838e+00,6.460452927749580354e-01,1.945217260414677796e-02,1.945216147958847563e-02,1.112455830232228493e-08
1.473673658880238158e+00,6.446528578019080635e-01,1.924845702400768133e-02,1.924842528139253384e-02,3.174261514748977220e-08
1.475317459522927699e+00,6.432542225509404465e-01,1.904576639245902925e-02,1.904570215208500894e-02,6.424037402030791100e-08
1.476961260165617018e+00,6.418493386743593376e-01,1.884410138828807035e-02,1.884400857140497432e-02,9.281688309603630671e-08
1.478605060808306559e+00,6.404381571905038983e-01,1.864346269191718974e-02,1.864341347208281485e-02,4.921983437489174662e-08
1.480248861450995879e+00,6.390206284718756846e-01,1.844385098541323487e-02,1.844383235510818619e-02,1.863030504867246862e-08
1.481892662093685198e+00,6.375967022329755984e-01,1.824526695248707142e-02,1.824526459237021947e-02,2.360116851951588046e-09
1.483536462736374739e+00,6.361663275178215393e-01,1.804771127850335333e-02,1.804770952539797024e-02,1.753105383084374580e-09
1.485180263379064058e+00,6.347294526871812836e-01,1.785118465048274317e-02,1.785116646579895661e-02,1.818468378655957451e-08
1.486824064021753600e+00,6.332860254054604177e-01,1.765568775710946170e-02,1.765563469569125798e-02,5.306141820371479412e-08
1.488467864664442919e+00,6.318359926272874016e-01,1.746122128873262014e-02,1.746113761367040773e-02,8.367506221240716968e-08
1.490111665307132238e+00,6.303793005837357022e-01,1.726778593737599010e-02,1.726775115657969151e-02,3.478079629859465172e-08
1.491755465949821780e+00,6.289158947682164102e-01,1.707538239674111225e-02,1.707537579599832656e-02,6.600742785689561742e-09
1.493399266592511099e+00,6.274457199219878323e-01,1.688401136221129306e-02,1.688401066114778026e-02,7.010635127979725212e-10
1.495043067235200640e+00,6.259687200193152501e-01,1.669367353085693395e-02,1.669365485429896712e-02,1.867655796683465041e-08
1.496686867877889959e+00,6.244848382522338870e-01,1.650436960144308074e-02,1.650430745116993059e-02,6.215027315015220211e-08
1.498330668520579279e+00,6.229940170149146361e-01,1.631610027443253230e-02,1.631604377644060855e-02,5.649799192375404289e-08
1.499974469163268820e+00,6.214961978876244464e-01,1.612886625199383417e-02,1.612885233188474099e-02,1.392010909317953349e-08
1.501618269805958139e+00,6.199913216202698196e-01,1.594266823800083444e-02,1.594266822084239310e-02,1.715844133443056307e-11
1.503262070448647680e+00,6.184793281154942202e-01,1.575750693804289781e-02,1.575749038071877495e-02,1.655732412286781141e-08
1.504905871091337000e+00,6.169601564113206260e-01,1.557338305942757017e-02,1.557331772462194897e-02,6.533480562120885793e-08
1.506549671734026319e+00,6.154337446633538766e-01,1.539029731118857214e-02,1.539025562008913828e-02,4.169109943386040129e-08
1.508193472376715860e+00,6.139000301264730952e-01,1.520825040408713136e-02,1.520824545615614976e-02,4.947930981602510769e-09
1.509837273019405179e+00,6.123589491360472703e-01,1.502724305062042021e-02,1.502723871248876075e-02,4.338131659453736688e-09
1.511481073662094721e+00,6.108104370886214829e-01,1.484727596502599667e-02,1.484723417519512312e-02,4.178983087355092607e-08
1.513124874304784040e+00,6.092544284220899886e-01,1.466834986328624524e-02,1.466829546692138830e-02,5.439636485693455370e-08
1.514768674947473359e+00,6.076908565953142993e-01,1.449046546313326189e-02,1.449045773902896128e-02,7.724104300610434848e-09
1.516412475590162900e+00,6.061196540671558441e-01,1.431362348405418317e-02,1.431361991063431760e-02,3.573419865565696796e-09
1.518056276232852220e+00,6.045407522749558504e-01,1.413782464729917976e-02,1.413778064952833646e-02,4.399777084329592469e-08
1.519700076875541761e+00,6.029540816123741820e-01,1.396306967588456516e-02,1.396302716306854763e-02,4.251281601752587846e-08
1.521343877518231080e+00,6.013595714066272135e-01,1.378935929459634835e-02,1.378935683944348956e-02,2.455152858793496762e-09
1.522987678160920622e+00,5.997571498950556856e-01,1.361669422999867152e-02,1.361668226852721930e-02,1.196147145221537755e-08
1.524631478803609941e+00,5.981467442010240942e-01,1.344507521043736276e-02,1.344500200781714727e-02,7.320262021548451514e-08
1.526275279446299260e+00,5.965282803091336294e-01,1.327450296604526514e-02,1.327448757123897427e-02,1.539480629086931174e-08
1.527919080088988801e+00,5.949016830396991473e-01,1.310497822874845397e-02,1.310497632300228199e-02,1.905746171981803627e-09
1.529562880731678121e+00,5.932668760224785176e-01,1.293650173227067768e-02,1.293645609544150088e-02,4.563682917679834361e-08
1.531206681374367662e+00,5.916237816696346963e-01,1.276907421213824279e-02,1.276904721634822271e-02,2.699579002007901352e-08
1.532850482017056981e+00,5.899723211478903329e-01,1.260269640568756344e-02,1.260269625888751910e-02,1.468000443427541768e-10
1.534494282659746300e+00,5.883124143498575931e-01,1.243736905206871413e-02,1.243733266711613550e-02,3.638495257862750520e-08
1.536138083302435842e+00,5.866439798644762504e-01,1.227309289224987054e-02,1.227306374619474560e-02,2.914605512494006234e-08
1.537781883945125161e+00,5.849669349465864698e-01,1.210986866902441506e-02,1.210986846545347717e-02,2.035709378844785533e-10
1.539425684587814702e+00,5.832811954855599001e-01,1.194769712701493347e-02,1.194765654864826665e-02,4.057836666682135274e-08
1.541069485230504021e+00,5.815866759729649837e-01,1.178657901268076458e-02,1.178655833300676359e-02,2.067967400098957853e-08
1.542713285873193341e+00,5.798832894692211859e-01,1.162651507432155285e-02,1.162651261024308380e-02,2.464078469044395092e-09
1.544357086515882882e+00,5.781709475692442535e-01,1.146750606208213341e-02,1.146744592048040690e-02,6.014160172651550340e-08
1.546000887158572201e+00,5.764495603669668178e-01,1.130955272796008160e-02,1.130954567020353574e-02,7.057756545858495656e-09
1.547644687801261743e+00,5.747190364187780842e-01,1.115265582580837744e-02,1.115264195499224287e-02,1.387081613457574747e-08
1.549288488443951062e+00,5.729792827057729188e-01,1.099681611134428749e-02,1.099677623238728974e-02,3.987895699775201308e-08
1.550932289086640381e+00,5.712302045947946771e-01,1.084203434215025297e-02,1.084203427470450953e-02,6.744574343464648791e-11
1.552576089729329922e+00,5.694717057982192632e-01,1.068831127768321565e-02,1.068826365376676635e-02,4.762391644930197288e-08
1.554219890372019242e+00,5.677036883324406702e-01,1.053564767927861467e-02,1.053564068519324826e-02,6.994085366418545391e-09
1.555863691014708783e+00,5.659260524749591958e-01,1.038404431015704787e-02,1.038402677231814453e-02,1.753783890334759121e-08
1.557507491657398102e+00,5.641386967200965330e-01,1.023350193542649222e-02,1.023347699231264007e-02,2.494311385214942334e-08
1.559151292300087421e+00,5.623415177332006243e-01,1.008402132209029745e-02,1.008401721159155051e-02,4.110498746934254655e-09
1.560795092942776963e+00,5.605344103033212955e-01,9.935603239053403257e-03,9.935557068950190418e-03,4.617010321283920860e-08
1.562438893585466282e+00,5.587172672942969376e-01,9.788248457124115731e-03,9.788248285431150331e-03,1.716929654005383554e-10
1.564082694228155823e+00,5.568899795941569808e-01,9.641957749026097702e-03,9.641898640999263526e-03,5.910802683417593073e-08
1.565726494870845142e+00,5.550524360627960840e-01,9.496731889396592408e-03,9.496731458018270455e-03,4.313783219522804302e-10
1.567370295513534462e+00,5.532045234778306675e-01,9.352571654795749367e-03,9.352525385769333566e-03,4.626902641580166176e-08
1.569014096156224003e+00,5.513461264785707305e-01,9.209477823712397537e-03,9.209476404534316929e-03,1.419178080608318737e-09
1.570657896798913322e+00,5.494771275080171380e-01,9.067451176569818472e-03,9.067409560955197456e-03,4.161561462101559528e-08
1.572301697441602863e+00,5.475974067528033284e-01,8.926492495727522680e-03,8.926491069372932685e-03,1.426354589995071365e-09
1.573945498084292183e+00,5.457068420809836340e-01,8.786602565490575500e-03,8.786558612625422482e-03,4.395286515301854990e-08
1.575589298726981502e+00,5.438053089775896076e-01,8.647782172116702526e-03,8.647781722044750596e-03,4.500719519295870441e-10
1.577233099369671043e+00,5.418926804778358974e-01,8.510032103815845517e-03,8.509978328725464891e-03,5.377509038062555646e-08
1.578876900012360363e+00,5.399688270978879601e-01,8.373353150761708719e-03,8.373353010858980427e-03,1.399027282911191605e-10
1.580520700655049904e+00,5.380336167630555000e-01,8.237746105093091131e-03,8.237705625272068177e-03,4.047982102295399898e-08
1.582164501297739223e+00,5.360869147333217066e-01,8.103211760922768292e-03,8.103208014477142340e-03,3.746445625951722036e-09
1.583808301940428764e+00,5.341285835260909387e-01,7.969750914340156811e-03,7.969730980584649460e-03,1.993375550735088098e-08
1.585452102583118084e+00,5.321584828359626762e-01,7.837364363420196156e-03,7.837348291453161142e-03,1.607196703501401203e-08
1.587095903225807403e+00,5.301764694514784493e-01,7.706052908225125009e-03,7.706048671555026930e-03,4.236670098078931801e-09
1.588739703868496944e+00,5.281823971686514518e-01,7.575817350815139406e-03,7.575773927830209420e-03,4.342298492998608594e-08
1.590383504511186263e+00,5.261761167011205220e-01,7.446658495249280918e-03,7.446657768927208987e-03,7.263220719311291873e-10
1.592027305153875805e+00,5.241574755867833835e-01,7.318577147591209808e-03,7.318555339026075468e-03,2.180856513434026311e-08
1.593671105796565124e+00,5.221263180907368406e-01,7.191574115921639532e-03,7.191555947377831215e-03,1.816854380831678384e-08
1.595314906439254443e+00,5.200824851043376329e-01,7.065650210335228110e-03,7.065649336526091950e-03,8.738091361593092188e-10
1.596958707081943984e+00,5.180258140401865496e-01,6.940806242949904004e-03,6.940771195296249751e-03,3.504765365425210888e-08
1.598602507724633304e+00,5.159561387228511764e-01,6.817043027916636078e-03,6.817032185769969499e-03,1.084214666657867809e-08
1.600246308367322845e+00,5.138732892750840220e-01,6.694361381417213153e-03,6.694359497899107780e-03,1.883518105372239404e-09
1.601890109010012164e+00,5.117770919993512857e-01,6.572762121677566682e-03,6.572728146671064087e-03,3.397500650259566157e-08
1.603533909652701483e+00,5.096673692543743917e-01,6.452246068966882575e-03,6.452232669487967254e-03,1.339947891532133895e-08
1.605177710295391025e+00,5.075439393264781218e-01,6.332814045611367959e-03,6.332813814886553705e-03,2.307248142541240554e-10
1.606821510938080344e+00,5.054066162954367059e-01,6.214466875990254380e-03,6.214447379424573037e-03,1.949656568134283674e-08
1.608465311580769885e+00,5.032552098945578534e-01,6.097205386548676387e-03,6.097176801178286198e-03,2.858537039018838044e-08
1.610109112223459205e+00,5.010895253646725500e-01,5.981030405803000605e-03,5.981027439130134904e-03,2.966672865700736850e-09
1.611752912866148524e+00,4.989093633017084861e-01,5.865942764346154803e-03,5.865939877893994181e-03,2.886452160621999496e-09
1.613396713508838065e+00,4.967145194975184919e-01,5.751943294848516075e-03,5.751919101214475472e-03,2.419363404060348444e-08
1.615040514151527384e+00,4.945047847735582480e-01,5.639032832067680800e-03,5.639005611110942118e-03,2.722095673868274446e-08
1.616684314794216926e+00,4.922799448070617201e-01,5.527212212860010965e-03,5.527206910930670958e-03,5.301929340006950042e-09
1.618328115436906245e+00,4.900397799492282602e-01,5.416482276177081445e-03,5.416482105282338644e-03,1.708947428014084835e-10
1.619971916079595564e+00,4.877840650350532825e-01,5.306843863075005885e-03,5.306835268278284334e-03,8.594796721550501672e-09
1.621615716722285105e+00,4.855125691842470670e-01,5.198297816722430298e-03,5.198270218712816582e-03,2.759800961371627892e-08
1.623259517364974425e+00,4.832250555927847246e-01,5.090844982404973962e-03,5.090816334289871570e-03,2.864811510239206882e-08
1.624903318007663966e+00,4.809212813144888021e-01,4.984486207529226220e-03,4.984475130205529014e-03,1.107732369720615395e-08
1.626547118650353285e+00,4.786009970320976303e-01,4.879222341632960536e-03,4.879220097428416114e-03,2.244204544421535275e-09
1.628190919293042604e+00,4.762639468171893098e-01,4.775054236386022666e-03,4.775054217000543333e-03,1.938547933288958802e-11
1.629834719935732146e+00,4.739098678782229790e-01,4.671982745601876985e-03,4.671980234441305835e-03,2.511160571150305998e-09
1.631478520578421465e+00,4.715384902960922386e-01,4.570008725239382841e-03,4.570000663919812633e-03,8.061319570207281515e-09
1.633122321221111006e+00,4.691495367462999444e-01,4.469133033409455891e-03,4.469117792335317030e-03,1.524107413886088835e-08
1.634766121863800326e+00,4.667427222069882586e-01,4.369356530382617620e-03,4.369333683296769411e-03,2.284708584820993593e-08
1.636409922506489645e+00,4.643177536519193516e-01,4.270680078595212592e-03,4.270650181015619995e-03,2.989757959259708997e-08
1.638053723149179186e+00,4.618743297274128246e-01,4.173104542652517068e-03,4.173068914103600369e-03,3.562854891669964275e-08
1.639697523791868505e+00,4.594121404122559205e-01,4.076630789338508976e-03,4.076599549054829574e-03,3.124028367940123729e-08
1.641341324434558047e+00,4.569308666594223967e-01,3.981259687619420617e-03,3.981230835408883229e-03,2.885221053738895591e-08
1.642985125077247366e+00,4.544301800184314399e-01,3.886992108650844102e-03,3.886963613471572376e-03,2.849517927172584564e-08
1.644628925719936907e+00,4.519097422370125239e-01,3.793828925784392680e-03,3.793798803683828824e-03,3.012210056385633550e-08
1.646272726362626226e+00,4.493692048407137429e-01,3.701771014572141638e-03,3.701738480244548546e-03,3.253432759309227151e-08
1.647916527005315546e+00,4.468082086889076932e-01,3.610819252774621901e-03,3.610793210022125721e-03,2.604275249618037691e-08
1.649560327648005087e+00,4.442263835055462184e-01,3.520974520365260929e-03,3.520955840004239001e-03,1.868036102192771608e-08
1.651204128290694406e+00,4.416233473829176970e-01,3.432237699538820408e-03,3.432226400728460858e-03,1.129881035955015989e-08
1.652847928933383947e+00,4.389987062564465470e-01,3.344609674716281233e-03,3.344604737638409708e-03,4.937077871525197281e-09
1.654491729576073267e+00,4.363520533484394615e-01,3.258091332549284402e-03,3.258090514093009427e-03,8.184562749757873235e-10
1.656135530218762586e+00,4.336829685785394406e-01,3.172683561930345064e-03,3.172683214318183786e-03,3.476121612777660630e-10
1.657779330861452127e+00,4.309910179383458773e-01,3.088387253995517057e-03,3.088382146281473672e-03,5.107714043384170566e-09
1.659423131504141447e+00,4.282757528275721870e-01,3.005203302133274690e-03,3.005186444510796195e-03,1.685762247849442730e-08
1.661066932146830988e+00,4.255367093487437136e-01,2.923132601988509549e-03,2.923111433967826023e-03,2.116802068352630073e-08
1.662710732789520307e+00,4.227734075572438521e-01,2.842176051470524101e-03,2.842170646236277798e-03,5.405234246302903500e-09
1.664354533432209626e+00,4.199853506632099109e-01,2.762334550759248941e-03,2.762334535491475784e-03,1.526777315685734493e-11
1.665998334074899168e+00,4.171720241814251828e-01,2.683609002308795510e-03,2.683601473999611131e-03,7.528309184379189389e-09
1.667642134717588487e+00,4.143328950249757781e-01,2.606000310860334679e-03,2.605977010385340797e-03,2.330047499388143706e-08
1.669285935360278028e+00,4.114674105380888847e-01,2.529509383441652659e-03,2.529506195524791612e-03,3.187916861047135342e-09
1.670929736002967347e+00,4.085749974630802361e-01,2.454137129375144610e-03,2.454135098252874236e-03,2.031122270373941774e-09
1.672573536645656667e+00,4.056550608357556986e-01,2.379884460286696424e-03,2.379861380499601053e-03,2.307978709537028550e-08
1.674217337288346208e+00,4.027069828032121546e-01,2.306752290110569703e-03,2.306749554523118695e-03,2.735587451008214543e-09
1.675861137931035527e+00,3.997301213571852752e-01,2.234741535098283549e-03,2.234736963975608726e-03,4.571122674823513421e-09
1.677504938573725068e+00,3.967238089754578922e-01,2.163853113818614560e-03,2.163839321598359788e-03,1.379222025477133684e-08
1.679148739216414388e+00,3.936873511630303302e-01,2.094087947171363595e-03,2.094087710244815770e-03,2.369265478252557955e-10
1.680792539859103707e+00,3.906200248838347933e-01,2.025446958388243957e-03,2.025424250166343865e-03,2.270822190009180730e-08
1.682436340501793248e+00,3.875210768727874178e-01,1.957931073042207260e-03,1.957931047268948732e-03,2.577325852737288869e-11
1.684080141144482567e+00,3.843897218167970364e-01,1.891541219057657486e-03,1.891519998602639308e-03,2.122045501817826363e-08
1.685723941787172109e+00,3.812251403920485227e-01,1.826278326708674626e-03,1.826278292273358916e-03,3.443531571001301472e-11
1.687367742429861428e+00,3.780264771434393434e-01,1.762143328630116912e-03,1.762128228122619711e-03,1.510050749720104335e-08
1.689011543072550747e+00,3.747928381902951300e-01,1.699137159826946686e-03,1.699134865168039354e-03,2.294658907331381670e-09
1.690655343715240289e+00,3.715232887407113327e-01,1.637260757676006762e-03,1.637256855019322832e-03,3.902656683929528469e-09
1.692299144357929608e+00,3.682168503944860949e-01,1.576515061934014028e-03,1.576500490782846431e-03,1.457115116759721829e-08
1.693942945000619149e+00,3.648724982123530136e-01,1.516901014745997145e-03,1.516900200729330572e-03,8.140166665726589201e-10
1.695586745643308468e+00,3.614891575260912315e-01,1.458419560650181523e-03,1.458416763887471213e-03,2.796762710310929378e-09
1.697230546285997788e+00,3.580657004610816041e-01,1.401071646585538844e-03,1.401056370035055898e-03,1.527655048294551676e-08
1.698874346928687329e+00,3.546009421387441574e-01,1.344858221898448392e-03,1.344850771568810444e-03,7.450329637948005512e-09
1.700518147571376648e+00,3.510936365222329658e-01,1.289780238349358399e-03,1.289779122277262546e-03,1.116072095852516100e-09
1.702161948214066189e+00,3.475424718633025600e-01,1.235838650117671023e-03,1.235838569800883080e-03,8.031678794262475662e-11
1.703805748856755509e+00,3.439460657026336965e-01,1.183034413812400487e-03,1.183032744855323781e-03,1.668957076705890330e-09
1.705449549499445050e+00,3.403029593687628140e-01,1.131368488476169887e-03,1.131364604276333119e-03,3.884199836767798786e-09
1.707093350142134369e+00,3.366116119125926454e-01,1.080841835591428435e-03,1.080836443530942825e-03,5.392060485609473375e-09
1.708737150784823688e+00,3.328703934051544522e-01,1.031455419088889158e-03,1.031449908836919171e-03,5.510251969986779130e-09
1.710380951427513230e+00,3.290775775146812521e-01,9.832102053559665933e-04,9.832060089158406457e-04,4.196440125947553668e-09
1.712024752070202549e+00,3.252313332659385048e-01,9.361071632398854092e-04,9.361051263775885256e-04,2.036862296883601431e-09
1.713668552712892090e+00,3.213297158688170896e-01,8.901472640574503714e-04,8.901470287561163985e-04,2.353013339728704523e-10
1.715312353355581410e+00,3.173706564841471955e-01,8.453314815994872333e-04,8.453308792020705620e-04,6.023974166713408351e-10
1.716956153998270729e+00,3.133519507722249409e-01,8.016607921379481638e-04,8.016552468463819525e-04,5.545291566211307810e-09
1.718599954640960270e+00,3.092712460418661213e-01,7.591361744392344235e-04,7.591269786491952609e-04,9.195790039162599072e-09
1.720243755283649589e+00,3.051260267851139685e-01,7.177586097610877403e-04,7.177580878016884269e-04,5.219593993133209153e-10
1.721887555926339131e+00,3.009135983421220573e-01,6.775290818663570747e-04,6.775254727376320285e-04,3.609128725046151231e-09
1.723531356569028450e+00,2.966310683919252122e-01,6.384485770283276906e-04,6.384441064383808428e-04,4.470589946847791651e-09
1.725175157211717769e+00,2.922753259041325213e-01,6.005180840369384043e-04,6.005165777206653011e-04,1.506316273103269765e-09
1.726818957854407310e+00,2.878430171121212355e-01,5.637385942081074575e-04,5.637352095506434346e-04,3.384657464022833295e-09
1.728462758497096630e+00,2.833305179751637315e-01,5.281111013863970527e-04,5.281062016075366294e-04,4.899778860423253946e-09
1.730106559139786171e+00,2.787339024809165067e-01,4.936366019578919406e-04,4.936365950127391544e-04,6.945152786208552698e-12
1.731750359782475490e+00,2.740489059925987902e-01,4.603160948528639551e-04,4.603137921172784086e-04,2.302735585546500374e-09
1.733394160425164809e+00,2.692708826592558613e-01,4.281505815546537974e-04,4.281438630552997227e-04,6.718499354074758401e-09
1.735037961067854351e+00,2.643947556685739553e-01,3.971410661081087312e-04,3.971323143830488012e-04,8.751725059930048900e-09
1.736681761710543670e+00,2.594149588135943318e-01,3.672885551218030287e-04,3.672807142242016931e-04,7.840897601335550249e-09
1.738325562353233211e+00,2.543253674430565603e-01,3.385940577831370035e-04,3.385868329635020879e-04,7.224819634915613520e-09
1.739969362995922531e+00,2.491192163364444045e-01,3.110585858578929219e-04,3.110557400799254801e-04,2.845777967441787126e-09
1.741613163638611850e+00,2.437890013415965618e-01,2.846831537026695003e-04,2.846831233683198847e-04,3.033434961552394782e-11
1.743256964281301391e+00,2.383263606668993284e-01,2.594687782697668865e-04,2.594653641147005863e-04,3.414155066300272878e-09
1.744900764923990710e+00,2.327219304318507709e-01,2.354164791147361768e-04,2.354155918102597556e-04,8.873044764212689728e-10
1.746544565566680252e+00,2.269651673010237014e-01,2.125272784043730212e-04,2.125223788886840270e-04,4.899515688994160456e-09
1.748188366209369571e+00,2.210441285356421204e-01,1.908022009238230510e-04,1.908015160998026427e-04,6.848240204082589599e-10
1.749832166852058890e+00,2.149451962501859881e-01,1.702422740854636629e-04,1.702422284091224813e-04,4.567634118157748446e-11
1.751475967494748431e+00,2.086527275234497936e-01,1.508485279302362869e-04,1.508483928387358008e-04,1.350915004860731017e-10
1.753119768137437751e+00,2.021486044203490151e-01,1.326219951440776867e-04,1.326203446693381693e-04,1.650474739517404643e-09
1.754763568780127292e+00,1.954116465139963399e-01,1.155637110583640492e-04,1.155616113552616897e-04,2.099703102359518070e-09
1.756407369422816611e+00,1.884168307503079620e-01,9.967471366367774976e-05,9.967343476129097990e-05,1.278902386769864563e-09
1.758051170065505930e+00,1.811342352611110540e-01,8.495604360714281711e-05,8.495590163615923673e-05,1.419709835803750764e-10
1.759694970708195472e+00,1.735275773719411330e-01,7.140874421152076934e-05,7.140826478525992560e-05,4.794262608437405149e-10
1.761338771350884791e+00,1.655521371311946821e-01,5.903386147476652468e-05,5.903119584680337206e-05,2.665627963152616964e-09
1.762982571993574332e+00,1.571517175761079077e-01,4.783244408290698857e-05,4.783148661312297545e-05,9.574697840131207727e-10
1.764626372636263651e+00,1.482540315669447495e-01,3.780554341359376735e-05,3.780382021074946142e-05,1.723202844305937731e-09
1.766270173278953193e+00,1.387633875903174774e-01,2.895421354454086327e-05,2.895421245355939144e-05,1.090981471829621796e-12
1.767913973921642512e+00,1.285484455570115037e-01,2.127951126551508310e-05,2.127929937225953722e-05,2.118932555458807876e-10
1.769557774564331831e+00,1.174202457055374127e-01,1.478249607611559213e-05,1.478246852806581330e-05,2.754804977883607009e-11
1.771201575207021373e+00,1.050889731105168201e-01,9.464230205757928616e-06,9.464202894699132174e-06,2.731105879644202261e-11
1.772845375849710692e+00,9.106710756759378578e-02,5.325778612341736107e-06,5.325692042313680263e-06,8.657002805584346206e-11
1.774489176492400233e+00,7.440478603208515451e-02,2.368208994241172149e-06,2.367595657821325306e-06,6.133364198468438389e-10
1.776132977135089552e+00,5.265201949059802877e-02,5.925917965221572103e-07,5.925720581317645702e-07,1.973839039264013717e-11
1.777776777777778872e+00,1.299037625875831695e-03,2.184918912462308072e-13,2.187399329863729674e-13,-2.480417401421602941e-16


==> anc/data/numerical_exploration/numerical_results.json <==
{
  "scope": "Feasible numerical lower bounds; no globally optimal or collective capacity claim.",
  "search_count": 24,
  "seeds_per_search": 3,
  "max_two_outcome_advantage_over_single": 3.2335245592207684e-14,
  "max_mean_diagonal_residual": 5.551115123125783e-17,
  "old_hull_count": 879,
  "new_hull_count": 1852,
  "maximum_plot_inner_improvement": 8.726422605753736e-05,
  "at_quantum_cost": 0.23318234806568355,
  "at_classical_cost_Q_zero_slice": 0.4663646961313671,
  "max_scalar_support_grid_improvement": 8.07526577004114e-05,
  "witnesses": {
    "old": {
      "t": "0.9",
      "score_mu1": "0.1179193338302443422496732902003253802516288060865040912486631032114461",
      "Q": "-0.148920927263449882245962683017944286360592998016843152637257248823489",
      "E": "0.5646821156205939889875613392541582393334078001370335491604348496819132"
    },
    "rational": {
      "t": "0.892",
      "score_mu1": "0.1180348715518146181387286981795457272436021486299495294462045493934576",
      "Q": "-0.1447033845204983735487035390893054872890644690562360659137312640709996",
      "E": "0.5521450251133097387848393154474621891107955557986577271873983416064564"
    },
    "stationary": {
      "t": "0.8917986720687378812912518327976961033133836651390364744273585159286431",
      "score_mu1": "0.1180349382405899525810862785502339957332314153321844116598139542240332",
      "Q": "-0.1445994476991765229308138509719863390411169677065082720385026486333677",
      "E": "0.5518332813381195213735278314661930128565823184517092277753219001241363"
    }
  },
  "rational_witness_certified_interval": [
    "0.118034",
    "0.118035"
  ],
  "old_witness_certified_upper": "0.117920",
  "log_series_terms": 128,
  "note": "The cardinality reduction does not change the achievable set. The improvement comes from continuous refinement of a previously sampled grid."
}


==> anc/data/numerical_exploration/refined_hull_primitives.csv <==
quantum_cost,coherent_information,outcome_q,outcome_t
0.000000000000000000e+00,3.330669073875469621e-16,4.499999999999999833e-02,0.000000000000000000e+00
1.405042748814366860e-12,4.997419145169601506e-12,1.000000000000000021e-02,1.079775162327709300e-05
1.734667964825575837e-12,6.169668942401784761e-12,5.000000000000000104e-03,1.584893192461114123e-05
5.081081388969010959e-12,1.806819277527793588e-11,5.000000000000000104e-03,2.712272579332029643e-05
1.501611612830799913e-08,5.339063480214178981e-08,4.450000000000000067e-01,3.414548873833600853e-04
1.956347916998169012e-08,6.955903586458589416e-08,3.649999999999999911e-01,3.981071705534973523e-04
2.358135514635151253e-08,8.384481620105077582e-08,4.199999999999999845e-01,4.298662347082276734e-04
2.576540569787511004e-08,9.161032876736641128e-08,3.300000000000000155e-01,4.641588833612782196e-04
3.243856983026205398e-08,1.153371328443952848e-07,4.550000000000000155e-01,5.011872336272725275e-04
3.771878043234977440e-08,1.341112132458022188e-07,4.450000000000000067e-01,5.411695265464637472e-04
5.169125716353306643e-08,1.837911249857882012e-07,5.000000000000000000e-01,6.309573444801929842e-04
6.026758225807782310e-08,2.142847208563836148e-07,5.000000000000000000e-01,6.812920690579608559e-04
6.996665358194320561e-08,2.487703018028142310e-07,4.600000000000000200e-01,7.356422544596414020e-04
8.069066603777486080e-08,2.869001163308126934e-07,4.249999999999999889e-01,7.943282347242813140e-04
8.183771216252466729e-08,2.909785017379817873e-07,4.799999999999999822e-01,7.943282347242813140e-04
9.528828026628133330e-08,3.388027332018594961e-07,4.700000000000000289e-01,8.576958985908946257e-04
1.110979819807234037e-07,3.950149909393019243e-07,4.700000000000000289e-01,9.261187281287937756e-04
1.291402992320556109e-07,4.591654324537230991e-07,4.550000000000000155e-01,1.000000000000000021e-03
1.298425891249621600e-07,4.616624623698939445e-07,5.000000000000000000e-01,1.000000000000000021e-03
1.513752588278016731e-07,5.382230381378860784e-07,4.949999999999999956e-01,1.079775162327709266e-03
1.760784594795339331e-07,6.260566034477221820e-07,4.700000000000000289e-01,1.165914401179830992e-03
2.026626030326994510e-07,7.205779568586478945e-07,4.799999999999999822e-01,1.250000000000000026e-03
2.057866684834763760e-07,7.316857395522902152e-07,5.000000000000000000e-01,1.258925411794167490e-03
2.191092486336643219e-07,7.790548867125934862e-07,5.000000000000000000e-01,1.299037625875831695e-03
2.399136619923858404e-07,8.530260912076315094e-07,4.949999999999999956e-01,1.359356390878525443e-03
2.797188170533537743e-07,9.945554368950837443e-07,4.949999999999999956e-01,1.467799267622068920e-03
3.260629923840241418e-07,1.159334598987982190e-06,4.899999999999999911e-01,1.584893192461114082e-03
3.802629934268608736e-07,1.352045539304569388e-06,5.000000000000000000e-01,1.711328304161781073e-03
4.432359219652681759e-07,1.575949047927238666e-06,4.899999999999999911e-01,1.847849797422290675e-03
4.433246016954939250e-07,1.576264353264633655e-06,4.949999999999999956e-01,1.847849797422290675e-03
4.433541592741008230e-07,1.576369446754100068e-06,5.000000000000000000e-01,1.847849797422290675e-03
5.167752245571755054e-07,1.837421801598182469e-06,4.899999999999999911e-01,1.995262314968878920e-03
6.026765118627430695e-07,2.142848162467458906e-06,5.000000000000000000e-01,2.154434690031884272e-03
7.026225267714458766e-07,2.498211175372411219e-06,4.949999999999999956e-01,2.326305067153626276e-03
8.114632445432867769e-07,2.885199641977642671e-06,4.949999999999999956e-01,2.500000000000000052e-03
8.192525414729701083e-07,2.912894862650006189e-06,5.000000000000000000e-01,2.511886431509579437e-03
9.551786097627967820e-07,3.396186448512139577e-06,5.000000000000000000e-01,2.712272579332026742e-03
1.113656868445556114e-06,3.959663204877728049e-06,5.000000000000000000e-01,2.928644564625237402e-03
1.298429085805352656e-06,4.616629055265164538e-06,5.000000000000000000e-01,3.162277660168379394e-03
1.513857856627609522e-06,5.382595253067279373e-06,5.000000000000000000e-01,3.414548873833600853e-03
1.765029609579471526e-06,6.275646616149543888e-06,5.000000000000000000e-01,3.686945064519573344e-03
1.825917929465514788e-06,6.492137422320354290e-06,5.000000000000000000e-01,3.749999999999999861e-03
2.057874709082696540e-06,7.316868526618947044e-06,5.000000000000000000e-01,3.981071705534973415e-03
2.399307483580415123e-06,8.530844779697233093e-06,5.000000000000000000e-01,4.298662347082276951e-03
2.797389492270596634e-06,9.946238035407617417e-06,5.000000000000000000e-01,4.641588833612777208e-03
3.246086023755978545e-06,1.154159110483554684e-05,5.000000000000000000e-01,5.000000000000000104e-03
3.261519881447849656e-06,1.159646658466240154e-05,5.000000000000000000e-01,5.011872336272724625e-03
3.802657331242187411e-06,1.352049340441752179e-05,5.000000000000000000e-01,5.411695265464637472e-03
4.433578833729079349e-06,1.576374614176145883e-05,5.000000000000000000e-01,5.843414133735174744e-03
5.072028907981973589e-06,1.803376315234750393e-05,5.000000000000000000e-01,6.250000000000000347e-03
5.169181415742851726e-06,1.837918974967323038e-05,5.000000000000000000e-01,6.309573444801929408e-03
6.026833936301212447e-06,2.142857710885071043e-05,5.000000000000000000e-01,6.812920690579615281e-03
7.026787271269263613e-06,2.498390717153853302e-05,5.000000000000000000e-01,7.356422544596413586e-03
7.303755941157064058e-06,2.596866654935858776e-05,5.000000000000000000e-01,7.499999999999999722e-03
8.192652581007209278e-06,2.912912506758402742e-05,5.000000000000000000e-01,7.943282347242813790e-03
9.551958961129258796e-06,3.396210433459501132e-05,5.000000000000000000e-01,8.576958985908936933e-03
9.941278561687028059e-06,3.534631716661795764e-05,5.000000000000000000e-01,8.750000000000000833e-03
1.113680366821023782e-05,3.959695809119256893e-05,5.000000000000000000e-01,9.261187281287937972e-03
1.298461028875763645e-05,4.616673376101054771e-05,5.000000000000000000e-01,1.000000000000000021e-02
1.513901278993312616e-05,5.382655501118271957e-05,5.000000000000000000e-01,1.079775162327709266e-02
1.643376672211260825e-05,5.842993797511297771e-05,5.000000000000000000e-01,1.124999999999999958e-02
1.765088636723755044e-05,6.275728515214851200e-05,5.000000000000000000e-01,1.165914401179831035e-02
2.028876554249769981e-05,7.213595433852582062e-05,5.000000000000000000e-01,1.250000000000000069e-02
2.057954948853080168e-05,7.316979857463490333e-05,5.000000000000000000e-01,1.258925411794167490e-02
2.399416559695222162e-05,8.530996118927269833e-05,5.000000000000000000e-01,1.359356390878525486e-02
2.454962651254888328e-05,8.728481026720746883e-05,5.000000000000000000e-01,1.375000000000000007e-02
2.797537768006730374e-05,9.946443761310597154e-05,5.000000000000000000e-01,1.467799267622068964e-02
2.921637147645927968e-05,1.038765360645843572e-04,5.000000000000000000e-01,1.499999999999999944e-02
3.261721444980381079e-05,1.159674624220397021e-04,5.000000000000000000e-01,1.584893192461114125e-02
3.428902436097835960e-05,1.219111649217730076e-04,5.000000000000000000e-01,1.625000000000000056e-02
3.802931334323522705e-05,1.352087356307762889e-04,5.000000000000000000e-01,1.711328304161780986e-02
3.976761117596705475e-05,1.413887329169138951e-04,5.000000000000000000e-01,1.750000000000000167e-02
4.433951311583195221e-05,1.576426291985955075e-04,5.000000000000000000e-01,1.847849797422290719e-02
4.565216001495286946e-05,1.623092790175029165e-04,5.000000000000000000e-01,1.874999999999999931e-02
5.169687761580332719e-05,1.837989224661162879e-04,5.000000000000000000e-01,1.995262314968878833e-02
5.194270105540743643e-05,1.846728450792811671e-04,5.000000000000000000e-01,2.000000000000000042e-02
5.863926656046736241e-05,2.084794758470120968e-04,5.000000000000000000e-01,2.125000000000000153e-02
6.027522265644735810e-05,2.142953207041609076e-04,5.000000000000000000e-01,2.154434690031884272e-02
6.574189087832360556e-05,2.337292189561468447e-04,5.000000000000000000e-01,2.249999999999999917e-02
7.027722996022500723e-05,2.498520533260606413e-04,5.000000000000000000e-01,2.326305067153626102e-02
7.325061044438641034e-05,2.604221249316029940e-04,5.000000000000000000e-01,2.375000000000000028e-02
8.116546378078570712e-05,2.885582471900960400e-04,5.000000000000000000e-01,2.500000000000000139e-02
8.193924627075688250e-05,2.913088977591904438e-04,5.000000000000000000e-01,2.511886431509579437e-02
8.948649149864706942e-05,3.181376420393622340e-04,5.000000000000000000e-01,2.624999999999999903e-02
9.553688224794854023e-05,3.396450327278754955e-04,5.000000000000000000e-01,2.712272579332026742e-02
9.821373629792518045e-05,3.491603686798239181e-04,5.000000000000000000e-01,2.750000000000000014e-02
1.073472429692357011e-04,3.816264892047005475e-04,5.000000000000000000e-01,2.875000000000000125e-02
1.113915451168012716e-04,3.960021921529666145e-04,5.000000000000000000e-01,2.928644564625237229e-02
1.168870583941328256e-04,4.155360686014519800e-04,5.000000000000000000e-01,2.999999999999999889e-02
1.268332315467191052e-04,4.508891747516674542e-04,5.000000000000000000e-01,3.125000000000000000e-02
1.298780617303707530e-04,4.617116696861156555e-04,5.000000000000000000e-01,3.162277660168379134e-02
1.371858134950887376e-04,4.876858784322868345e-04,5.000000000000000000e-01,3.250000000000000111e-02
1.479448574014385898e-04,5.259262533168218567e-04,5.000000000000000000e-01,3.375000000000000222e-02
1.514335753233786441e-04,5.383258160199799747e-04,5.000000000000000000e-01,3.414548873833600506e-02
1.591104185245106883e-04,5.656103759759112393e-04,5.000000000000000000e-01,3.500000000000000333e-02
1.706825542202583534e-04,6.067383258776537502e-04,5.000000000000000000e-01,3.624999999999999750e-02
1.765679304945866335e-04,6.276547788338637801e-04,5.000000000000000000e-01,3.686945064519573517e-02
1.826613239431784663e-04,6.493101853897176312e-04,5.000000000000000000e-01,3.749999999999999861e-02
1.950467892481988486e-04,6.933260397794516194e-04,5.000000000000000000e-01,3.874999999999999972e-02
2.058757977158043317e-04,7.318093612393994363e-04,5.000000000000000000e-01,3.981071705534973415e-02
2.078390137911778623e-04,7.387859772158833493e-04,5.000000000000000000e-01,4.000000000000000083e-02
2.210380633317354793e-04,7.856900887688311741e-04,5.000000000000000000e-01,4.125000000000000194e-02
2.346440057333643026e-04,8.340384684126789239e-04,5.000000000000000000e-01,4.250000000000000305e-02
2.400508319391203571e-04,8.532510221006539552e-04,5.000000000000000000e-01,4.298662347082276430e-02
2.486569109664271693e-04,8.838312130249326160e-04,5.000000000000000000e-01,4.375000000000000416e-02
2.630768511086567507e-04,9.350684223893290792e-04,5.000000000000000000e-01,4.499999999999999833e-02
2.779039003471539537e-04,9.877501991961690209e-04,5.000000000000000000e-01,4.624999999999999944e-02
2.799022109096216404e-04,9.948502143483084481e-04,5.000000000000000000e-01,4.641588833612777382e-02
2.931381349810524561e-04,1.041876649043316228e-03,5.000000000000000000e-01,4.750000000000000056e-02
3.087796334216297289e-04,1.097447880438084944e-03,5.000000000000000000e-01,4.875000000000000167e-02
3.248284761958597500e-04,1.154464004798239074e-03,5.000000000000000000e-01,5.000000000000000278e-02
3.263739590775305288e-04,1.159954459912238001e-03,5.000000000000000000e-01,5.011872336272719941e-02
3.412847459470791378e-04,1.212925136453213426e-03,5.000000000000000000e-01,5.125000000000000389e-02
3.581485274374296424e-04,1.272831392646112114e-03,5.000000000000000000e-01,5.249999999999999806e-02
3.602272238948933669e-04,1.280215495039871421e-03,5.000000000000000000e-01,5.265201949059802877e-02
3.754199075500785909e-04,1.334182893534041625e-03,5.000000000000000000e-01,5.374999999999999917e-02
3.805675343635517294e-04,1.352467797438805519e-03,5.000000000000000000e-01,5.411695265464637472e-02
3.930989752909397339e-04,1.396979762190442287e-03,5.000000000000000000e-01,5.500000000000000028e-02
4.111858217905606239e-04,1.461222124606642581e-03,5.000000000000000000e-01,5.625000000000000139e-02
4.296805403073422625e-04,1.526910109692192208e-03,5.000000000000000000e-01,5.750000000000000250e-02
4.437682397090414455e-04,1.576943517929141336e-03,5.000000000000000000e-01,5.843414133735175264e-02
4.485832262278721672e-04,1.594043849278414804e-03,5.000000000000000000e-01,5.875000000000000361e-02
4.678939770711432189e-04,1.662623478118074871e-03,5.000000000000000000e-01,5.999999999999999778e-02
4.876128924899969519e-04,1.732649133887598225e-03,5.000000000000000000e-01,6.124999999999999889e-02
5.077400742728999106e-04,1.804120957189958574e-03,5.000000000000000000e-01,6.250000000000000000e-02
5.174761220716472820e-04,1.838692431397670468e-03,5.000000000000000000e-01,6.309573444801930275e-02
5.282756263477184078e-04,1.877039091554011385e-03,5.000000000000000000e-01,6.375000000000000111e-02
5.492196547828287478e-04,1.951403683438712733e-03,5.000000000000000000e-01,6.500000000000000222e-02
5.705722677902813622e-04,2.027214882233230320e-03,5.000000000000000000e-01,6.625000000000000333e-02
5.923335757287429004e-04,2.104472840259052902e-03,5.000000000000000000e-01,6.750000000000000444e-02
6.034421417406288235e-04,2.143909293746748546e-03,5.000000000000000000e-01,6.812920690579614413e-02
6.145036911054391204e-04,2.183177712772321755e-03,5.000000000000000000e-01,6.875000000000000555e-02
6.370827285789859573e-04,2.263329657965496011e-03,5.000000000000000000e-01,7.000000000000000666e-02
6.600708049623871254e-04,2.344928836968906971e-03,5.000000000000000000e-01,7.125000000000000777e-02
6.834680392253100756e-04,2.427975413853533659e-03,5.000000000000000000e-01,7.249999999999999500e-02
7.037105387851516625e-04,2.499820478294778603e-03,5.000000000000000000e-01,7.356422544596413760e-02
7.072745524976942200e-04,2.512469555631668960e-03,5.000000000000000000e-01,7.374999999999999611e-02
7.199084801628452546e-04,2.557307821222432054e-03,5.000000000000000000e-01,7.440478603208515451e-02
7.314904680720824004e-04,2.598411432260361309e-03,5.000000000000000000e-01,7.499999999999999722e-02
7.561159114063409348e-04,2.685801216642857980e-03,5.000000000000000000e-01,7.624999999999999833e-02
7.811510101272678419e-04,2.774639084630159402e-03,5.000000000000000000e-01,7.749999999999999944e-02
8.065958940332018656e-04,2.864925215024127780e-03,5.000000000000000000e-01,7.875000000000000056e-02
8.206684964890409439e-04,2.914856514110053531e-03,5.000000000000000000e-01,7.943282347242813790e-02
8.324506950976306996e-04,2.956659789579041409e-03,5.000000000000000000e-01,8.000000000000000167e-02
8.587155474711893888e-04,3.049842993004370229e-03,5.000000000000000000e-01,8.125000000000000278e-02
8.853905874866008219e-04,3.144475012965775029e-03,5.000000000000000000e-01,8.250000000000000389e-02
9.124759536602300436e-04,3.240556040089104251e-03,5.000000000000000000e-01,8.375000000000000500e-02
9.399717866966916802e-04,3.338086267961282161e-03,5.000000000000000000e-01,8.500000000000000611e-02
9.571044105594062046e-04,3.398853749740249341e-03,5.000000000000000000e-01,8.576958985908937627e-02
9.678782294913479411e-04,3.437065893133639527e-03,5.000000000000000000e-01,8.625000000000000722e-02
9.961954271340278666e-04,3.537495115123467926e-03,5.000000000000000000e-01,8.750000000000000833e-02
1.024923526912857596e-03,3.639374136417350414e-03,5.000000000000000000e-01,8.874999999999999556e-02
1.054062678317313484e-03,3.742703162472382772e-03,5.000000000000000000e-01,8.999999999999999667e-02
1.079263717207068485e-03,3.832061159358302049e-03,5.000000000000000000e-01,9.106710756759378578e-02
1.083613033041996854e-03,3.847482401720281331e-03,5.000000000000000000e-01,9.124999999999999778e-02
1.113574744989964671e-03,3.953712065569048306e-03,5.000000000000000000e-01,9.249999999999999889e-02
1.116276326418197407e-03,3.963290156007270859e-03,5.000000000000000000e-01,9.261187281287937278e-02
1.143947970277559012e-03,4.061392368404526110e-03,5.000000000000000000e-01,9.375000000000000000e-02
1.174732867236460976e-03,4.170523527595282332e-03,5.000000000000000000e-01,9.500000000000000111e-02
1.205929596418742200e-03,4.281105763493497918e-03,5.000000000000000000e-01,9.625000000000000222e-02
1.237538320600473085e-03,4.393139299438186818e-03,5.000000000000000000e-01,9.750000000000000333e-02
1.269559204785219997e-03,4.506624361758082564e-03,5.000000000000000000e-01,9.875000000000000444e-02
1.301992416208708203e-03,4.621561179774302808e-03,5.000000000000000000e-01,1.000000000000000056e-01
1.334838124342430099e-03,4.737949985802680786e-03,5.000000000000000000e-01,1.012500000000000067e-01
1.368096500897419965e-03,4.855791015157873147e-03,5.000000000000000000e-01,1.025000000000000078e-01
1.401767719829472014e-03,4.975084506154470176e-03,5.000000000000000000e-01,1.037500000000000089e-01
1.435851957342137997e-03,5.095830700111658729e-03,5.000000000000000000e-01,1.049999999999999961e-01
1.438293771803211829e-03,5.104480618662310398e-03,5.000000000000000000e-01,1.050889731105168201e-01
1.470349391891834223e-03,5.218029841354665521e-03,5.000000000000000000e-01,1.062499999999999972e-01
1.505260204191616324e-03,5.341682177219198024e-03,5.000000000000000000e-01,1.074999999999999983e-01
1.540584577216175255e-03,5.466787958052887753e-03,5.000000000000000000e-01,1.087499999999999994e-01
1.576322696205612051e-03,5.593347437219842178e-03,5.000000000000000000e-01,1.100000000000000006e-01
1.612474748670544855e-03,5.721360871102865175e-03,5.000000000000000000e-01,1.112500000000000017e-01
1.649040924395994701e-03,5.850828519107009740e-03,5.000000000000000000e-01,1.125000000000000028e-01
1.686021415446936622e-03,5.981750643662353539e-03,5.000000000000000000e-01,1.137500000000000039e-01
1.723416416171907883e-03,6.114127510227884699e-03,5.000000000000000000e-01,1.150000000000000050e-01
1.761226123208614602e-03,6.247959387293722244e-03,5.000000000000000000e-01,1.162500000000000061e-01
1.796999478358873858e-03,6.374571291712038956e-03,5.000000000000000000e-01,1.174202457055374127e-01
1.799450735488317132e-03,6.383246546385779041e-03,5.000000000000000000e-01,1.175000000000000072e-01
1.838090454240659533e-03,6.519989262068204283e-03,5.000000000000000000e-01,1.187500000000000083e-01
1.877145482998943127e-03,6.658187811946492118e-03,5.000000000000000000e-01,1.199999999999999956e-01
1.916616027604844952e-03,6.797842476671700496e-03,5.000000000000000000e-01,1.212499999999999967e-01
1.956502296213136205e-03,6.938953539943781834e-03,5.000000000000000000e-01,1.224999999999999978e-01
1.996804499297566426e-03,7.081521288514469603e-03,5.000000000000000000e-01,1.237499999999999989e-01
2.037522849655415413e-03,7.225546012191719214e-03,5.000000000000000000e-01,1.250000000000000000e-01
2.078657562412877802e-03,7.371028003842150511e-03,5.000000000000000000e-01,1.262500000000000011e-01
2.120208855030725204e-03,7.517967559395710708e-03,5.000000000000000000e-01,1.275000000000000022e-01
2.155381668918487925e-03,7.642338254496117145e-03,5.000000000000000000e-01,1.285484455570115037e-01
2.162176947308747099e-03,7.666364977849005058e-03,5.000000000000000000e-01,1.287500000000000033e-01
2.204562061392079109e-03,7.816220561268960587e-03,5.000000000000000000e-01,1.300000000000000044e-01
2.247364421776698595e-03,7.967534614795934722e-03,5.000000000000000000e-01,1.312500000000000056e-01
2.290584255313810047e-03,8.120307446648933336e-03,5.000000000000000000e-01,1.325000000000000067e-01
2.334221791217117037e-03,8.274539368128053241e-03,5.000000000000000000e-01,1.337500000000000078e-01
2.378277261066874537e-03,8.430230693619256144e-03,5.000000000000000000e-01,1.350000000000000089e-01
2.422750898817049858e-03,8.587381740597477275e-03,5.000000000000000000e-01,1.362500000000000100e-01
2.467642940800207629e-03,8.745992829631066279e-03,5.000000000000000000e-01,1.375000000000000111e-01
2.512953625733560514e-03,8.906064284386339125e-03,5.000000000000000000e-01,1.387500000000000122e-01
2.513441173174091325e-03,8.907786566482389645e-03,5.000000000000000000e-01,1.387633875903174774e-01
2.558683194725019927e-03,9.067596431630131626e-03,5.000000000000000000e-01,1.400000000000000133e-01
2.604831891279246747e-03,9.230589601235239527e-03,5.000000000000000000e-01,1.412500000000000144e-01
2.651399961303535502e-03,9.395044126183749178e-03,5.000000000000000000e-01,1.425000000000000155e-01
2.698387653114142637e-03,9.560960342571700465e-03,5.000000000000000000e-01,1.437500000000000167e-01
2.745795217442392744e-03,9.728338589612306464e-03,5.000000000000000000e-01,1.449999999999999900e-01
2.793622907440562741e-03,9.897179209642059661e-03,5.000000000000000000e-01,1.462499999999999911e-01
2.841870978689209348e-03,1.006748254812273036e-02,5.000000000000000000e-01,1.474999999999999922e-01
2.871178818469044547e-03,1.017092127066410168e-02,5.000000000000000000e-01,1.482540315669447495e-01
2.890539689202387130e-03,1.023924895364747290e-02,5.000000000000000000e-01,1.487499999999999933e-01
2.939629299434975973e-03,1.041247877794437837e-02,5.000000000000000000e-01,1.499999999999999944e-01
2.989140072288787309e-03,1.058717237588080451e-02,5.000000000000000000e-01,1.512499999999999956e-01
3.039072273119614032e-03,1.076333010546792757e-02,5.000000000000000000e-01,1.524999999999999967e-01
3.089426169742892636e-03,1.094095232786596039e-02,5.000000000000000000e-01,1.537499999999999978e-01
3.140202032442029889e-03,1.112003940738737207e-02,5.000000000000000000e-01,1.549999999999999989e-01
3.191400133973676390e-03,1.130059171150255004e-02,5.000000000000000000e-01,1.562500000000000000e-01
3.228595429810854345e-03,1.143174739363239656e-02,5.000000000000000000e-01,1.571517175761079077e-01
3.243020749575609152e-03,1.148260961084379694e-02,5.000000000000000000e-01,1.575000000000000011e-01
3.295064156973337433e-03,1.166609347921010453e-02,5.000000000000000000e-01,1.587500000000000022e-01
3.347530636386930603e-03,1.185104369357248277e-02,5.000000000000000000e-01,1.600000000000000033e-01
3.400420470538789708e-03,1.203746063407740152e-02,5.000000000000000000e-01,1.612500000000000044e-01
3.453733944660031252e-03,1.222534468405311880e-02,5.000000000000000000e-01,1.625000000000000056e-01
3.507471346497925690e-03,1.241469623001334455e-02,5.000000000000000000e-01,1.637500000000000067e-01
3.561632966323946548e-03,1.260551566166245863e-02,5.000000000000000000e-01,1.650000000000000078e-01
3.585691829875337078e-03,1.269026994562572064e-02,5.000000000000000000e-01,1.655521371311946821e-01
3.616219096940265221e-03,1.279780337190050687e-02,5.000000000000000000e-01,1.662500000000000089e-01
3.671230033687356009e-03,1.299155975682853015e-02,5.000000000000000000e-01,1.675000000000000100e-01
3.726666074452156252e-03,1.318678521575300522e-02,5.000000000000000000e-01,1.687500000000000111e-01
3.782527519675005223e-03,1.338348015119072976e-02,5.000000000000000000e-01,1.700000000000000122e-01
3.838814672357582225e-03,1.358164496887503958e-02,5.000000000000000000e-01,1.712500000000000133e-01
3.895527838070844684e-03,1.378128007775947239e-02,5.000000000000000000e-01,1.725000000000000144e-01
3.942468839014279247e-03,1.394649392058555648e-02,5.000000000000000000e-01,1.735275773719411330e-01
3.952667324962633177e-03,1.398238589002398502e-02,5.000000000000000000e-01,1.737500000000000155e-01
4.010233443765720551e-03,1.418496282108017148e-02,5.000000000000000000e-01,1.750000000000000167e-01
4.068226507805638992e-03,1.438901128957592590e-02,5.000000000000000000e-01,1.762499999999999900e-01
4.126646833009117721e-03,1.459453171740121569e-02,5.000000000000000000e-01,1.774999999999999911e-01
4.185494737911743535e-03,1.480152452969352161e-02,5.000000000000000000e-01,1.787499999999999922e-01
4.244770543666731566e-03,1.500999015484250076e-02,5.000000000000000000e-01,1.799999999999999933e-01
4.298927275265596037e-03,1.520042429622137092e-02,5.000000000000000000e-01,1.811342352611110540e-01
4.304474574052641334e-03,1.521992902449709195e-02,5.000000000000000000e-01,1.812499999999999944e-01
4.364607155482647105e-03,1.543134157356873537e-02,5.000000000000000000e-01,1.824999999999999956e-01
4.425168617011698835e-03,1.564422824023936620e-02,5.000000000000000000e-01,1.837499999999999967e-01
4.486159290346569684e-03,1.585858946596485630e-02,5.000000000000000000e-01,1.849999999999999978e-01
4.547579509853294510e-03,1.607442569548211964e-02,5.000000000000000000e-01,1.862499999999999989e-01
4.609429612566662282e-03,1.629173737681433032e-02,5.000000000000000000e-01,1.875000000000000000e-01
4.655067954358715898e-03,1.645206603406290657e-02,5.000000000000000000e-01,1.884168307503079620e-01
4.671709938198431722e-03,1.651052496127636271e-02,5.000000000000000000e-01,1.887500000000000011e-01
4.734420829146712695e-03,1.673078890348134173e-02,5.000000000000000000e-01,1.900000000000000022e-01
4.797562630504514924e-03,1.695252966134563888e-02,5.000000000000000000e-01,1.912500000000000033e-01
4.861135690069351423e-03,1.717574769609497842e-02,5.000000000000000000e-01,1.925000000000000044e-01
4.925140358351509651e-03,1.740044347227143184e-02,5.000000000000000000e-01,1.937500000000000056e-01
4.989576988584154549e-03,1.762661745773752564e-02,5.000000000000000000e-01,1.950000000000000067e-01
5.010891689721130859e-03,1.770142407951036390e-02,5.000000000000000000e-01,1.954116465139963399e-01
5.054445936732265832e-03,1.785427012368356881e-02,5.000000000000000000e-01,1.962500000000000078e-01
5.119747561501852839e-03,1.808340194463364803e-02,5.000000000000000000e-01,1.975000000000000089e-01
5.185482224349502456e-03,1.831401339845151188e-02,5.000000000000000000e-01,1.987500000000000100e-01
5.251650289492426626e-03,1.854610496634656602e-02,5.000000000000000000e-01,2.000000000000000111e-01
5.318252123917455165e-03,1.877967713288009044e-02,5.000000000000000000e-01,2.012500000000000122e-01
5.366399292489165695e-03,1.894850336190723183e-02,5.000000000000000000e-01,2.021486044203490151e-01
5.385288097391083273e-03,1.901473038597245591e-02,5.000000000000000000e-01,2.025000000000000133e-01
5.452758582469352522e-03,1.925126521690823100e-02,5.000000000000000000e-01,2.037500000000000144e-01
5.520663954507565307e-03,1.948928212034317653e-02,5.000000000000000000e-01,2.050000000000000155e-01
5.589004591670831967e-03,1.972878159431035172e-02,5.000000000000000000e-01,2.062500000000000167e-01
5.657780874943230121e-03,1.996976414022710866e-02,5.000000000000000000e-01,2.075000000000000178e-01
5.721591571512862906e-03,2.019330879458092198e-02,5.000000000000000000e-01,2.086527275234497936e-01
5.726993188138795876e-03,2.021223026290119851e-02,5.000000000000000000e-01,2.087499999999999911e-01
5.796641917911682373e-03,2.045618047053732180e-02,5.000000000000000000e-01,2.099999999999999922e-01
5.866727453766096279e-03,2.070161527474434493e-02,5.000000000000000000e-01,2.112499999999999933e-01
5.937250188067566548e-03,2.094853519054074020e-02,5.000000000000000000e-01,2.124999999999999944e-01
6.008210516052658878e-03,2.119694073636291254e-02,5.000000000000000000e-01,2.137499999999999956e-01
6.076469333364253878e-03,2.143584527490705050e-02,5.000000000000000000e-01,2.149451962501859881e-01
6.079608835840022429e-03,2.144683243407086159e-02,5.000000000000000000e-01,2.149999999999999967e-01
6.151445548441270006e-03,2.169821080895517618e-02,5.000000000000000000e-01,2.162499999999999978e-01
6.223721057771691711e-03,2.195107638974458375e-02,5.000000000000000000e-01,2.174999999999999989e-01
6.296435770661412690e-03,2.220542970861161258e-02,5.000000000000000000e-01,2.187500000000000000e-01
6.369590096865718198e-03,2.246127130118136250e-02,5.000000000000000000e-01,2.200000000000000011e-01
6.431033382344741867e-03,2.267611768436217368e-02,5.000000000000000000e-01,2.210441285356421204e-01
6.443184449077432596e-03,2.271860170653638988e-02,5.000000000000000000e-01,2.212500000000000022e-01
6.517219242936966861e-03,2.297742146722592249e-02,5.000000000000000000e-01,2.225000000000000033e-01
6.591694897044253487e-03,2.323773112927196571e-02,5.000000000000000000e-01,2.237500000000000044e-01
6.666611832970459339e-03,2.349953124217596390e-02,5.000000000000000000e-01,2.250000000000000056e-01
6.741970475268643792e-03,2.376282235892734906e-02,5.000000000000000000e-01,2.262500000000000067e-01
6.785284520491319249e-03,2.391413088858018732e-02,5.000000000000000000e-01,2.269651673010237014e-01
6.817771251486526296e-03,2.402760503600975817e-02,5.000000000000000000e-01,2.275000000000000078e-01
6.894014592177089007e-03,2.429387983340958179e-02,5.000000000000000000e-01,2.287500000000000089e-01
6.970700930911677418e-03,2.456164731462151529e-02,5.000000000000000000e-01,2.300000000000000100e-01
7.047830704290825032e-03,2.483090804665799567e-02,5.000000000000000000e-01,2.312500000000000111e-01
7.125404351957076443e-03,2.510166260005552985e-02,5.000000000000000000e-01,2.325000000000000122e-01
7.139223547586615037e-03,2.514988973740939215e-02,5.000000000000000000e-01,2.327219304318507709e-01
7.203422316606533649e-03,2.537391154888335443e-02,5.000000000000000000e-01,2.337500000000000133e-01
7.281885044001790153e-03,2.564765547074943086e-02,5.000000000000000000e-01,2.350000000000000144e-01
7.360792982984198929e-03,2.592289494680954931e-02,5.000000000000000000e-01,2.362500000000000155e-01
7.440146585485807318e-03,2.619963056177476712e-02,5.000000000000000000e-01,2.375000000000000167e-01
7.492851261161947996e-03,2.638339906495912324e-02,5.000000000000000000e-01,2.383263606668993284e-01
7.519946306542735215e-03,2.647786290391884734e-02,5.000000000000000000e-01,2.387500000000000178e-01
7.600192604307054456e-03,2.675759256508636330e-02,5.000000000000000000e-01,2.399999999999999911e-01
7.680885940060389050e-03,2.703882014070091433e-02,5.000000000000000000e-01,2.412499999999999922e-01
7.762026778226627233e-03,2.732154622977245317e-02,5.000000000000000000e-01,2.424999999999999933e-01
7.843615586384800054e-03,2.760577143490583474e-02,5.000000000000000000e-01,2.437499999999999944e-01
7.846168456508928468e-03,2.761466368966702944e-02,5.000000000000000000e-01,2.437890013415965618e-01
7.925652835281959963e-03,2.789149636230903173e-02,5.000000000000000000e-01,2.449999999999999956e-01
8.008138998847558199e-03,2.817872162180057316e-02,5.000000000000000000e-01,2.462499999999999967e-01
8.091074554205490710e-03,2.846744782681853714e-02,5.000000000000000000e-01,2.474999999999999978e-01
8.174459981688531052e-03,2.875767559442843346e-02,5.000000000000000000e-01,2.487499999999999989e-01
8.199175926682455984e-03,2.884368841434037378e-02,5.000000000000000000e-01,2.491192163364444045e-01
8.258295764851764087e-03,2.904940554533141928e-02,5.000000000000000000e-01,2.500000000000000000e-01
8.342582390486186217e-03,2.934263830387295879e-02,5.000000000000000000e-01,2.512500000000000289e-01
8.427320348632416636e-03,2.963737449805148305e-02,5.000000000000000000e-01,2.525000000000000022e-01
8.512510132595241252e-03,2.993361475952593942e-02,5.000000000000000000e-01,2.537500000000000311e-01
8.551874462512043529e-03,3.007047802622420107e-02,5.000000000000000000e-01,2.543253674430565603e-01
8.598152238957046389e-03,3.023135972362578361e-02,5.000000000000000000e-01,2.550000000000000044e-01
8.684247167592751282e-03,3.053061002935830714e-02,5.000000000000000000e-01,2.562499999999999778e-01
8.770795421683297288e-03,3.083136631941818528e-02,5.000000000000000000e-01,2.575000000000000067e-01
8.857797507731079989e-03,3.113362924019580369e-02,5.000000000000000000e-01,2.587499999999999800e-01
8.904264852605092706e-03,3.129503729704086190e-02,5.000000000000000000e-01,2.594149588135943318e-01
8.945253935574049020e-03,3.143739944178602919e-02,5.000000000000000000e-01,2.600000000000000089e-01
9.033165218400363017e-03,3.174267757799720258e-02,5.000000000000000000e-01,2.612499999999999822e-01
9.121531872763155580e-03,3.204946430636068655e-02,5.000000000000000000e-01,2.625000000000000111e-01
9.210354418596300441e-03,3.235776028813841521e-02,5.000000000000000000e-01,2.637499999999999845e-01
9.256347883355553474e-03,3.251737098305196305e-02,5.000000000000000000e-01,2.643947556685739553e-01
9.299633379228511298e-03,3.266756618833344117e-02,5.000000000000000000e-01,2.650000000000000133e-01
9.389369281398995959e-03,3.297888267569826226e-02,5.000000000000000000e-01,2.662499999999999867e-01
9.479562655273110483e-03,3.329171042274436942e-02,5.000000000000000000e-01,2.675000000000000155e-01
9.570214034457624752e-03,3.360605010575090645e-02,5.000000000000000000e-01,2.687499999999999889e-01
9.608124338952195309e-03,3.373748382511221333e-02,5.000000000000000000e-01,2.692708826592558613e-01
9.661323956016154568e-03,3.392190240477455099e-02,5.000000000000000000e-01,2.700000000000000178e-01
9.752892960485259888e-03,3.423926800365917344e-02,5.000000000000000000e-01,2.712499999999999911e-01
9.844921591890265500e-03,3.455814759004416370e-02,5.000000000000000000e-01,2.725000000000000200e-01
9.937410397761137215e-03,3.487854185537520024e-02,5.000000000000000000e-01,2.737499999999999933e-01
9.959595001382881563e-03,3.495538054871816236e-02,5.000000000000000000e-01,2.740489059925987902e-01
1.003035992914902419e-02,3.520045149491279890e-02,5.000000000000000000e-01,2.750000000000000222e-01
1.012377074064230165e-02,3.552387720774285995e-02,5.000000000000000000e-01,2.762499999999999956e-01
1.021764339038300218e-02,3.584881969678521685e-02,5.000000000000000000e-01,2.775000000000000244e-01
1.031076065044300716e-02,3.617106586406171331e-02,5.000000000000000000e-01,2.787339024809165067e-01
1.031197844008335807e-02,3.617527966880529355e-02,5.000000000000000000e-01,2.787499999999999978e-01
1.040677645504323179e-02,3.650325783442132099e-02,5.000000000000000000e-01,2.800000000000000266e-01
1.050203800416599220e-02,3.683275490811688258e-02,5.000000000000000000e-01,2.812500000000000000e-01
1.059776365997638914e-02,3.716377160824879677e-02,5.000000000000000000e-01,2.825000000000000289e-01
1.066162206374288157e-02,3.738454446608741044e-02,5.000000000000000000e-01,2.833305179751637315e-01
1.069395399863726226e-02,3.749630865705877447e-02,5.000000000000000000e-01,2.837500000000000022e-01
1.079060959996713809e-02,3.783036678068207870e-02,5.000000000000000000e-01,2.850000000000000311e-01
1.088773104745699438e-02,3.816594670915929299e-02,5.000000000000000000e-01,2.862500000000000044e-01
1.098531892828946699e-02,3.850304917644487013e-02,5.000000000000000000e-01,2.875000000000000333e-01
1.101218001671389057e-02,3.859582103454184399e-02,5.000000000000000000e-01,2.878430171121212355e-01
1.108337383335478155e-02,3.884167492041878944e-02,5.000000000000000000e-01,2.887500000000000067e-01
1.118189635727012687e-02,3.918182468289610476e-02,5.000000000000000000e-01,2.899999999999999800e-01
1.128088709839669690e-02,3.952349920963826868e-02,5.000000000000000000e-01,2.912500000000000089e-01
1.136243528261371427e-02,3.980490023401883626e-02,5.000000000000000000e-01,2.922753259041325213e-01
1.138034665885895302e-02,3.986669925036234741e-02,5.000000000000000000e-01,2.924999999999999822e-01
1.148027564456188809e-02,4.021142555875301117e-02,5.000000000000000000e-01,2.937500000000000111e-01
1.158067466521062183e-02,4.055767889247241520e-02,5.000000000000000000e-01,2.949999999999999845e-01
1.168154433432844197e-02,4.090546001317107994e-02,5.000000000000000000e-01,2.962500000000000133e-01
1.171238863253637463e-02,4.101178671402672116e-02,5.000000000000000000e-01,2.966310683919252122e-01
1.178288526927612212e-02,4.125476968649843812e-02,5.000000000000000000e-01,2.974999999999999867e-01
1.188469809127062904e-02,4.160560868211460317e-02,5.000000000000000000e-01,2.987500000000000155e-01
1.198698342540427397e-02,4.195797777370047221e-02,5.000000000000000000e-01,2.999999999999999889e-01
1.206204083541601024e-02,4.221648510902287210e-02,5.000000000000000000e-01,3.009135983421220573e-01
1.208974190066458565e-02,4.231187773896882831e-02,5.000000000000000000e-01,3.012500000000000178e-01
1.219297414995368367e-02,4.266730935967566474e-02,5.000000000000000000e-01,3.024999999999999911e-01
1.229668081010720782e-02,4.302427342163173130e-02,5.000000000000000000e-01,3.037500000000000200e-01
1.240086252191524574e-02,4.338277071471319246e-02,5.000000000000000000e-01,3.049999999999999933e-01
1.241139265803548053e-02,4.341900003847887213e-02,5.000000000000000000e-01,3.051260267851139685e-01
1.250551993014215046e-02,4.374280203287295166e-02,5.000000000000000000e-01,3.062500000000000222e-01
1.261065368354613581e-02,4.410436817415253064e-02,5.000000000000000000e-01,3.074999999999999956e-01
1.271626443490025959e-02,4.446746994069328274e-02,5.000000000000000000e-01,3.087500000000000244e-01
1.276044486503136177e-02,4.461933610692181418e-02,5.000000000000000000e-01,3.092712460418661213e-01
1.282235284101301831e-02,4.483210813874760614e-02,5.000000000000000000e-01,3.099999999999999978e-01
1.292891956274871967e-02,4.519828357869137836e-02,5.000000000000000000e-01,3.112500000000000266e-01
1.303596526504874342e-02,4.556599707503494745e-02,5.000000000000000000e-01,3.125000000000000000e-01
1.310919821890227377e-02,4.581749790399292088e-02,5.000000000000000000e-01,3.133519507722249409e-01
1.314349061695219145e-02,4.593524944643556651e-02,5.000000000000000000e-01,3.137500000000000289e-01
1.325149629161814779e-02,4.630604151570816285e-02,5.000000000000000000e-01,3.150000000000000022e-01
1.335998296634599569e-02,4.667837410983866064e-02,5.000000000000000000e-01,3.162500000000000311e-01
1.345765348001315420e-02,4.701349000448962201e-02,5.000000000000000000e-01,3.173706564841471955e-01
1.346895132259751104e-02,4.705224805999508320e-02,5.000000000000000000e-01,3.175000000000000044e-01
1.357840204601923340e-02,4.742766420153987639e-02,5.000000000000000000e-01,3.187500000000000333e-01
1.368833582646383773e-02,4.780462337404234319e-02,5.000000000000000000e-01,3.200000000000000067e-01
1.379875335801239444e-02,4.818312642129063406e-02,5.000000000000000000e-01,3.212499999999999800e-01
1.380581140660547268e-02,4.820731696842683878e-02,5.000000000000000000e-01,3.213297158688170896e-01
1.390965533899746198e-02,4.856317419130395940e-02,5.000000000000000000e-01,3.225000000000000089e-01
1.402104247202484721e-02,4.894476753634524613e-02,5.000000000000000000e-01,3.237499999999999822e-01
1.413291546399680909e-02,4.932790731293412723e-02,5.000000000000000000e-01,3.250000000000000111e-01
1.415367275479850750e-02,4.939898334107373223e-02,5.000000000000000000e-01,3.252313332659385048e-01
1.424527502613526231e-02,4.971259438185837709e-02,5.000000000000000000e-01,3.262499999999999845e-01
1.435812187400486994e-02,5.009882960818745623e-02,5.000000000000000000e-01,3.275000000000000133e-01
1.447145672753580303e-02,5.048661386128538986e-02,5.000000000000000000e-01,3.287499999999999867e-01
1.450123827860116954e-02,5.058849365301809620e-02,5.000000000000000000e-01,3.290775775146812521e-01
1.458528031104877609e-02,5.087594801482264728e-02,5.000000000000000000e-01,3.300000000000000155e-01
1.469959335327714056e-02,5.126683294679046377e-02,5.000000000000000000e-01,3.312499999999999889e-01
1.481439658739258647e-02,5.165926953951216483e-02,5.000000000000000000e-01,3.325000000000000178e-01
1.484850872991372306e-02,5.177585242020166234e-02,5.000000000000000000e-01,3.328703934051544522e-01
1.492969075102817955e-02,5.205325867965771014e-02,5.000000000000000000e-01,3.337499999999999911e-01
1.504547658630323026e-02,5.244880125825668316e-02,5.000000000000000000e-01,3.350000000000000200e-01
1.516175483984799621e-02,5.284589817071061457e-02,5.000000000000000000e-01,3.362499999999999933e-01
1.519548485853788877e-02,5.296106414398205064e-02,5.000000000000000000e-01,3.366116119125926454e-01
1.527852626282877324e-02,5.324455031680686012e-02,5.000000000000000000e-01,3.375000000000000222e-01
1.539579161097248683e-02,5.364475860073270042e-02,5.000000000000000000e-01,3.387499999999999956e-01
1.551355164459211622e-02,5.404652393108833053e-02,5.000000000000000000e-01,3.400000000000000244e-01
1.554216741218095166e-02,5.414413331117384764e-02,5.000000000000000000e-01,3.403029593687628140e-01
1.563180712861278465e-02,5.444984722089984963e-02,5.000000000000000000e-01,3.412499999999999978e-01
1.575055883259701694e-02,5.485472938763380490e-02,5.000000000000000000e-01,3.425000000000000266e-01
1.586980753077094075e-02,5.526117135321084728e-02,5.000000000000000000e-01,3.437500000000000000e-01
1.588855713646236678e-02,5.532506439409956567e-02,5.000000000000000000e-01,3.439460657026336965e-01
1.598955400204993271e-02,5.566917404402005332e-02,5.000000000000000000e-01,3.450000000000000289e-01
1.610979903006637404e-02,5.607873839093113766e-02,5.000000000000000000e-01,3.462500000000000022e-01
1.623054340319485256e-02,5.648986532931110638e-02,5.000000000000000000e-01,3.475000000000000311e-01
1.623465477492147535e-02,5.650386185064393274e-02,5.000000000000000000e-01,3.475424718633025600e-01
1.635178791457980729e-02,5.690255579903635841e-02,5.000000000000000000e-01,3.487500000000000044e-01
1.647353336216306197e-02,5.731681074450778457e-02,5.000000000000000000e-01,3.500000000000000333e-01
1.658046106902022476e-02,5.768053012428864257e-02,5.000000000000000000e-01,3.510936365222329658e-01
1.659578054871035935e-02,5.773263111466531150e-02,5.000000000000000000e-01,3.512500000000000067e-01
1.671853028183978296e-02,5.815001786300144637e-02,5.000000000000000000e-01,3.524999999999999800e-01
1.684178337404895753e-02,5.856897194757704206e-02,5.000000000000000000e-01,3.537500000000000089e-01
1.692597675815366021e-02,5.885507364417563725e-02,5.000000000000000000e-01,3.546009421387441574e-01
1.696554064274369278e-02,5.898949433103539697e-02,5.000000000000000000e-01,3.549999999999999822e-01
1.708980291026607201e-02,5.941158598061635487e-02,5.000000000000000000e-01,3.562500000000000111e-01
1.721457100392359552e-02,5.983524786817173702e-02,5.000000000000000000e-01,3.574999999999999845e-01
1.727120257965369943e-02,6.002749682514929574e-02,5.000000000000000000e-01,3.580657004610816041e-01
1.733984575601738021e-02,6.026048097018055216e-02,5.000000000000000000e-01,3.587500000000000133e-01
1.746562800387113645e-02,6.068728626776387358e-02,5.000000000000000000e-01,3.599999999999999867e-01
1.759191858986186574e-02,6.111566474669927196e-02,5.000000000000000000e-01,3.612500000000000155e-01
1.761613926879390668e-02,6.119780406779717907e-02,5.000000000000000000e-01,3.614891575260912315e-01
1.771871836144828238e-02,6.154561739743635851e-02,5.000000000000000000e-01,3.624999999999999889e-01
1.784602817120128915e-02,6.197714521511299424e-02,5.000000000000000000e-01,3.637500000000000178e-01
1.796078755879954025e-02,6.236599975851253586e-02,5.000000000000000000e-01,3.648724982123530136e-01
1.797384887683389776e-02,6.241024919956950079e-02,5.000000000000000000e-01,3.649999999999999911e-01
1.810218134123181555e-02,6.284493035536498073e-02,5.000000000000000000e-01,3.662500000000000200e-01
1.823102643248469823e-02,6.328118969179208353e-02,5.000000000000000000e-01,3.674999999999999933e-01
1.830514818084905126e-02,6.353208826952561061e-02,5.000000000000000000e-01,3.682168503944860949e-01
1.836038502391612592e-02,6.371902822289365886e-02,5.000000000000000000e-01,3.687500000000000222e-01
1.849025799411568860e-02,6.415844696747841081e-02,5.000000000000000000e-01,3.699999999999999956e-01
1.862064622697034988e-02,6.459944694913621888e-02,5.000000000000000000e-01,3.712500000000000244e-01
1.864922186408435323e-02,6.469607395896637136e-02,5.000000000000000000e-01,3.715232887407113327e-01
1.875155061169642146e-02,6.504202919625479140e-02,5.000000000000000000e-01,3.724999999999999978e-01
1.888297204287148201e-02,6.548619474203509760e-02,5.000000000000000000e-01,3.737500000000000266e-01
1.899300933561248739e-02,6.585796117089559587e-02,5.000000000000000000e-01,3.747928381902951300e-01
1.901491142046679572e-02,6.593194462450902016e-02,5.000000000000000000e-01,3.750000000000000000e-01
1.914736964988034140e-02,6.637927988655401013e-02,5.000000000000000000e-01,3.762500000000000289e-01
1.928034764197000817e-02,6.682820157591029542e-02,5.000000000000000000e-01,3.775000000000000022e-01
1.933651132051533716e-02,6.701775423536515675e-02,5.000000000000000000e-01,3.780264771434393434e-01
1.941384631308595843e-02,6.727871074519797823e-02,5.000000000000000000e-01,3.787500000000000311e-01
1.954786658510510033e-02,6.773080845193302224e-02,5.000000000000000000e-01,3.800000000000000044e-01
1.967972854185207066e-02,6.817545746845343757e-02,5.000000000000000000e-01,3.812251403920485227e-01
1.968240938546522711e-02,6.818449575854390599e-02,5.000000000000000000e-01,3.812500000000000333e-01
1.981747564719843480e-02,6.863977373238883128e-02,5.000000000000000000e-01,3.825000000000000067e-01
1.995306630896631628e-02,6.909664344577315376e-02,5.000000000000000000e-01,3.837500000000000355e-01
2.002266172066879957e-02,6.933107517232217631e-02,5.000000000000000000e-01,3.843897218167970364e-01
2.008918231509443375e-02,6.955510597596559208e-02,5.000000000000000000e-01,3.850000000000000089e-01
2.022582461560779032e-02,7.001516240521632461e-02,5.000000000000000000e-01,3.862499999999999822e-01
2.036299416626624614e-02,7.047681382077364276e-02,5.000000000000000000e-01,3.875000000000000111e-01
2.036531157600052211e-02,7.048461163525265860e-02,5.000000000000000000e-01,3.875210768727874178e-01
2.050069192860054512e-02,7.094006131490138145e-02,5.000000000000000000e-01,3.887499999999999845e-01
2.063891886994784208e-02,7.140490598489757090e-02,5.000000000000000000e-01,3.900000000000000133e-01
2.070767882487911660e-02,7.163607113169834228e-02,5.000000000000000000e-01,3.906200248838347933e-01
2.077767596348900625e-02,7.187134893311064587e-02,5.000000000000000000e-01,3.912499999999999867e-01
2.091696418828514759e-02,7.233939126695809740e-02,5.000000000000000000e-01,3.925000000000000155e-01
2.104976418233894808e-02,7.278545792232615774e-02,5.000000000000000000e-01,3.936873511630303302e-01
2.105678452931430966e-02,7.280903409894445844e-02,5.000000000000000000e-01,3.937499999999999889e-01
2.119713797750988338e-02,7.328027854667884533e-02,5.000000000000000000e-01,3.950000000000000178e-01
2.133802552979752187e-02,7.375312573289349860e-02,5.000000000000000000e-01,3.962499999999999911e-01
2.139156836142208640e-02,7.393277625406513565e-02,5.000000000000000000e-01,3.967238089754578922e-01
2.147944818913422038e-02,7.422757678546187954e-02,5.000000000000000000e-01,3.975000000000000200e-01
2.162140696454639688e-02,7.470363283741687788e-02,5.000000000000000000e-01,3.987499999999999933e-01
2.173309207318385727e-02,7.507803036015026077e-02,5.000000000000000000e-01,3.997301213571852752e-01
2.176390287116863886e-02,7.518129502697001865e-02,5.000000000000000000e-01,4.000000000000000222e-01
2.190693693028378242e-02,7.566056449752900370e-02,5.000000000000000000e-01,4.012499999999999956e-01
2.205051016936110386e-02,7.614144239771780676e-02,5.000000000000000000e-01,4.025000000000000244e-01
2.207433602669844896e-02,7.622122446016554864e-02,5.000000000000000000e-01,4.027069828032121546e-01
2.219462362209823070e-02,7.662392988139399286e-02,5.000000000000000000e-01,4.037499999999999978e-01
2.233927832845983286e-02,7.710802810766947957e-02,5.000000000000000000e-01,4.050000000000000266e-01
2.241530092906468541e-02,7.736236276009111901e-02,5.000000000000000000e-01,4.056550608357556986e-01
2.248447533471964466e-02,7.759373824092774541e-02,5.000000000000000000e-01,4.062500000000000000e-01
2.263021569350054385e-02,7.808106145084492411e-02,5.000000000000000000e-01,4.075000000000000289e-01
2.275598748541185490e-02,7.850144945234682758e-02,5.000000000000000000e-01,4.085749974630802361e-01
2.277650046381718418e-02,7.856999891240790124e-02,5.000000000000000000e-01,4.087500000000000022e-01
2.292333071111685161e-02,7.906055180593440923e-02,5.000000000000000000e-01,4.100000000000000311e-01
2.307070750732226339e-02,7.955272131709245631e-02,5.000000000000000000e-01,4.112500000000000044e-01
2.309639639890492813e-02,7.963848871583678601e-02,5.000000000000000000e-01,4.114674105380888847e-01
2.321863193087492228e-02,8.004650863692019946e-02,5.000000000000000000e-01,4.125000000000000333e-01
2.336710506677697197e-02,8.054191496184559540e-02,5.000000000000000000e-01,4.137500000000000067e-01
2.343652837075010931e-02,8.077348471599465896e-02,5.000000000000000000e-01,4.143328950249757781e-01
2.351612800663549496e-02,8.103894149370693967e-02,5.000000000000000000e-01,4.150000000000000355e-01
2.366570184870647742e-02,8.153758943977262863e-02,5.000000000000000000e-01,4.162500000000000089e-01
2.377638410019861093e-02,8.190644160482096758e-02,5.000000000000000000e-01,4.171720241814251828e-01
2.381582769793882948e-02,8.203786001276147655e-02,5.000000000000000000e-01,4.174999999999999822e-01
2.396650666601946034e-02,8.253975443086314367e-02,5.000000000000000000e-01,4.187500000000000111e-01
2.411596428455559105e-02,8.303736352093771256e-02,5.000000000000000000e-01,4.199853506632099109e-01
2.411773987141824227e-02,8.304327391775889744e-02,5.000000000000000000e-01,4.199999999999999845e-01
2.426952843943386284e-02,8.354841970264215156e-02,5.000000000000000000e-01,4.212500000000000133e-01
2.442187350223945508e-02,8.405519302023933825e-02,5.000000000000000000e-01,4.224999999999999867e-01
2.445526961918287334e-02,8.416625458962467832e-02,5.000000000000000000e-01,4.227734075572438521e-01
2.457477619892978193e-02,8.456359511083100244e-02,5.000000000000000000e-01,4.237500000000000155e-01
2.472823767556736607e-02,8.507362722027256297e-02,5.000000000000000000e-01,4.249999999999999889e-01
2.479430079750410965e-02,8.529311892286051133e-02,5.000000000000000000e-01,4.255367093487437136e-01
2.488225908523089558e-02,8.558529060001585087e-02,5.000000000000000000e-01,4.262500000000000178e-01
2.503684158806196436e-02,8.609858650713064776e-02,5.000000000000000000e-01,4.274999999999999911e-01
2.513305851101155231e-02,8.641796061937223605e-02,5.000000000000000000e-01,4.282757528275721870e-01
2.519198635131425501e-02,8.661351620432578002e-02,5.000000000000000000e-01,4.287500000000000200e-01
2.534769454940188904e-02,8.713008095997132330e-02,5.000000000000000000e-01,4.299999999999999933e-01
2.547154344927043956e-02,8.754078376467555600e-02,5.000000000000000000e-01,4.309910179383458773e-01
2.550396736394872077e-02,8.764828204811991874e-02,5.000000000000000000e-01,4.312500000000000222e-01
2.566080598383813083e-02,8.816812074852942160e-02,5.000000000000000000e-01,4.324999999999999956e-01
2.580975629992415810e-02,8.866159243111437771e-02,5.000000000000000000e-01,4.336829685785394406e-01
2.581821160526320824e-02,8.868959834668377340e-02,5.000000000000000000e-01,4.337500000000000244e-01
2.597618543177737660e-02,8.921271613381698273e-02,5.000000000000000000e-01,4.349999999999999978e-01
2.613472867434613045e-02,8.973747540693366442e-02,5.000000000000000000e-01,4.362500000000000266e-01
2.614769774869940555e-02,8.978039067790577477e-02,5.000000000000000000e-01,4.363520533484394615e-01
2.629384255139727289e-02,9.026387746883390850e-02,5.000000000000000000e-01,4.375000000000000000e-01
2.645352828887481689e-02,9.079192362813326422e-02,5.000000000000000000e-01,4.387500000000000289e-01
2.648536847941246331e-02,9.089718255118517387e-02,5.000000000000000000e-01,4.389987062564465470e-01
2.661378712029066618e-02,9.132161519928805316e-02,5.000000000000000000e-01,4.400000000000000022e-01
2.677462028677823902e-02,9.185295350261646341e-02,5.000000000000000000e-01,4.412500000000000311e-01
2.682276917397213856e-02,9.201197208404154892e-02,5.000000000000000000e-01,4.416233473829176970e-01
2.693602903714548136e-02,9.238593986432352967e-02,5.000000000000000000e-01,4.425000000000000044e-01
2.709801462793037796e-02,9.292057561652278252e-02,5.000000000000000000e-01,4.437500000000000333e-01
2.715990051238736935e-02,9.312476329656682594e-02,5.000000000000000000e-01,4.442263835055462184e-01
2.726057832345468723e-02,9.345686209726078442e-02,5.000000000000000000e-01,4.450000000000000067e-01
2.742372139587956337e-02,9.399480065054055533e-02,5.000000000000000000e-01,4.462500000000000355e-01
2.749676317276950055e-02,9.423556019589018895e-02,5.000000000000000000e-01,4.468082086889076932e-01
2.758744512526151160e-02,9.453439262634522056e-02,5.000000000000000000e-01,4.475000000000000089e-01
2.775175079960906510e-02,9.507563938066176945e-02,5.000000000000000000e-01,4.487499999999999822e-01
2.783335783133938923e-02,9.534436677622382117e-02,5.000000000000000000e-01,4.493692048407137429e-01
2.791663971493896224e-02,9.561854227550625751e-02,5.000000000000000000e-01,4.500000000000000111e-01
2.808211317533493290e-02,9.616310267894601083e-02,5.000000000000000000e-01,4.512499999999999845e-01
2.816968516243234522e-02,9.645118701890442736e-02,5.000000000000000000e-01,4.519097422370125239e-01
2.824817249300448641e-02,9.670932196512671553e-02,5.000000000000000000e-01,4.525000000000000133e-01
2.841481898833836395e-02,9.725720151429495530e-02,5.000000000000000000e-01,4.537499999999999867e-01
2.850574583850101762e-02,9.755602489243064834e-02,5.000000000000000000e-01,4.544301800184314399e-01
2.858205398997032409e-02,9.780674271282363552e-02,5.000000000000000000e-01,4.550000000000000155e-01
2.874987883483559603e-02,9.835794695323729631e-02,5.000000000000000000e-01,4.562499999999999889e-01
2.884154053012250030e-02,9.865888435250802502e-02,5.000000000000000000e-01,4.569308666594223967e-01
2.891829486823260797e-02,9.891081563423687051e-02,5.000000000000000000e-01,4.575000000000000178e-01
2.908730344388366085e-02,9.946535016072499680e-02,5.000000000000000000e-01,4.587499999999999911e-01
2.917706990600282824e-02,9.975976934208863334e-02,5.000000000000000000e-01,4.594121404122559205e-01
2.925690592399632362e-02,1.000215519438316658e-01,5.000000000000000000e-01,4.600000000000000200e-01
2.942710367932660498e-02,1.005794224009393112e-01,5.000000000000000000e-01,4.612499999999999933e-01
2.951233463298019721e-02,1.008586837914078327e-01,5.000000000000000000e-01,4.618743297274128246e-01
2.959789808924057075e-02,1.011389629557097880e-01,5.000000000000000000e-01,4.625000000000000222e-01
2.976929054177951395e-02,1.017001750381087977e-01,5.000000000000000000e-01,4.637499999999999956e-01
2.984733537603179165e-02,1.019556316180296740e-01,5.000000000000000000e-01,4.643177536519193516e-01
2.994128243372273790e-02,1.022630600844331994e-01,5.000000000000000000e-01,4.650000000000000244e-01
3.011387517065361452e-02,1.028276195373367674e-01,5.000000000000000000e-01,4.662499999999999978e-01
3.018207279827689327e-02,1.030506167268829820e-01,5.000000000000000000e-01,4.667427222069882586e-01
3.028707016702414379e-02,1.033938548458572804e-01,5.000000000000000000e-01,4.675000000000000266e-01
3.046086884622184465e-02,1.039617674654426116e-01,5.000000000000000000e-01,4.687500000000000000e-01
3.051654756098337584e-02,1.041436430103048760e-01,5.000000000000000000e-01,4.691495367462999444e-01
3.063527264063647948e-02,1.045313588579779296e-01,5.000000000000000000e-01,4.700000000000000289e-01
3.081028299172761109e-02,1.051026304918123433e-01,5.000000000000000000e-01,4.712500000000000022e-01
3.085076032357009224e-02,1.052347143480744096e-01,5.000000000000000000e-01,4.715384902960922386e-01
3.098590135009260393e-02,1.056755838417871018e-01,5.000000000000000000e-01,4.725000000000000311e-01
3.116212917553567996e-02,1.062502203892619068e-01,5.000000000000000000e-01,4.737500000000000044e-01
3.118471174361336917e-02,1.063238346074593110e-01,5.000000000000000000e-01,4.739098678782229790e-01
3.133896793713847329e-02,1.068265416221433339e-01,5.000000000000000000e-01,4.750000000000000333e-01
3.151641911332886403e-02,1.074045490349120335e-01,5.000000000000000000e-01,4.762500000000000067e-01
3.151840247685111507e-02,1.074110076432506222e-01,5.000000000000000000e-01,4.762639468171893098e-01
3.169448419195330935e-02,1.079842441286513743e-01,5.000000000000000000e-01,4.775000000000000355e-01
3.185183317718653928e-02,1.084962372978015566e-01,5.000000000000000000e-01,4.786009970320976303e-01
3.187316467034834178e-02,1.085656284110750880e-01,5.000000000000000000e-01,4.787500000000000089e-01
3.205246205541312232e-02,1.091487033965559128e-01,5.000000000000000000e-01,4.799999999999999822e-01
3.218500449669559060e-02,1.095795274010737952e-01,5.000000000000000000e-01,4.809212813144888021e-01
3.223237786368249314e-02,1.097334706061544596e-01,5.000000000000000000e-01,4.812500000000000111e-01
3.241291362140191756e-02,1.103199315676470782e-01,5.000000000000000000e-01,4.824999999999999845e-01
3.251791708562618011e-02,1.106608817706608017e-01,5.000000000000000000e-01,4.832250555927847246e-01
3.259407086460164304e-02,1.109080878155559446e-01,5.000000000000000000e-01,4.837500000000000133e-01
3.277585113917258486e-02,1.114979408911773717e-01,5.000000000000000000e-01,4.849999999999999867e-01
3.285057159240811764e-02,1.117403042118421119e-01,5.000000000000000000e-01,4.855125691842470670e-01
3.295825600094315355e-02,1.120894923426118961e-01,5.000000000000000000e-01,4.862500000000000155e-01
3.314128701575563829e-02,1.126827437247932551e-01,5.000000000000000000e-01,4.874999999999999889e-01
3.318296866365444409e-02,1.128177985176141984e-01,5.000000000000000000e-01,4.877840650350532825e-01
3.332494575954558780e-02,1.132776965995184737e-01,5.000000000000000000e-01,4.887500000000000178e-01
3.350923381841963700e-02,1.138743525354777297e-01,5.000000000000000000e-01,4.899999999999999911e-01
3.351510894416598330e-02,1.138933684687266634e-01,5.000000000000000000e-01,4.900397799492282602e-01
3.369415278873549857e-02,1.144727131082852178e-01,5.000000000000000000e-01,4.912500000000000200e-01
3.384699307693755932e-02,1.149670178337270920e-01,5.000000000000000000e-01,4.922799448070617201e-01
3.387970427718323130e-02,1.150727799005080154e-01,5.000000000000000000e-01,4.924999999999999933e-01
3.406588990086556468e-02,1.156745545016986121e-01,5.000000000000000000e-01,4.937500000000000222e-01
3.417862170316010584e-02,1.160387503689921385e-01,5.000000000000000000e-01,4.945047847735582480e-01
3.425271128738155424e-02,1.162780385084239976e-01,5.000000000000000000e-01,4.949999999999999956e-01
3.444017007490801641e-02,1.168832335242985243e-01,5.000000000000000000e-01,4.962500000000000244e-01
3.450999546222699443e-02,1.171085698187719348e-01,5.000000000000000000e-01,4.967145194975184919e-01
3.462826791228551526e-02,1.174901411600134393e-01,5.000000000000000000e-01,4.974999999999999978e-01
3.481700645910223990e-02,1.180987630333690808e-01,5.000000000000000000e-01,4.987500000000000266e-01
3.484111499173603299e-02,1.181764799152160705e-01,5.000000000000000000e-01,4.989093633017084861e-01
3.500638738577993569e-02,1.187091007693072964e-01,5.000000000000000000e-01,5.000000000000000000e-01
3.517198092749568294e-02,1.192424843784245514e-01,5.000000000000000000e-01,5.010895253646725500e-01
3.519641237366100128e-02,1.193211559999423077e-01,5.000000000000000000e-01,5.012499999999999734e-01
3.538708311509636273e-02,1.199349303645932396e-01,5.000000000000000000e-01,5.025000000000000577e-01
3.550259390352789035e-02,1.203065869164757773e-01,5.000000000000000000e-01,5.032552098945578534e-01
3.557840131353395829e-02,1.205504255098164279e-01,5.000000000000000000e-01,5.037500000000000311e-01
3.577036868360788935e-02,1.211676430894386147e-01,5.000000000000000000e-01,5.050000000000000044e-01
3.583295455207385904e-02,1.213687912254677315e-01,5.000000000000000000e-01,5.054066162954367059e-01
3.596298695123034683e-02,1.217865847645891453e-01,5.000000000000000000e-01,5.062499999999999778e-01
3.615625785368203893e-02,1.224072522037327193e-01,5.000000000000000000e-01,5.075000000000000622e-01
3.616306350359632660e-02,1.224291009895501769e-01,5.000000000000000000e-01,5.075439393264781218e-01
3.635018313970561632e-02,1.230296470827036970e-01,5.000000000000000000e-01,5.087500000000000355e-01
3.649292138678456032e-02,1.234875198809655128e-01,5.000000000000000000e-01,5.096673692543743917e-01
3.654476456959837583e-02,1.236537710847391836e-01,5.000000000000000000e-01,5.100000000000000089e-01
3.674000391530790610e-02,1.242796259005127801e-01,5.000000000000000000e-01,5.112499999999999822e-01
3.682252882855835407e-02,1.245440515600848563e-01,5.000000000000000000e-01,5.117770919993512857e-01
3.693590296052740030e-02,1.249072132281678904e-01,5.000000000000000000e-01,5.124999999999999556e-01
3.713246350079230096e-02,1.255365347733535808e-01,5.000000000000000000e-01,5.137500000000000400e-01
3.715188645407252466e-02,1.255986996754403506e-01,5.000000000000000000e-01,5.138732892750840220e-01
3.732968734357844376e-02,1.261675922492573321e-01,5.000000000000000000e-01,5.150000000000000133e-01
3.748099488671974289e-02,1.266514678637653546e-01,5.000000000000000000e-01,5.159561387228511764e-01
3.752757630839997915e-02,1.268003873766414547e-01,5.000000000000000000e-01,5.162499999999999867e-01
3.772613222691095780e-02,1.274349218838766173e-01,5.000000000000000000e-01,5.174999999999999600e-01
3.780985474813525204e-02,1.277023597500266394e-01,5.000000000000000000e-01,5.180258140401865496e-01
3.792535694300513960e-02,1.280711975069779296e-01,5.000000000000000000e-01,5.187500000000000444e-01
3.812525231291880035e-02,1.287092159896401355e-01,5.000000000000000000e-01,5.200000000000000178e-01
3.813846665820147530e-02,1.287513789474655779e-01,5.000000000000000000e-01,5.200824851043376329e-01
3.832582020533381595e-02,1.293489790832738073e-01,5.000000000000000000e-01,5.212499999999999911e-01
3.846683123505034718e-02,1.297985290576264550e-01,5.000000000000000000e-01,5.221263180907368406e-01
3.852706250148268952e-02,1.299904885470404281e-01,5.000000000000000000e-01,5.224999999999999645e-01
3.872898109525352295e-02,1.306337461478898065e-01,5.000000000000000000e-01,5.237500000000000488e-01
3.879494909506797651e-02,1.308438136703971022e-01,5.000000000000000000e-01,5.241574755867833835e-01
3.893157789329731999e-02,1.312787536605953820e-01,5.000000000000000000e-01,5.250000000000000222e-01
3.912282085289825462e-02,1.318872363640404277e-01,5.000000000000000000e-01,5.261761167011205220e-01
3.913485481513612196e-02,1.319255128677925271e-01,5.000000000000000000e-01,5.262499999999999956e-01
3.933881379327253125e-02,1.325740255600131867e-01,5.000000000000000000e-01,5.274999999999999689e-01
3.945044712144740728e-02,1.329288007052318310e-01,5.000000000000000000e-01,5.281823971686514518e-01
3.954345677329934583e-02,1.332242935357268454e-01,5.000000000000000000e-01,5.287500000000000533e-01
3.974878571401235794e-02,1.338763186013740558e-01,5.000000000000000000e-01,5.300000000000000266e-01
3.977782851188688129e-02,1.339685102490942858e-01,5.000000000000000000e-01,5.301764694514784493e-01
3.995480258752276415e-02,1.345301025714072951e-01,5.000000000000000000e-01,5.312500000000000000e-01
4.010496563365695266e-02,1.350063685392302038e-01,5.000000000000000000e-01,5.321584828359626762e-01
4.016150937937212895e-02,1.351856472683274912e-01,5.000000000000000000e-01,5.324999999999999734e-01
4.036890808864712632e-02,1.358429545227235469e-01,5.000000000000000000e-01,5.337500000000000577e-01
4.043185909447077897e-02,1.360423791077569611e-01,5.000000000000000000e-01,5.341285835260909387e-01
4.057700072809800051e-02,1.365020261733094209e-01,5.000000000000000000e-01,5.350000000000000311e-01
4.075850950031872921e-02,1.370765454753445356e-01,5.000000000000000000e-01,5.360869147333217066e-01
4.078578932425469539e-02,1.371628640669653176e-01,5.000000000000000000e-01,5.362500000000000044e-01
4.099527591754892342e-02,1.378254700587751014e-01,5.000000000000000000e-01,5.374999999999999778e-01
4.108491745547138141e-02,1.381088711512465927e-01,5.000000000000000000e-01,5.380336167630555000e-01
4.120546256243362571e-02,1.384898460120662644e-01,5.000000000000000000e-01,5.387500000000000622e-01
4.141108356248096589e-02,1.391393596333272420e-01,5.000000000000000000e-01,5.399688270978879601e-01
4.141635132750609571e-02,1.391559937984502282e-01,5.000000000000000000e-01,5.400000000000000355e-01
4.162794429563143606e-02,1.398239152978622002e-01,5.000000000000000000e-01,5.412500000000000089e-01
4.173700842218908136e-02,1.401680144081107748e-01,5.000000000000000000e-01,5.418926804778358974e-01
4.184024356406862433e-02,1.404936123986012531e-01,5.000000000000000000e-01,5.424999999999999822e-01
4.205325124459657893e-02,1.411650869973717359e-01,5.000000000000000000e-01,5.437500000000000666e-01
4.206269263372763856e-02,1.411948389508039803e-01,5.000000000000000000e-01,5.438053089775896076e-01
4.226696946364227880e-02,1.418383409993235755e-01,5.000000000000000000e-01,5.450000000000000400e-01
4.238813679452213545e-02,1.422198367253293405e-01,5.000000000000000000e-01,5.457068420809836340e-01
4.248140036241165873e-02,1.425133763180939095e-01,5.000000000000000000e-01,5.462500000000000133e-01
4.269654609701967196e-02,1.431901948758482757e-01,5.000000000000000000e-01,5.474999999999999867e-01
4.271334150029615362e-02,1.432430111843641107e-01,5.000000000000000000e-01,5.475974067528033284e-01
4.291240883862390554e-02,1.438687986033237998e-01,5.000000000000000000e-01,5.487499999999999600e-01
4.303830734507424483e-02,1.442643657693687409e-01,5.000000000000000000e-01,5.494771275080171380e-01
4.312899077355847322e-02,1.445491894398693855e-01,5.000000000000000000e-01,5.500000000000000444e-01
4.334629410347007328e-02,1.452313693334902345e-01,5.000000000000000000e-01,5.512500000000000178e-01
4.336303492118587233e-02,1.452839039106228469e-01,5.000000000000000000e-01,5.513461264785707305e-01
4.356432104545604478e-02,1.459153402408892575e-01,5.000000000000000000e-01,5.524999999999999911e-01
4.368752481926707620e-02,1.463016290272545206e-01,5.000000000000000000e-01,5.532045234778306675e-01
4.378307383220303439e-02,1.466011041275112614e-01,5.000000000000000000e-01,5.537499999999999645e-01
4.400255471212849434e-02,1.472886629675853598e-01,5.000000000000000000e-01,5.550000000000000488e-01
4.401177762826563589e-02,1.473175445272755235e-01,5.000000000000000000e-01,5.550524360627960840e-01
4.422276594952212481e-02,1.479780187441701589e-01,5.000000000000000000e-01,5.562500000000000222e-01
4.433579393544395675e-02,1.483316538076132618e-01,5.000000000000000000e-01,5.568899795941569808e-01
4.444370982469192377e-02,1.486691734491962791e-01,5.000000000000000000e-01,5.574999999999999956e-01
4.465957432638173463e-02,1.493439602541438704e-01,5.000000000000000000e-01,5.587172672942969376e-01
4.466538863410801641e-02,1.493621290835123183e-01,5.000000000000000000e-01,5.587499999999999689e-01
4.488780469055309030e-02,1.500568876569282617e-01,5.000000000000000000e-01,5.600000000000000533e-01
4.498311938497911999e-02,1.503544672417220784e-01,5.000000000000000000e-01,5.605344103033212955e-01
4.511096032326888938e-02,1.507534511882622219e-01,5.000000000000000000e-01,5.612500000000000266e-01
4.530642969346082571e-02,1.513631781342148486e-01,5.000000000000000000e-01,5.623415177332006243e-01
4.533485787811020185e-02,1.514518217053841820e-01,5.000000000000000000e-01,5.625000000000000000e-01
4.555949971769640561e-02,1.521520012452631798e-01,5.000000000000000000e-01,5.637499999999999734e-01
4.562950583237745938e-02,1.523700962845320195e-01,5.000000000000000000e-01,5.641386967200965330e-01
4.578488822156767668e-02,1.528539918540121612e-01,5.000000000000000000e-01,5.650000000000000577e-01
4.595234838061124094e-02,1.533752250346607227e-01,5.000000000000000000e-01,5.659260524749591958e-01
4.601102578634075346e-02,1.535577955869362743e-01,5.000000000000000000e-01,5.662500000000000311e-01
4.623791482586858681e-02,1.542634145085777231e-01,5.000000000000000000e-01,5.675000000000000044e-01
4.627495791537672432e-02,1.543785677156923608e-01,5.000000000000000000e-01,5.677036883324406702e-01
4.646555777140148891e-02,1.549708506927642837e-01,5.000000000000000000e-01,5.687499999999999778e-01
4.659733501222407259e-02,1.553801276478561366e-01,5.000000000000000000e-01,5.694717057982192632e-01
4.669395707174867072e-02,1.556801062226562671e-01,5.000000000000000000e-01,5.700000000000000622e-01
4.691948024504477566e-02,1.563799081405553570e-01,5.000000000000000000e-01,5.712302045947946771e-01
4.692311519344449788e-02,1.563911831907944805e-01,5.000000000000000000e-01,5.712500000000000355e-01
4.715303462091391395e-02,1.571040836991492995e-01,5.000000000000000000e-01,5.725000000000000089e-01
4.724139418606992935e-02,1.573779124923861961e-01,5.000000000000000000e-01,5.729792827057729188e-01
4.738371785664269309e-02,1.578188098591678523e-01,5.000000000000000000e-01,5.737499999999999822e-01
4.756307740587750743e-02,1.583741439911816595e-01,5.000000000000000000e-01,5.747190364187780842e-01
4.761516742134741520e-02,1.585353637918243130e-01,5.000000000000000000e-01,5.750000000000000666e-01
4.784738585414882728e-02,1.592537476276687514e-01,5.000000000000000000e-01,5.762500000000000400e-01
4.788453047339297219e-02,1.593686059140343447e-01,5.000000000000000000e-01,5.764495603669668178e-01
4.808037571274786925e-02,1.599739635068766486e-01,5.000000000000000000e-01,5.775000000000000133e-01
4.820575395589238310e-02,1.603613015273291920e-01,5.000000000000000000e-01,5.781709475692442535e-01
4.831413957360186640e-02,1.606960135792994127e-01,5.000000000000000000e-01,5.787499999999999867e-01
4.852674841900528335e-02,1.613522340867724614e-01,5.000000000000000000e-01,5.798832894692211859e-01
4.854868003210566219e-02,1.614199000045151156e-01,5.000000000000000000e-01,5.799999999999999600e-01
4.878399970277202957e-02,1.621456249518786752e-01,5.000000000000000000e-01,5.812500000000000444e-01
4.884751442671886323e-02,1.623414068374273711e-01,5.000000000000000000e-01,5.815866759729649837e-01
4.902010121941741128e-02,1.628731906005739249e-01,5.000000000000000000e-01,5.825000000000000178e-01
4.916805254137757153e-02,1.633288230137341923e-01,5.000000000000000000e-01,5.832811954855599001e-01
4.925698723534766010e-02,1.636025991396649060e-01,5.000000000000000000e-01,5.837499999999999911e-01
4.948836332368972135e-02,1.643144858395528818e-01,5.000000000000000000e-01,5.849669349465864698e-01
4.949466042354744300e-02,1.643338527681474925e-01,5.000000000000000000e-01,5.849999999999999645e-01
4.973312347687119939e-02,1.650669536950033489e-01,5.000000000000000000e-01,5.862500000000000488e-01
4.980844733272699054e-02,1.652983985281811785e-01,5.000000000000000000e-01,5.866439798644762504e-01
4.997237910823715268e-02,1.658019041392508885e-01,5.000000000000000000e-01,5.875000000000000222e-01
5.012830512592858501e-02,1.662805642823899088e-01,5.000000000000000000e-01,5.883124143498575931e-01
5.021243005082415278e-02,1.665387063300003412e-01,5.000000000000000000e-01,5.887499999999999956e-01
5.044793725910340365e-02,1.672609862944538506e-01,5.000000000000000000e-01,5.899723211478903329e-01
5.045327905826935133e-02,1.672773625065060443e-01,5.000000000000000000e-01,5.899999999999999689e-01
5.069492890487092840e-02,1.680178749182220654e-01,5.000000000000000000e-01,5.912500000000000533e-01
5.076734428643381314e-02,1.682396677461788226e-01,5.000000000000000000e-01,5.916237816696346963e-01
5.093738238579093025e-02,1.687602458248547155e-01,5.000000000000000000e-01,5.925000000000000266e-01
5.108652676047475971e-02,1.692166118089262206e-01,5.000000000000000000e-01,5.932668760224785176e-01
5.118064231726232594e-02,1.695044774964202805e-01,5.000000000000000000e-01,5.937500000000000000e-01
5.140548523216081911e-02,1.701918216436508757e-01,5.000000000000000000e-01,5.949016830396991473e-01
5.142471153679895046e-02,1.702505722132972021e-01,5.000000000000000000e-01,5.949999999999999734e-01
5.166959290340633615e-02,1.709985322662850304e-01,5.000000000000000000e-01,5.962500000000000577e-01
5.172422025080597452e-02,1.711653004009269230e-01,5.000000000000000000e-01,5.965282803091336294e-01
5.191528929779781754e-02,1.717483599566583807e-01,5.000000000000000000e-01,5.975000000000000311e-01
5.204273236410694725e-02,1.721370512209748904e-01,5.000000000000000000e-01,5.981467442010240942e-01
5.216180362261035874e-02,1.725000575962249982e-01,5.000000000000000000e-01,5.987500000000000044e-01
5.236102211814414042e-02,1.731070772336886776e-01,5.000000000000000000e-01,5.997571498950556856e-01
5.240913880262776381e-02,1.732536275073821574e-01,5.000000000000000000e-01,5.999999999999999778e-01
5.265729778500105596e-02,1.740090720231748378e-01,5.000000000000000000e-01,6.012500000000000622e-01
5.267909005738546924e-02,1.740753815586661979e-01,5.000000000000000000e-01,6.013595714066272135e-01
5.290628353947696150e-02,1.747663934873532332e-01,5.000000000000000000e-01,6.025000000000000355e-01
5.299693672468896999e-02,1.750419673052405756e-01,5.000000000000000000e-01,6.029540816123741820e-01
5.315609905862628271e-02,1.755255942544320380e-01,5.000000000000000000e-01,6.037500000000000089e-01
5.331456266130385480e-02,1.760068375725034606e-01,5.000000000000000000e-01,6.045407522749558504e-01
5.340674735807637852e-02,1.762866766897486226e-01,5.000000000000000000e-01,6.049999999999999822e-01
5.363196840687317613e-02,1.769699954493337835e-01,5.000000000000000000e-01,6.061196540671558441e-01
5.365823147674719795e-02,1.770496431695227635e-01,5.000000000000000000e-01,6.062500000000000666e-01
5.391055447708908988e-02,1.778144960809165953e-01,5.000000000000000000e-01,6.075000000000000400e-01
5.394915449943704644e-02,1.779314440144303955e-01,5.000000000000000000e-01,6.076908565953142993e-01
5.416371944532510918e-02,1.785812378220956731e-01,5.000000000000000000e-01,6.087500000000000133e-01
5.426612147543297127e-02,1.788911863363318311e-01,5.000000000000000000e-01,6.092544284220899886e-01
5.441772949169598750e-02,1.793498708022882582e-01,5.000000000000000000e-01,6.099999999999999867e-01
5.458286986970073418e-02,1.798492254734536111e-01,5.000000000000000000e-01,6.108104370886214829e-01
5.467258775070893417e-02,1.801203974418483789e-01,5.000000000000000000e-01,6.112499999999999600e-01
5.489940021548034288e-02,1.808055644741044521e-01,5.000000000000000000e-01,6.123589491360472703e-01
5.492829738138821360e-02,1.808928201723170037e-01,5.000000000000000000e-01,6.125000000000000444e-01
5.518486156753160676e-02,1.816671414364838810e-01,5.000000000000000000e-01,6.137500000000000178e-01
5.521571304441819095e-02,1.817602063765220155e-01,5.000000000000000000e-01,6.139000301264730952e-01
5.544228351796881560e-02,1.824433636884505994e-01,5.000000000000000000e-01,6.149999999999999911e-01
5.553180888656805703e-02,1.827131542088999971e-01,5.000000000000000000e-01,6.154337446633538766e-01
5.570056646682269852e-02,1.832214893936947586e-01,5.000000000000000000e-01,6.162499999999999645e-01
5.584768827039116035e-02,1.836644109894083332e-01,5.000000000000000000e-01,6.169601564113206260e-01
5.595971367377605699e-02,1.840015210291334746e-01,5.000000000000000000e-01,6.175000000000000488e-01
5.616335172276032406e-02,1.846139797262273952e-01,5.000000000000000000e-01,6.184793281154942202e-01
5.621972842434008744e-02,1.847834610831871061e-01,5.000000000000000000e-01,6.187500000000000222e-01
5.647879976896047483e-02,1.855618634175679738e-01,5.000000000000000000e-01,6.199913216202698196e-01
5.648061403012927251e-02,1.855673120558440914e-01,5.000000000000000000e-01,6.199999999999999956e-01
5.674237382913566163e-02,1.863530764587277844e-01,5.000000000000000000e-01,6.212499999999999689e-01
5.679403293269280617e-02,1.865080650517079164e-01,5.000000000000000000e-01,6.214961978876244464e-01
5.700501118601192241e-02,1.871407568151612910e-01,5.000000000000000000e-01,6.225000000000000533e-01
5.710905173607316865e-02,1.874525876070065600e-01,5.000000000000000000e-01,6.229940170149146361e-01
5.726852949235461399e-02,1.879303556602335279e-01,5.000000000000000000e-01,6.237500000000000266e-01
5.742385669963623318e-02,1.883954340519375936e-01,5.000000000000000000e-01,6.244848382522338870e-01
5.753293216699351120e-02,1.887218755408671678e-01,5.000000000000000000e-01,6.250000000000000000e-01
5.773844834233776702e-02,1.893366073451162590e-01,5.000000000000000000e-01,6.259687200193152501e-01
5.779822265628375977e-02,1.895153190158860301e-01,5.000000000000000000e-01,6.262499999999999734e-01
5.805282718155502231e-02,1.902761104353229982e-01,5.000000000000000000e-01,6.274457199219878323e-01
5.806440443440263888e-02,1.903106886560834710e-01,5.000000000000000000e-01,6.275000000000000577e-01
5.833148100365154187e-02,1.911079870442891071e-01,5.000000000000000000e-01,6.287500000000000311e-01
5.836699373308840144e-02,1.912139462615283225e-01,5.000000000000000000e-01,6.289158947682164102e-01
5.859945589475878958e-02,1.919072167754414249e-01,5.000000000000000000e-01,6.300000000000000044e-01
5.868094851116373301e-02,1.921501177529205684e-01,5.000000000000000000e-01,6.303793005837357022e-01
5.886833266719243563e-02,1.927083804566543934e-01,5.000000000000000000e-01,6.312499999999999778e-01
5.899469202843465876e-02,1.930846278289339857e-01,5.000000000000000000e-01,6.318359926272874016e-01
5.913811490947051830e-02,1.935114807072904064e-01,5.000000000000000000e-01,6.325000000000000622e-01
5.930822479598235608e-02,1.940174793992659463e-01,5.000000000000000000e-01,6.332860254054604177e-01
5.940880623948274764e-02,1.943165201590285607e-01,5.000000000000000000e-01,6.337500000000000355e-01
5.962154732331903517e-02,1.949486753639115832e-01,5.000000000000000000e-01,6.347294526871812836e-01
5.968041030481108233e-02,1.951235014559388192e-01,5.000000000000000000e-01,6.350000000000000089e-01
5.993466011838777252e-02,1.958782186131826641e-01,5.000000000000000000e-01,6.361663275178215393e-01
5.995293078305846679e-02,1.959324272545525103e-01,5.000000000000000000e-01,6.362499999999999822e-01
6.022637138218084329e-02,1.967433002239360462e-01,5.000000000000000000e-01,6.375000000000000666e-01
6.024756368756589708e-02,1.968061120277386777e-01,5.000000000000000000e-01,6.375967022329755984e-01
6.050073584082399369e-02,1.975561230457625328e-01,5.000000000000000000e-01,6.387500000000000400e-01
6.056025853566437966e-02,1.977323584786034871e-01,5.000000000000000000e-01,6.390206284718756846e-01
6.077602792866609871e-02,1.983708984143881526e-01,5.000000000000000000e-01,6.400000000000000133e-01
6.087274516593149665e-02,1.986569608271984144e-01,5.000000000000000000e-01,6.404381571905038983e-01
6.105225144676351690e-02,1.991876290369248848e-01,5.000000000000000000e-01,6.412499999999999867e-01
6.118502408005127569e-02,1.995799219253605594e-01,5.000000000000000000e-01,6.418493386743593376e-01
6.132941022790450170e-02,2.000063176333166659e-01,5.000000000000000000e-01,6.424999999999999600e-01
6.149709577814865824e-02,2.005012446153717764e-01,5.000000000000000000e-01,6.432542225509404465e-01
6.160750813696452832e-02,2.008269669364142196e-01,5.000000000000000000e-01,6.437500000000000444e-01
6.180896075878750118e-02,2.014209317299826552e-01,5.000000000000000000e-01,6.446528578019080635e-01
6.188654907127005833e-02,2.016495796920524386e-01,5.000000000000000000e-01,6.450000000000000178e-01
6.212061951897290824e-02,2.023389860924312833e-01,5.000000000000000000e-01,6.460452927749580354e-01
6.216653696096541282e-02,2.024741586591269904e-01,5.000000000000000000e-01,6.462499999999999911e-01
6.243207255415428314e-02,2.032554105164769975e-01,5.000000000000000000e-01,6.474315751954303755e-01
6.244747576938636247e-02,2.033007066096725879e-01,5.000000000000000000e-01,6.474999999999999645e-01
6.272936949343865809e-02,2.041292263289404829e-01,5.000000000000000000e-01,6.487500000000000488e-01
6.274332035822272058e-02,2.041702078064140391e-01,5.000000000000000000e-01,6.488117521776110008e-01
6.301222216398233433e-02,2.049597206154777362e-01,5.000000000000000000e-01,6.500000000000000222e-01
6.305436342351650181e-02,2.050833807571055267e-01,5.000000000000000000e-01,6.501858702358020992e-01
6.329603784622211959e-02,2.057921922812078197e-01,5.000000000000000000e-01,6.512499999999999956e-01
6.336520224081848562e-02,2.059949321539972233e-01,5.000000000000000000e-01,6.515539752950993968e-01
6.358082064010245338e-02,2.066266441515098862e-01,5.000000000000000000e-01,6.524999999999999689e-01
6.367583729935955006e-02,2.069048647731497326e-01,5.000000000000000000e-01,6.529161127019460498e-01
6.386657468071077481e-02,2.074630790653004819e-01,5.000000000000000000e-01,6.537500000000000533e-01
6.398626908681920300e-02,2.078131813812569284e-01,5.000000000000000000e-01,6.542723272344239671e-01
6.415330413868358672e-02,2.083014998751149260e-01,5.000000000000000000e-01,6.550000000000000266e-01
6.429649808932624833e-02,2.087198847356717124e-01,5.000000000000000000e-01,6.556226631123154291e-01
6.444101322062240067e-02,2.091419094471900220e-01,5.000000000000000000e-01,6.562500000000000000e-01
6.460652479145922999e-02,2.096249775844274410e-01,5.000000000000000000e-01,6.569671640069278951e-01
6.472970616951273515e-02,2.099843106615471022e-01,5.000000000000000000e-01,6.574999999999999734e-01
6.491634967624881902e-02,2.105284626662623504e-01,5.000000000000000000e-01,6.583058730507018730e-01
6.501938726515149591e-02,2.108287064120761833e-01,5.000000000000000000e-01,6.587500000000000577e-01
6.522597322517709184e-02,2.114303427106422051e-01,5.000000000000000000e-01,6.596388328465938589e-01
6.531006082458062911e-02,2.116750996066194546e-01,5.000000000000000000e-01,6.600000000000000311e-01
6.553539591817941767e-02,2.123306204377821693e-01,5.000000000000000000e-01,6.609660854772501093e-01
6.560173120252554835e-02,2.125234931670585414e-01,5.000000000000000000e-01,6.612500000000000044e-01
6.584461823364590183e-02,2.132292985586725642e-01,5.000000000000000000e-01,6.622876725139775766e-01
6.589440279184405336e-02,2.133738900293987717e-01,5.000000000000000000e-01,6.624999999999999778e-01
6.615364064842010894e-02,2.141263797750974085e-01,5.000000000000000000e-01,6.636036350255032357e-01
6.618808002397813528e-02,2.142262931438565499e-01,5.000000000000000000e-01,6.637500000000000622e-01
6.646246363780150546e-02,2.150218667796606198e-01,5.000000000000000000e-01,6.649140135865524437e-01
6.648276736941560738e-02,2.150807054749467317e-01,5.000000000000000000e-01,6.650000000000000355e-01
6.677108767554612578e-02,2.159157622558054435e-01,5.000000000000000000e-01,6.662188482862260175e-01
6.677846933815734243e-02,2.159371300015719974e-01,5.000000000000000000e-01,6.662500000000000089e-01
6.707519048019278118e-02,2.167955697171102258e-01,5.000000000000000000e-01,6.674999999999999822e-01
6.707951323386629472e-02,2.168080688778384335e-01,5.000000000000000000e-01,6.675181787361988972e-01
6.737293538598254639e-02,2.176560276295054219e-01,5.000000000000000000e-01,6.687500000000000666e-01
6.738774078343157115e-02,2.176987893109503247e-01,5.000000000000000000e-01,6.688120440787360677e-01
6.767170868694799557e-02,2.185185067613576448e-01,5.000000000000000000e-01,6.700000000000000400e-01
6.769577079336963621e-02,2.185879262112395693e-01,5.000000000000000000e-01,6.701004829945361729e-01
6.797151505597009979e-02,2.193830101500153784e-01,5.000000000000000000e-01,6.712500000000000133e-01
6.800360373126757008e-02,2.194754822257338756e-01,5.000000000000000000e-01,6.713835337104044898e-01
6.827235920789370693e-02,2.202495408476669025e-01,5.000000000000000000e-01,6.724999999999999867e-01
6.831124006317051967e-02,2.203614599924095252e-01,5.000000000000000000e-01,6.726612340067548157e-01
6.857424590004351783e-02,2.211181019214332188e-01,5.000000000000000000e-01,6.737499999999999600e-01
6.861868025358364154e-02,2.212458621402164649e-01,5.000000000000000000e-01,6.739336212249595892e-01
6.887717993274361516e-02,2.219886964534624196e-01,5.000000000000000000e-01,6.750000000000000444e-01
6.892592476547199087e-02,2.221286912890985121e-01,5.000000000000000000e-01,6.752007322745353646e-01
6.918116614984975987e-02,2.228613275410239458e-01,5.000000000000000000e-01,6.762500000000000178e-01
6.923297406026074352e-02,2.230099500500135612e-01,5.000000000000000000e-01,6.764626036401774067e-01
6.948620943928723870e-02,2.237359982966045102e-01,5.000000000000000000e-01,6.774999999999999911e-01
6.953982859783658377e-02,2.238896410249564539e-01,5.000000000000000000e-01,6.777192713886468489e-01
6.979231473359864824e-02,2.246127118480040208e-01,5.000000000000000000e-01,6.787499999999999645e-01
6.984648883654598350e-02,2.247677668069769652e-01,5.000000000000000000e-01,6.789707711755084141e-01
7.009948701050094932e-02,2.254914713384321701e-01,5.000000000000000000e-01,6.800000000000000488e-01
7.015295523319758919e-02,2.256443299802080027e-01,5.000000000000000000e-01,6.802171382517365750e-01
7.040773129344934933e-02,2.263722799266081331e-01,5.000000000000000000e-01,6.812500000000000222e-01
7.045922824306127819e-02,2.265193331198769311e-01,5.000000000000000000e-01,6.814584074701688365e-01
7.071705265221417402e-02,2.272551407868577122e-01,5.000000000000000000e-01,6.824999999999999956e-01
7.076530831986915793e-02,2.273927787923333277e-01,5.000000000000000000e-01,6.826946132918400023e-01
7.102745620346240241e-02,2.281400571092144780e-01,5.000000000000000000e-01,6.837499999999999689e-01
7.107119591581451123e-02,2.282646695550695215e-01,5.000000000000000000e-01,6.839257897921769969e-01
7.133894711135452260e-02,2.290270320995189124e-01,5.000000000000000000e-01,6.850000000000000533e-01
7.137689148155146324e-02,2.291350079567309184e-01,5.000000000000000000e-01,6.851519706670573528e-01
7.165153058814432985e-02,2.299160689795221035e-01,5.000000000000000000e-01,6.862500000000000266e-01
7.168239546619969982e-02,2.300037965371568571e-01,5.000000000000000000e-01,6.863731892387809896e-01
7.196521189479526681e-02,2.308071709869863319e-01,5.000000000000000000e-01,6.875000000000000000e-01
7.198770831733736220e-02,2.308710378273785002e-01,5.000000000000000000e-01,6.875894784618615807e-01
7.227999634160309217e-02,2.317003413757889874e-01,5.000000000000000000e-01,6.887499999999999734e-01
7.229283048100620945e-02,2.317367343496528065e-01,5.000000000000000000e-01,6.888008709287530840e-01
7.259588928882965142e-02,2.325955834160273739e-01,5.000000000000000000e-01,6.900000000000000577e-01
7.259776240170989769e-02,2.326008886174797397e-01,5.000000000000000000e-01,6.900073988754338306e-01
7.290250452241409107e-02,2.334635031356186996e-01,5.000000000000000000e-01,6.912090941868826999e-01
7.291289614734774993e-02,2.334929003941237369e-01,5.000000000000000000e-01,6.912500000000000311e-01
7.320705728454507399e-02,2.343245804001128363e-01,5.000000000000000000e-01,6.924059884024487133e-01
7.323102237929635105e-02,2.343922956129316226e-01,5.000000000000000000e-01,6.925000000000000044e-01
7.351142112799180506e-02,2.351841228983062582e-01,5.000000000000000000e-01,6.935981127211138242e-01
7.355027349874831977e-02,2.352937723918423485e-01,5.000000000000000000e-01,6.937499999999999778e-01
7.381559649110408516e-02,2.360421331088639052e-01,5.000000000000000000e-01,6.947854980066479058e-01
7.387065507238654849e-02,2.361973340668939159e-01,5.000000000000000000e-01,6.950000000000000622e-01
7.411958381069289059e-02,2.368986135017915329e-01,5.000000000000000000e-01,6.959681747926645956e-01
7.419217272019462683e-02,2.371029839908797010e-01,5.000000000000000000e-01,6.962500000000000355e-01
7.442338352202970686e-02,2.377535665384546970e-01,5.000000000000000000e-01,6.971461732875767758e-01
7.451483211615711477e-02,2.380107255334595884e-01,5.000000000000000000e-01,6.975000000000000089e-01
7.472699605884608465e-02,2.386069946715982937e-01,5.000000000000000000e-01,6.983195233794557977e-01
7.483863898897336053e-02,2.389205620812695496e-01,5.000000000000000000e-01,6.987499999999999822e-01
7.503042185333452796e-02,2.394589003453659881e-01,5.000000000000000000e-01,6.994882546407978907e-01
7.516359912278269828e-02,2.398324970380344423e-01,5.000000000000000000e-01,7.000000000000000666e-01
7.533366133614582960e-02,2.403092859953173122e-01,5.000000000000000000e-01,7.006523963331903193e-01
7.548971835790158069e-02,2.407465338246818076e-01,5.000000000000000000e-01,7.012500000000000400e-01
7.563671493639007037e-02,2.411581540484483144e-01,5.000000000000000000e-01,7.018119774118980470e-01
7.581700259157592159e-02,2.416626758794557794e-01,5.000000000000000000e-01,7.025000000000000133e-01
7.593958308163628601e-02,2.420055069232107670e-01,5.000000000000000000e-01,7.029670265303573640e-01
7.614545777874298649e-02,2.425809266580316592e-01,5.000000000000000000e-01,7.037499999999999867e-01
7.624226619791119042e-02,2.428513470295297072e-01,5.000000000000000000e-01,7.041175720445818076e-01
7.647508993281082468e-02,2.435012896336323784e-01,5.000000000000000000e-01,7.049999999999999600e-01
7.654476470969823199e-02,2.436956767688212011e-01,5.000000000000000000e-01,7.052636420174850373e-01
7.680590512644619450e-02,2.444237682971475145e-01,5.000000000000000000e-01,7.062500000000000444e-01
7.684707903993853728e-02,2.445384985340135486e-01,5.000000000000000000e-01,7.064052642231266610e-01
7.713790949238158445e-02,2.453483661572498642e-01,5.000000000000000000e-01,7.075000000000000178e-01
7.714920961002763589e-02,2.453798147095624937e-01,5.000000000000000000e-01,7.075424661508686874e-01
7.745115683981718124e-02,2.462196276714705423e-01,5.000000000000000000e-01,7.086752750094624798e-01
7.747110922423333657e-02,2.462750867405156807e-01,5.000000000000000000e-01,7.087499999999999911e-01
7.775292114761317430e-02,2.470579397873073901e-01,5.000000000000000000e-01,7.098037177310566603e-01
7.780551057733520182e-02,2.472039335915454661e-01,5.000000000000000000e-01,7.099999999999999645e-01
7.805450295017396511e-02,2.478947534162225796e-01,5.000000000000000000e-01,7.109278209751238586e-01
7.814111986958649503e-02,2.481349102730860956e-01,5.000000000000000000e-01,7.112500000000000488e-01
7.835590266271230675e-02,2.487300709089699247e-01,5.000000000000000000e-01,7.120476111323285062e-01
7.847794348231523776e-02,2.490680203661536085e-01,5.000000000000000000e-01,7.125000000000000222e-01
7.865712069889091440e-02,2.495638946079190568e-01,5.000000000000000000e-01,7.131631143283059249e-01
7.881598786115895372e-02,2.500032674701568869e-01,5.000000000000000000e-01,7.137499999999999956e-01
7.895815747082346459e-02,2.503962268470776298e-01,5.000000000000000000e-01,7.142743564273870138e-01
7.915525951695717710e-02,2.509406552030231108e-01,5.000000000000000000e-01,7.149999999999999689e-01
7.925901338907537230e-02,2.512270699521103046e-01,5.000000000000000000e-01,7.153813630362514386e-01
7.949576502666477751e-02,2.518801872013252119e-01,5.000000000000000000e-01,7.162500000000000533e-01
7.955968886265601947e-02,2.520564262403426348e-01,5.000000000000000000e-01,7.164841595074916691e-01
7.983751103427788598e-02,2.528218671204083279e-01,5.000000000000000000e-01,7.175000000000000266e-01
7.986018429902613791e-02,2.528842980207987035e-01,5.000000000000000000e-01,7.175827709431589208e-01
8.016050010409159210e-02,2.537106875942052309e-01,5.000000000000000000e-01,7.186772221982012931e-01
8.018050425178019358e-02,2.537656986345191434e-01,5.000000000000000000e-01,7.187500000000000000e-01
8.046063668220299059e-02,2.545355972530116695e-01,5.000000000000000000e-01,7.197675378838589433e-01
8.052475146010418250e-02,2.547116854369356753e-01,5.000000000000000000e-01,7.199999999999999734e-01
8.076059443615490885e-02,2.553590292814067464e-01,5.000000000000000000e-01,7.208537423709968639e-01
8.087025951011078684e-02,2.556598312400996109e-01,5.000000000000000000e-01,7.212500000000000577e-01
8.106037376718439047e-02,2.561809859553365598e-01,5.000000000000000000e-01,7.219358597933773769e-01
8.121703532358787170e-02,2.566101397757478697e-01,5.000000000000000000e-01,7.225000000000000311e-01
8.135997507496889325e-02,2.570014695425200113e-01,5.000000000000000000e-01,7.230139140508713425e-01
8.156508589426603173e-02,2.575626147950464961e-01,5.000000000000000000e-01,7.237500000000000044e-01
8.165939875762606714e-02,2.578204823024666803e-01,5.000000000000000000e-01,7.240879288126188529e-01
8.191441828885526188e-02,2.585172600687264399e-01,5.000000000000000000e-01,7.249999999999999778e-01
8.195864521171203343e-02,2.586380264864915901e-01,5.000000000000000000e-01,7.251579275201271990e-01
8.225771483221866465e-02,2.594541043377334155e-01,5.000000000000000000e-01,7.262239333903188765e-01
8.226503964809850356e-02,2.594740793872192253e-01,5.000000000000000000e-01,7.262500000000000622e-01
8.255660801257413972e-02,2.602687180911713583e-01,5.000000000000000000e-01,7.272859694185266344e-01
8.261695718784700659e-02,2.604330765607958398e-01,5.000000000000000000e-01,7.275000000000000355e-01
8.285532514463977982e-02,2.610818699736385806e-01,5.000000000000000000e-01,7.283440583814307923e-01
8.297017820015595291e-02,2.613942554197044021e-01,5.000000000000000000e-01,7.287500000000000089e-01
8.315386661870660667e-02,2.618935622038356392e-01,5.000000000000000000e-01,7.293982228399448209e-01
8.332471005439967549e-02,2.623576198143109384e-01,5.000000000000000000e-01,7.299999999999999822e-01
8.345223282350039407e-02,2.627037969923632366e-01,5.000000000000000000e-01,7.304484851420778302e-01
8.368056019840930393e-02,2.633231736152423785e-01,5.000000000000000000e-01,7.312500000000000666e-01
8.375042414617106523e-02,2.635125765417123400e-01,5.000000000000000000e-01,7.314948674256922523e-01
8.403773615963089361e-02,2.642909207135282212e-01,5.000000000000000000e-01,7.325000000000000400e-01
8.404844097229702271e-02,2.643199030463001531e-01,5.000000000000000000e-01,7.325373916212721825e-01
8.434628368588159564e-02,2.651257786924765547e-01,5.000000000000000000e-01,7.335760794546092312e-01
8.439624554630886788e-02,2.652608650207455288e-01,5.000000000000000000e-01,7.337500000000000133e-01
8.464395266934937601e-02,2.659302056585413077e-01,5.000000000000000000e-01,7.346109524494525145e-01
8.475609604868789004e-02,2.662330104691645882e-01,5.000000000000000000e-01,7.349999999999999867e-01
8.494144830354777298e-02,2.667331861147623773e-01,5.000000000000000000e-01,7.356420319301201216e-01
8.511729544024232430e-02,2.672073610118972375e-01,5.000000000000000000e-01,7.362499999999999600e-01
8.523877096774190587e-02,2.675347222233879219e-01,5.000000000000000000e-01,7.366693390240537376e-01
8.547985157892606933e-02,2.681839206230449690e-01,5.000000000000000000e-01,7.375000000000000444e-01
8.553592103961366044e-02,2.683348161386617248e-01,5.000000000000000000e-01,7.376928946643384055e-01
8.583289889526068972e-02,2.691334700068409580e-01,5.000000000000000000e-01,7.387127195921820988e-01
8.584377240845025847e-02,2.691626932978492537e-01,5.000000000000000000e-01,7.387500000000000178e-01
8.612970490919164002e-02,2.699306859662067293e-01,5.000000000000000000e-01,7.397288343593432236e-01
8.620906595958421903e-02,2.701436830528425315e-01,5.000000000000000000e-01,7.399999999999999911e-01
8.642633945432659504e-02,2.707264661470860645e-01,5.000000000000000000e-01,7.407412593305339188e-01
8.657574035148146718e-02,2.711268939260034205e-01,5.000000000000000000e-01,7.412499999999999645e-01
8.672280290199341213e-02,2.715208126718582360e-01,5.000000000000000000e-01,7.417500146857645138e-01
8.694380379303434658e-02,2.721123299769098169e-01,5.000000000000000000e-01,7.425000000000000488e-01
8.701909562192572389e-02,2.723137276549766339e-01,5.000000000000000000e-01,7.427551204226671144e-01
8.731326458425359149e-02,2.730999952868953251e-01,5.000000000000000000e-01,7.437500000000000222e-01
8.731521798225971853e-02,2.731052132029778701e-01,5.000000000000000000e-01,7.437565963587663420e-01
8.761117034953352922e-02,2.738952714145013179e-01,5.000000000000000000e-01,7.447544621337246484e-01
8.768413111767764390e-02,2.740898939592074646e-01,5.000000000000000000e-01,7.449999999999999956e-01
8.790695308868301527e-02,2.746839043802975500e-01,5.000000000000000000e-01,7.457487372115407798e-01
8.805641187980706164e-02,2.750820301191676531e-01,5.000000000000000000e-01,7.462499999999999689e-01
8.820256656304087395e-02,2.754711141832533183e-01,5.000000000000000000e-01,7.467394408827268126e-01
8.843011545257295491e-02,2.760764079143311900e-01,5.000000000000000000e-01,7.475000000000000533e-01
8.849801113433164446e-02,2.762569028983887787e-01,5.000000000000000000e-01,7.477265922664240172e-01
8.879328716267187449e-02,2.770412725928899089e-01,5.000000000000000000e-01,7.487102103125191643e-01
8.880525051482968113e-02,2.770730315146501255e-01,5.000000000000000000e-01,7.487500000000000266e-01
8.908839500656490218e-02,2.778242253261077321e-01,5.000000000000000000e-01,7.496903138036938863e-01
8.918182584388295586e-02,2.780719051126376851e-01,5.000000000000000000e-01,7.500000000000000000e-01
8.938333502290118915e-02,2.786057631495850728e-01,5.000000000000000000e-01,7.506669213574697075e-01
8.955985031704599697e-02,2.790730329235346918e-01,5.000000000000000000e-01,7.512499999999999734e-01
8.967810756694927221e-02,2.793858881070521161e-01,5.000000000000000000e-01,7.516400514281846856e-01
8.993933291322980805e-02,2.800764191854758778e-01,5.000000000000000000e-01,7.525000000000000577e-01
8.997271299236264674e-02,2.801646022344661535e-01,5.000000000000000000e-01,7.526097223089930344e-01
9.026715165116788731e-02,2.809419075600017024e-01,5.000000000000000000e-01,7.535759521337714872e-01
9.032028271456521429e-02,2.810820681596605253e-01,5.000000000000000000e-01,7.537500000000000311e-01
9.056142389376625745e-02,2.817178061040749304e-01,5.000000000000000000e-01,7.545387588790374300e-01
9.070270890805920416e-02,2.820899841305217759e-01,5.000000000000000000e-01,7.550000000000000044e-01
9.085553006893021255e-02,2.824922998793573115e-01,5.000000000000000000e-01,7.554981603658256217e-01
9.108662078728685385e-02,2.831001714059013796e-01,5.000000000000000000e-01,7.562499999999999778e-01
9.114947052379623882e-02,2.832653908907789564e-01,5.000000000000000000e-01,7.564541742615198405e-01
9.144324560387007139e-02,2.840370811355602543e-01,5.000000000000000000e-01,7.574068180816945217e-01
9.147202775411611420e-02,2.841126343172227786e-01,5.000000000000000000e-01,7.575000000000000622e-01
9.173685565301514799e-02,2.848073726032070985e-01,5.000000000000000000e-01,7.583561091918793462e-01
9.185893932047317634e-02,2.851273772196671885e-01,5.000000000000000000e-01,7.587500000000000355e-01
9.203030101345410774e-02,2.855762672755337572e-01,5.000000000000000000e-01,7.593020648093342650e-01
9.224736511014158813e-02,2.861444044923524554e-01,5.000000000000000000e-01,7.600000000000000089e-01
9.232358202576296247e-02,2.863437671266706452e-01,5.000000000000000000e-01,7.602447020047747861e-01
9.261669902886959793e-02,2.871098741230821982e-01,5.000000000000000000e-01,7.611840377040866024e-01
9.263731486060183817e-02,2.871637205385128011e-01,5.000000000000000000e-01,7.612499999999999822e-01
9.290965236004955496e-02,2.878745902235737564e-01,5.000000000000000000e-01,7.621200886899992533e-01
9.302879842491001972e-02,2.881853297856804552e-01,5.000000000000000000e-01,7.625000000000000666e-01
9.320244235492186613e-02,2.886379173793098829e-01,5.000000000000000000e-01,7.630528716037459080e-01
9.342182577361657358e-02,2.892092366858686203e-01,5.000000000000000000e-01,7.637500000000000400e-01
9.349506934744666875e-02,2.893998575338224688e-01,5.000000000000000000e-01,7.639824029466906197e-01
9.378753366992070850e-02,2.901604126230246106e-01,5.000000000000000000e-01,7.649086990819335963e-01
9.381640699672844086e-02,2.902354457157576562e-01,5.000000000000000000e-01,7.650000000000000133e-01
9.407983565297334261e-02,2.909195845752223786e-01,5.000000000000000000e-01,7.658317762358911596e-01
9.421255230571035089e-02,2.912639613768821523e-01,5.000000000000000000e-01,7.662499999999999867e-01
9.437197562556481900e-02,2.916773753111300271e-01,5.000000000000000000e-01,7.667516504998563853e-01
9.461027203553445952e-02,2.922947881958213312e-01,5.000000000000000000e-01,7.675000000000000711e-01
9.466395391497933742e-02,2.924337867438767669e-01,5.000000000000000000e-01,7.676683378315265482e-01
9.495577084682432778e-02,2.931888207790241951e-01,5.000000000000000000e-01,7.685818540565194645e-01
9.500957664677134318e-02,2.933279307243883416e-01,5.000000000000000000e-01,7.687500000000000444e-01
9.524742674502367779e-02,2.939424793145722914e-01,5.000000000000000000e-01,7.694922148698547515e-01
9.541047672772973165e-02,2.943633935398251023e-01,5.000000000000000000e-01,7.700000000000000178e-01
9.553892193181573456e-02,2.946947642409784018e-01,5.000000000000000000e-01,7.703994358374268714e-01
9.581298299664253726e-02,2.954011812449977015e-01,5.000000000000000000e-01,7.712499999999999911e-01
9.583025672774864168e-02,2.954456774411607922e-01,5.000000000000000000e-01,7.713035323974422042e-01
9.612143145167573177e-02,2.961952207905184098e-01,5.000000000000000000e-01,7.722045198618474604e-01
9.621710630390273300e-02,2.964412984685926844e-01,5.000000000000000000e-01,7.724999999999999645e-01
9.641244642075158522e-02,2.969433961569339919e-01,5.000000000000000000e-01,7.731024134177252316e-01
9.662285763434824704e-02,2.974837498653181145e-01,5.000000000000000000e-01,7.737500000000000488e-01
9.670330195042753374e-02,2.976902054007907195e-01,5.000000000000000000e-01,7.739972281286782163e-01
9.699399835445082774e-02,2.984356503749914236e-01,5.000000000000000000e-01,7.748889789362012337e-01
9.703024810960014790e-02,2.985285401161026364e-01,5.000000000000000000e-01,7.750000000000000222e-01
9.728453594485186873e-02,2.991797329249461512e-01,5.000000000000000000e-01,7.757776806609933962e-01
9.743928899045312120e-02,2.995756739283021997e-01,5.000000000000000000e-01,7.762499999999999956e-01
9.757491503194848370e-02,2.999224548886081365e-01,5.000000000000000000e-01,7.766633480043095838e-01
9.784999167931918151e-02,3.006251560359038955e-01,5.000000000000000000e-01,7.774999999999999689e-01
9.786513592433676578e-02,3.006638180964715801e-01,5.000000000000000000e-01,7.775459955492456388e-01
9.815519892888802111e-02,3.014038243715853049e-01,5.000000000000000000e-01,7.784256377620284439e-01
9.826236772273100328e-02,3.016769911997352338e-01,5.000000000000000000e-01,7.787500000000000533e-01
9.844510435074299570e-02,3.021424755295648579e-01,5.000000000000000000e-01,7.793022889932780251e-01
9.867642881390004117e-02,3.027311842076719772e-01,5.000000000000000000e-01,7.800000000000000266e-01
9.873485249330823943e-02,3.028797733786013913e-01,5.000000000000000000e-01,7.801759634792559961e-01
9.902444365825102679e-02,3.036157197194750967e-01,5.000000000000000000e-01,7.810466753430952425e-01
9.909218679533465801e-02,3.037877398748541902e-01,5.000000000000000000e-01,7.812500000000000000e-01
9.931387814549405557e-02,3.043503163455609783e-01,5.000000000000000000e-01,7.819144385960079546e-01
9.950965366152064728e-02,3.048466630438984026e-01,5.000000000000000000e-01,7.824999999999999734e-01
9.960315625321047861e-02,3.050835650428437296e-01,5.000000000000000000e-01,7.827792671384834478e-01
9.989227827781946289e-02,3.058154675899251718e-01,5.000000000000000000e-01,7.836411747614633327e-01
9.992884156166306764e-02,3.059079585851164351e-01,5.000000000000000000e-01,7.837500000000000577e-01
1.001812445139812768e-01,3.065460257580371328e-01,5.000000000000000000e-01,7.845001751475049190e-01
1.003497628024952459e-01,3.069716313967320032e-01,5.000000000000000000e-01,7.850000000000000311e-01
1.004700552545905734e-01,3.072752413110486636e-01,5.000000000000000000e-01,7.853562818719209693e-01
1.007587107907735868e-01,3.080031160054785833e-01,5.000000000000000000e-01,7.862095084039139037e-01
1.007724298511502026e-01,3.080376864051062036e-01,5.000000000000000000e-01,7.862500000000000044e-01
1.010472114118802778e-01,3.087296515905040284e-01,5.000000000000000000e-01,7.870598681076829140e-01
1.011968553381064340e-01,3.091061285649590040e-01,5.000000000000000000e-01,7.874999999999999778e-01
1.013355574054813357e-01,3.094548498079700005e-01,5.000000000000000000e-01,7.879073742435238614e-01
1.016230520601982823e-01,3.101769628595979489e-01,5.000000000000000000e-01,7.887500000000000622e-01
1.016237490573604907e-01,3.101787123924000245e-01,5.000000000000000000e-01,7.887520399689099682e-01
1.019117866515110160e-01,3.109012410710052521e-01,5.000000000000000000e-01,7.895938783395599625e-01
1.020510329837054364e-01,3.112501943011438676e-01,5.000000000000000000e-01,7.900000000000000355e-01
1.021996704701289560e-01,3.116224375636950095e-01,5.000000000000000000e-01,7.904329023104885721e-01
1.024808112475111277e-01,3.123258279307664642e-01,5.000000000000000000e-01,7.912500000000000089e-01
1.024874007936075193e-01,3.123423035830847905e-01,5.000000000000000000e-01,7.912691247370443604e-01
1.027749779005318054e-01,3.130608408345063598e-01,5.000000000000000000e-01,7.921025583759339073e-01
1.029124001663423993e-01,3.134038688189160204e-01,5.000000000000000000e-01,7.924999999999999822e-01
1.030624020676727537e-01,3.137780510160168568e-01,5.000000000000000000e-01,7.929332158862292257e-01
1.033458132340873414e-01,3.144843220655612059e-01,5.000000000000000000e-01,7.937500000000000666e-01
1.033496735699814262e-01,3.144939358184086764e-01,5.000000000000000000e-01,7.937611098303660739e-01
1.036367926805817630e-01,3.152084969252174629e-01,5.000000000000000000e-01,7.945862526751221733e-01
1.037810641271955103e-01,3.155671928004263327e-01,5.000000000000000000e-01,7.950000000000000400e-01
1.039237596707672795e-01,3.159217360127313245e-01,5.000000000000000000e-01,7.954086567925897633e-01
1.042105748099920737e-01,3.166336547499997156e-01,5.000000000000000000e-01,7.962283344611273961e-01
1.042181667081627516e-01,3.166524861832362703e-01,5.000000000000000000e-01,7.962500000000000133e-01
1.044972383658667736e-01,3.173442547988452045e-01,5.000000000000000000e-01,7.970452978663076227e-01
1.046571350291015667e-01,3.177402074039591406e-01,5.000000000000000000e-01,7.974999999999999867e-01
1.047837506041507383e-01,3.180535378138655833e-01,5.000000000000000000e-01,7.978595591018401434e-01
1.050701117887457847e-01,3.187615054424497441e-01,5.000000000000000000e-01,7.986711301704949584e-01
1.050979833354050430e-01,3.188303616830541198e-01,5.000000000000000000e-01,7.987500000000000711e-01
1.053563221816932738e-01,3.194681593247841178e-01,5.000000000000000000e-01,7.994800229850094198e-01
1.055407260694992688e-01,3.199229542717203501e-01,5.000000000000000000e-01,8.000000000000000444e-01
1.056423820431585670e-01,3.201735010938491222e-01,5.000000000000000000e-01,8.002862493689637535e-01
1.059282916314356338e-01,3.208775323754508024e-01,5.000000000000000000e-01,8.010898210576905543e-01
1.059853778746940867e-01,3.210179904521519578e-01,5.000000000000000000e-01,8.012500000000000178e-01
1.062140512029338679e-01,3.215802547882112838e-01,5.000000000000000000e-01,8.018907496991246608e-01
1.064319535991314902e-01,3.221154755377925172e-01,5.000000000000000000e-01,8.024999999999999911e-01
1.064996610121720089e-01,3.222816699435839816e-01,5.000000000000000000e-01,8.026890468546682422e-01
1.067851213117730902e-01,3.229817794458584856e-01,5.000000000000000000e-01,8.034847240000350110e-01
1.068804682998360234e-01,3.232154148735933985e-01,5.000000000000000000e-01,8.037499999999999645e-01
1.070704323524548363e-01,3.236805848921691098e-01,5.000000000000000000e-01,8.042777925260863325e-01
1.073309372468706779e-01,3.243178138362752261e-01,5.000000000000000000e-01,8.050000000000000488e-01
1.073555943830246939e-01,3.243780878725044392e-01,5.000000000000000000e-01,8.050682637396570085e-01
1.076406076503727549e-01,3.250742899697148802e-01,5.000000000000000000e-01,8.058561488643704029e-01
1.077833759275995118e-01,3.254226778345925553e-01,5.000000000000000000e-01,8.062500000000000222e-01
1.079254723994635956e-01,3.257691927595182113e-01,5.000000000000000000e-01,8.066414590414389130e-01
1.082101888733287276e-01,3.264627978105094641e-01,5.000000000000000000e-01,8.074242053304585554e-01
1.082378000510655913e-01,3.265300123096013252e-01,5.000000000000000000e-01,8.074999999999999956e-01
1.084947573130609910e-01,3.271551066841675848e-01,5.000000000000000000e-01,8.082043987101924509e-01
1.086942255524793732e-01,3.276398227349295311e-01,5.000000000000000000e-01,8.087499999999999689e-01
1.087791779578060614e-01,3.278461209348629835e-01,5.000000000000000000e-01,8.089820500793427627e-01
1.090634510447537342e-01,3.285358421098645287e-01,5.000000000000000000e-01,8.097571702573119756e-01
1.091526685978337075e-01,3.287521146170494513e-01,5.000000000000000000e-01,8.100000000000000533e-01
1.093475768091324019e-01,3.292242717493477633e-01,5.000000000000000000e-01,8.105297699849589588e-01
1.096131455886344142e-01,3.298668934955549803e-01,5.000000000000000000e-01,8.112500000000000266e-01
1.096315554842003381e-01,3.299114113863997888e-01,5.000000000000000000e-01,8.112998599253384846e-01
1.099153873012375660e-01,3.305972625470290360e-01,5.000000000000000000e-01,8.120674506644375290e-01
1.100756731667640875e-01,3.309841649434424049e-01,5.000000000000000000e-01,8.125000000000000000e-01
1.101990724895386131e-01,3.312818267501705938e-01,5.000000000000000000e-01,8.128325527118993588e-01
1.104826112764046298e-01,3.319651055076932034e-01,5.000000000000000000e-01,8.135951765017379600e-01
1.105402682194755459e-01,3.321039345673918453e-01,5.000000000000000000e-01,8.137499999999999734e-01
1.107660038871341179e-01,3.326471003244084734e-01,5.000000000000000000e-01,8.143553323930455834e-01
1.110069478845215341e-01,3.332262080080536926e-01,5.000000000000000000e-01,8.150000000000000577e-01
1.110492505450168532e-01,3.333278126980722122e-01,5.000000000000000000e-01,8.151130306706878548e-01
1.113323514713224494e-01,3.340072441193966402e-01,5.000000000000000000e-01,8.158682815459937787e-01
1.114757295554259509e-01,3.343509909403385993e-01,5.000000000000000000e-01,8.162500000000000311e-01
1.116153068852964170e-01,3.346853960720533872e-01,5.000000000000000000e-01,8.166210951574360832e-01
1.118981170041465911e-01,3.353622700326817085e-01,5.000000000000000000e-01,8.173714815713007953e-01
1.119466308868987681e-01,3.354782890737104672e-01,5.000000000000000000e-01,8.175000000000000044e-01
1.121807820430395786e-01,3.360378674708950353e-01,5.000000000000000000e-01,8.181194507823527085e-01
1.124196698004062966e-01,3.366081081524820995e-01,5.000000000000000000e-01,8.187499999999999778e-01
1.124633022150886008e-01,3.367121898492844156e-01,5.000000000000000000e-01,8.188650127144868618e-01
1.127456777313456393e-01,3.373852386234279521e-01,5.000000000000000000e-01,8.196081772213777983e-01
1.128948644898909448e-01,3.377404539561152941e-01,5.000000000000000000e-01,8.200000000000000622e-01
1.130279088007936916e-01,3.380570152418953533e-01,5.000000000000000000e-01,8.203489540871164998e-01
1.133099956303365574e-01,3.387275211462534852e-01,5.000000000000000000e-01,8.210873530268421039e-01
1.133722334276588140e-01,3.388753322995230466e-01,5.000000000000000000e-01,8.212500000000000355e-01
1.135919384247900399e-01,3.393967577710746975e-01,5.000000000000000000e-01,8.218233836873642950e-01
1.138517953704293872e-01,3.400127490333785252e-01,5.000000000000000000e-01,8.225000000000000089e-01
1.138737373868740910e-01,3.400647265439388223e-01,5.000000000000000000e-01,8.225570556477791451e-01
1.141553927172011818e-01,3.407314288854425000e-01,5.000000000000000000e-01,8.232883784200749622e-01
1.143335693655613827e-01,3.411527100444229355e-01,5.000000000000000000e-01,8.237499999999999822e-01
1.144369046142690860e-01,3.413968662092018436e-01,5.000000000000000000e-01,8.240173614497350307e-01
1.147182732744506661e-01,3.420610399218606545e-01,5.000000000000000000e-01,8.247440141163291383e-01
1.148175747574566585e-01,3.422952212557807128e-01,5.000000000000000000e-01,8.250000000000000666e-01
1.149994988919841032e-01,3.427239514230933093e-01,5.000000000000000000e-01,8.254683457340988850e-01
1.152805816589635990e-01,3.433856021056127528e-01,5.000000000000000000e-01,8.261903655525384416e-01
1.153038311941487759e-01,3.434402886272767130e-01,5.000000000000000000e-01,8.262500000000000400e-01
1.155615217653295224e-01,3.440459933551737182e-01,5.000000000000000000e-01,8.269100827569635381e-01
1.157923586340869615e-01,3.445879181557582882e-01,5.000000000000000000e-01,8.275000000000000133e-01
1.158423193988585842e-01,3.447051265505778339e-01,5.000000000000000000e-01,8.276275064690774563e-01
1.161229747451539840e-01,3.453630030636816173e-01,5.000000000000000000e-01,8.283426457475301374e-01
1.162831773531143587e-01,3.457381158754203598e-01,5.000000000000000000e-01,8.287499999999999867e-01
1.164034879876342798e-01,3.460196242593974736e-01,5.000000000000000000e-01,8.290555095884665215e-01
1.166838593075260888e-01,3.466749914957011347e-01,5.000000000000000000e-01,8.297661069260743316e-01
1.167763079516597746e-01,3.468908878581336008e-01,5.000000000000000000e-01,8.300000000000000711e-01
1.169640888838490156e-01,3.473291061236362109e-01,5.000000000000000000e-01,8.304744466331192010e-01
1.172441768934112394e-01,3.479819694873180769e-01,5.000000000000000000e-01,8.311805375214794678e-01
1.172717713621365676e-01,3.480462402137779465e-01,5.000000000000000000e-01,8.312500000000000444e-01
1.175241235107931381e-01,3.486335829239398665e-01,5.000000000000000000e-01,8.318843883426689789e-01
1.177695888565690741e-01,3.492041790905807686e-01,5.000000000000000000e-01,8.325000000000000178e-01
1.178039289083414876e-01,3.492839477637762480e-01,5.000000000000000000e-01,8.325860077883583399e-01
1.180835932561546953e-01,3.499330653301866434e-01,5.000000000000000000e-01,8.332854044908848401e-01
1.182697820544472145e-01,3.503647106754566032e-01,5.000000000000000000e-01,8.337499999999999911e-01
1.183631167220757230e-01,3.505809369396222230e-01,5.000000000000000000e-01,8.339825870237633776e-01
1.186424994716779313e-01,3.512275639016303463e-01,5.000000000000000000e-01,8.346775639021856152e-01
1.187723729308216569e-01,3.515278411943520975e-01,5.000000000000000000e-01,8.349999999999999645e-01
1.189217416682562256e-01,3.518729475188531186e-01,5.000000000000000000e-01,8.353703435835124758e-01
1.192008434728142885e-01,3.525170890870397145e-01,5.000000000000000000e-01,8.360609344677684129e-01
1.192773838246462825e-01,3.526935769125961739e-01,5.000000000000000000e-01,8.362500000000000488e-01
1.194798050440547266e-01,3.531599898950454897e-01,5.000000000000000000e-01,8.367493448981216941e-01
1.197586265383663584e-01,3.538016512248373102e-01,5.000000000000000000e-01,8.374355831613639056e-01
1.197848374473786670e-01,3.538619241352536360e-01,5.000000000000000000e-01,8.375000000000000222e-01
1.200373081098138062e-01,3.544420743514965499e-01,5.000000000000000000e-01,8.381196574883805761e-01
1.202947568918510124e-01,3.550328892074827714e-01,5.000000000000000000e-01,8.387499999999999956e-01
1.203158499101250334e-01,3.550812605432236424e-01,5.000000000000000000e-01,8.388015760546198019e-01
1.205942520886794656e-01,3.557192110613427438e-01,5.000000000000000000e-01,8.394813469805527673e-01
1.208071656414150263e-01,3.562064785148968404e-01,5.000000000000000000e-01,8.399999999999999689e-01
1.208725147924964993e-01,3.563559271603026213e-01,5.000000000000000000e-01,8.401589783321302685e-01
1.211506381662240395e-01,3.569914100876840912e-01,5.000000000000000000e-01,8.408344781212343522e-01
1.213220875793815934e-01,3.573826984839315601e-01,5.000000000000000000e-01,8.412500000000000533e-01
1.214286223521252872e-01,3.576256610841993533e-01,5.000000000000000000e-01,8.415078543061224048e-01
1.217064674900666388e-01,3.582586813836985407e-01,5.000000000000000000e-01,8.421791147918686882e-01
1.218395469987552659e-01,3.585615555822161404e-01,5.000000000000000000e-01,8.425000000000000266e-01
1.219841737175059726e-01,3.588904722131714964e-01,5.000000000000000000e-01,8.428482674308006573e-01
1.222617411694794376e-01,3.595210347927514372e-01,5.000000000000000000e-01,8.435153200229280612e-01
1.223595686122864734e-01,3.597430563189496500e-01,5.000000000000000000e-01,8.437500000000000000e-01
1.225391699785891575e-01,3.601503703357185060e-01,5.000000000000000000e-01,8.441802803163701574e-01
1.228164602749899081e-01,3.607784800485015486e-01,5.000000000000000000e-01,8.448431560077748204e-01
1.228821775628472501e-01,3.609272072452789359e-01,5.000000000000000000e-01,8.449999999999999734e-01
1.230936121863779320e-01,3.614053651306826653e-01,5.000000000000000000e-01,8.455039547427368740e-01
1.233706258379750342e-01,3.620310267749986544e-01,5.000000000000000000e-01,8.461626841162066537e-01
1.234073994341445268e-01,3.621140149546863141e-01,5.000000000000000000e-01,8.462500000000000577e-01
1.236475013525184519e-01,3.626554661673454527e-01,5.000000000000000000e-01,8.468193516729004555e-01
1.239242388502447556e-01,3.632786844867785803e-01,5.000000000000000000e-01,8.474739649076985515e-01
1.239352602617873333e-01,3.633034860833779245e-01,5.000000000000000000e-01,8.475000000000000311e-01
1.242008384488785533e-01,3.639006829055190240e-01,5.000000000000000000e-01,8.481265312660459799e-01
1.244657865447187928e-01,3.644956273106794153e-01,5.000000000000000000e-01,8.487500000000000044e-01
1.244773002636178627e-01,3.645214625889515725e-01,5.000000000000000000e-01,8.487770581443436768e-01
1.247536244071207889e-01,3.651410246956312555e-01,5.000000000000000000e-01,8.494255528903389418e-01
1.249990052570345012e-01,3.656904453594340687e-01,5.000000000000000000e-01,8.499999999999999778e-01
1.250298109894911192e-01,3.657593703772843430e-01,5.000000000000000000e-01,8.500720228035089088e-01
1.253058601182659992e-01,3.663765007788093442e-01,5.000000000000000000e-01,8.507164751354412413e-01
1.255349438601925105e-01,3.668879469964083651e-01,5.000000000000000000e-01,8.512500000000000622e-01
1.255817718983986420e-01,3.669924170382811157e-01,5.000000000000000000e-01,8.513589170902086112e-01
1.258575464322476134e-01,3.676071202869517496e-01,5.000000000000000000e-01,8.519993558247422882e-01
1.260736303156440030e-01,3.680881390327017666e-01,5.000000000000000000e-01,8.525000000000000355e-01
1.261331838195599575e-01,3.682206116492539039e-01,5.000000000000000000e-01,8.526377984491991802e-01
1.264086841574575404e-01,3.688328922428010248e-01,5.000000000000000000e-01,8.532742520273245423e-01
1.266150930978931222e-01,3.692910283241611635e-01,5.000000000000000000e-01,8.537500000000000089e-01
1.266840475404225896e-01,3.694439631783914546e-01,5.000000000000000000e-01,8.539087235768131334e-01
1.269592740602825398e-01,3.700538255600078763e-01,5.000000000000000000e-01,8.545412200696633764e-01
1.271593612080091640e-01,3.704966217718009824e-01,5.000000000000000000e-01,8.549999999999999822e-01
1.272343638061950166e-01,3.706624804848219767e-01,5.000000000000000000e-01,8.551717484325301877e-01
1.275093168646327657e-01,3.712699290431927812e-01,5.000000000000000000e-01,8.558003155470714773e-01
1.277064641876093087e-01,3.717049263222279576e-01,5.000000000000000000e-01,8.562500000000000666e-01
1.277841333193683315e-01,3.718761723186706503e-01,5.000000000000000000e-01,8.564269282502939840e-01
1.280588132514587640e-01,3.724812113879982789e-01,5.000000000000000000e-01,8.570515933348918924e-01
1.282564321333303226e-01,3.729159489680736739e-01,5.000000000000000000e-01,8.575000000000000400e-01
1.283333567392298535e-01,3.730850473211110296e-01,5.000000000000000000e-01,8.576743175495844529e-01
1.286077638582605043e-01,3.736876811811407073e-01,5.000000000000000000e-01,8.582951075994489365e-01
1.288092957118176229e-01,3.741296967484295521e-01,5.000000000000000000e-01,8.587500000000000133e-01
1.288820346813665252e-01,3.742891140244141157e-01,5.000000000000000000e-01,8.589139701462490395e-01
1.291561692785857529e-01,3.748893469004563883e-01,5.000000000000000000e-01,8.595309118087621769e-01
1.293650861752441983e-01,3.753461767492881629e-01,5.000000000000000000e-01,8.599999999999999867e-01
1.294301677171602605e-01,3.754883808519896560e-01,5.000000000000000000e-01,8.601459391631000040e-01
1.297040300615210084e-01,3.760862169149377099e-01,5.000000000000000000e-01,8.607590587430284934e-01
1.299238353773943810e-01,3.765653961039919784e-01,5.000000000000000000e-01,8.612500000000000711e-01
1.299777563732708308e-01,3.766828561184234481e-01,5.000000000000000000e-01,8.613702770402827946e-01
1.302513467111683643e-01,3.772782994847718729e-01,5.000000000000000000e-01,8.619796005048788734e-01
1.304855757903266023e-01,3.777873619936866767e-01,5.000000000000000000e-01,8.625000000000000444e-01
1.305248011311104239e-01,3.778725480295097583e-01,5.000000000000000000e-01,8.625870355454229310e-01
1.307981196861154327e-01,3.784656027613677587e-01,5.000000000000000000e-01,8.631925885294160494e-01
1.310503405216532635e-01,3.790120816477797749e-01,5.000000000000000000e-01,8.637500000000000178e-01
1.310713024263069904e-01,3.790574646822797433e-01,5.000000000000000000e-01,8.637962657835569491e-01
1.313443493988947219e-01,3.796481347873844614e-01,5.000000000000000000e-01,8.643980735940397508e-01
1.316172606481588458e-01,3.802376140650242098e-01,5.000000000000000000e-01,8.649980182068505163e-01
1.316181633324565725e-01,3.802395623444054795e-01,5.000000000000000000e-01,8.649999999999999911e-01
1.318900362154304395e-01,3.808259034967472756e-01,5.000000000000000000e-01,8.655961058280592368e-01
1.321626761390755633e-01,3.814130040573079361e-01,5.000000000000000000e-01,8.661923426241099344e-01
1.321890786558747310e-01,3.814698114108963090e-01,5.000000000000000000e-01,8.662499999999999645e-01
1.324351804544765254e-01,3.819989167146664588e-01,5.000000000000000000e-01,8.667867347221068774e-01
1.327075491940127305e-01,3.825836424299887684e-01,5.000000000000000000e-01,8.673792882100974655e-01
1.327631216163884520e-01,3.827028362242608228e-01,5.000000000000000000e-01,8.675000000000000488e-01
1.329797823870438878e-01,3.831671821576465575e-01,5.000000000000000000e-01,8.679700091373522275e-01
1.332518800598900266e-01,3.837495368452195077e-01,5.000000000000000000e-01,8.685589035146435988e-01
1.333403280498405008e-01,3.839386442116670128e-01,5.000000000000000000e-01,8.687500000000000222e-01
1.335238422358156762e-01,3.843307074334953999e-01,5.000000000000000000e-01,8.691459773145225887e-01
1.337956689350025541e-01,3.849106948564555708e-01,5.000000000000000000e-01,8.697312364715743538e-01
1.339207345242278968e-01,3.851772428509310231e-01,5.000000000000000000e-01,8.699999999999999956e-01
1.340673601745468180e-01,3.854895000413095518e-01,5.000000000000000000e-01,8.703146868827218441e-01
1.343389159684222067e-01,3.860671239084554340e-01,5.000000000000000000e-01,8.708963344074532875e-01
1.345043783612929478e-01,3.864186396710149740e-01,5.000000000000000000e-01,8.712499999999999689e-01
1.346103363274701037e-01,3.866435673715029608e-01,5.000000000000000000e-01,8.714761848681076284e-01
1.348816212593785813e-01,3.872188313372662005e-01,5.000000000000000000e-01,8.720542440501291015e-01
1.350912976589672410e-01,3.876628422525294493e-01,5.000000000000000000e-01,8.725000000000000533e-01
1.351527707686618895e-01,3.877929167057652116e-01,5.000000000000000000e-01,8.726305177023261361e-01
1.354237848566409719e-01,3.883658243702230450e-01,5.000000000000000000e-01,8.732050115371253751e-01
1.356815313146949031e-01,3.889098582282435324e-01,5.000000000000000000e-01,8.737500000000000266e-01
1.356946635214217878e-01,3.889375552170677430e-01,5.000000000000000000e-01,8.737777312308244726e-01
1.359654067578786873e-01,3.895081101259312284e-01,5.000000000000000000e-01,8.743486824238440036e-01
1.362360145576259618e-01,3.900774899696414222e-01,5.000000000000000000e-01,8.749178707209651629e-01
1.362751190496931386e-01,3.901596952835998389e-01,5.000000000000000000e-01,8.750000000000000000e-01
1.365064869090096833e-01,3.906456956142378978e-01,5.000000000000000000e-01,8.754853016915938868e-01
1.367768237970752587e-01,3.912127279189557827e-01,5.000000000000000000e-01,8.760509808699844525e-01
1.368721014341853781e-01,3.914123611572386530e-01,5.000000000000000000e-01,8.762499999999999734e-01
1.370470252035501935e-01,3.917785877362287561e-01,5.000000000000000000e-01,8.766149137554857251e-01
1.373170911068248012e-01,3.923432759116919355e-01,5.000000000000000000e-01,8.771771058127809662e-01
1.374725199136625775e-01,3.926678636415291690e-01,5.000000000000000000e-01,8.775000000000000577e-01
1.375870214819285009e-01,3.929067932841778799e-01,5.000000000000000000e-01,8.777375624721199809e-01
1.378568163005085279e-01,3.934691406857147022e-01,5.000000000000000000e-01,8.782962891295519325e-01
1.380764168362247912e-01,3.939262105831056182e-01,5.000000000000000000e-01,8.787500000000000311e-01
1.381264755308073966e-01,3.940303189415270690e-01,5.000000000000000000e-01,8.788532911471556019e-01
1.383959991376424725e-01,3.945903288700338685e-01,5.000000000000000000e-01,8.794085738532678720e-01
1.386653870823821855e-01,3.951491712828455460e-01,5.000000000000000000e-01,8.799621425427074373e-01
1.386838354810558116e-01,3.951874098834119442e-01,5.000000000000000000e-01,8.800000000000000044e-01
1.389346393229251297e-01,3.957068469847703218e-01,5.000000000000000000e-01,8.805140024770036211e-01
1.392037558136720032e-01,3.962633567737967599e-01,5.000000000000000000e-01,8.810641588846045424e-01
1.392948200880957110e-01,3.964514694992540278e-01,5.000000000000000000e-01,8.812499999999999778e-01
1.394727365055110635e-01,3.968187014411085345e-01,5.000000000000000000e-01,8.816126169611101515e-01
1.397415813457877354e-01,3.973728817710746597e-01,5.000000000000000000e-01,8.821593818694807299e-01
1.399094158889644945e-01,3.977183974433600167e-01,5.000000000000000000e-01,8.825000000000000622e-01
1.400102902782855152e-01,3.979258985412512661e-01,5.000000000000000000e-01,8.827044587402538278e-01
1.402788632432003524e-01,3.984777525223761607e-01,5.000000000000000000e-01,8.832478526717547629e-01
1.405276691392166599e-01,3.989882017849468721e-01,5.000000000000000000e-01,8.837500000000000355e-01
1.405473001771160857e-01,3.990284444783700479e-01,5.000000000000000000e-01,8.837895687303075620e-01
1.408156010129835989e-01,3.995779751663338653e-01,5.000000000000000000e-01,8.843296119504433506e-01
1.410837656800925655e-01,4.001263453365465628e-01,5.000000000000000000e-01,8.848679873351048553e-01
1.411496271519875889e-01,4.002608906502944652e-01,5.000000000000000000e-01,8.850000000000000089e-01
1.413517941040501880e-01,4.006735557324639929e-01,5.000000000000000000e-01,8.854046998558520176e-01
1.416196862067541917e-01,4.012196070907162460e-01,5.000000000000000000e-01,8.859397544530617230e-01
1.417753383331124273e-01,4.015364722233294437e-01,5.000000000000000000e-01,8.862499999999999822e-01
1.418874419063685666e-01,4.017645001411057626e-01,5.000000000000000000e-01,8.864731560361287510e-01
1.421550611172997247e-01,4.023082356066047804e-01,5.000000000000000000e-01,8.870049094836635062e-01
1.424048522177976950e-01,4.028149547462158697e-01,5.000000000000000000e-01,8.875000000000000666e-01
1.424225437501686620e-01,4.028508142033545569e-01,5.000000000000000000e-01,8.875350196436876393e-01
1.426898897117866438e-01,4.033922366406614834e-01,5.000000000000000000e-01,8.880634913338273373e-01
1.429570989051303087e-01,4.039325036209949760e-01,5.000000000000000000e-01,8.885903293415060578e-01
1.430382195089311137e-01,4.040963465199542970e-01,5.000000000000000000e-01,8.887500000000000400e-01
1.432241712293126912e-01,4.044716158399874750e-01,5.000000000000000000e-01,8.891155384241344883e-01
1.434911065795597407e-01,4.050095739864283395e-01,5.000000000000000000e-01,8.896391233092981743e-01
1.436754921171263244e-01,4.053806559049879521e-01,5.000000000000000000e-01,8.900000000000000133e-01
1.437579048471818166e-01,4.055463787422652899e-01,5.000000000000000000e-01,8.901610886949448131e-01
1.440245659195482086e-01,4.060820307825978581e-01,5.000000000000000000e-01,8.906814392495671084e-01
1.442910896800579934e-01,4.066165307756784975e-01,5.000000000000000000e-01,8.912001796123871777e-01
1.443167232025912017e-01,4.066678913218193525e-01,5.000000000000000000e-01,8.912499999999999867e-01
1.445574760081148880e-01,4.071498793829078089e-01,5.000000000000000000e-01,8.917173143935361868e-01
1.445994476991765421e-01,4.072338336389433877e-01,5.000000000000000000e-01,8.917986720687380853e-01
1.447033845204982461e-01,4.074416405928114049e-01,5.000000000000000000e-01,8.920000000000000151e-01
1.448237247790987170e-01,4.076820772588320985e-01,5.000000000000000000e-01,8.922328481742344275e-01
1.449619672189384478e-01,4.079580612516349181e-01,5.000000000000000000e-01,8.925000000000000711e-01
1.450898358643374908e-01,4.082131250511421561e-01,5.000000000000000000e-01,8.927467855069680658e-01
1.453558091310787337e-01,4.087430234006691476e-01,5.000000000000000000e-01,8.932591309156653336e-01
1.456112799590373597e-01,4.092511742369376870e-01,5.000000000000000000e-01,8.937500000000000444e-01
1.456216444424619505e-01,4.092717729413808403e-01,5.000000000000000000e-01,8.937698888958689469e-01
1.458873416574903437e-01,4.097993743003822686e-01,5.000000000000000000e-01,8.942790639149110765e-01
1.461529006310000600e-01,4.103258280979086292e-01,5.000000000000000000e-01,8.947866604120809919e-01
1.462647186030407442e-01,4.105472388821881369e-01,5.000000000000000000e-01,8.950000000000000178e-01
1.464183212136312418e-01,4.108511349473207286e-01,5.000000000000000000e-01,8.952926827987914837e-01
1.466836032518059330e-01,4.113752954551195273e-01,5.000000000000000000e-01,8.957971354587638269e-01
1.469223417687045563e-01,4.118462638544565513e-01,5.000000000000000000e-01,8.962499999999999911e-01
1.469487465876839760e-01,4.118983102209116121e-01,5.000000000000000000e-01,8.963000227481626725e-01
1.472137510591452203e-01,4.124201798374346195e-01,5.000000000000000000e-01,8.968013489957863404e-01
1.474786164997542448e-01,4.129409048905390289e-01,5.000000000000000000e-01,8.973011185032178094e-01
1.475842095641463070e-01,4.131482578840830477e-01,5.000000000000000000e-01,8.974999999999999645e-01
1.477433427387308817e-01,4.134604859591901604e-01,5.000000000000000000e-01,8.977993355449874757e-01
1.480079296009202405e-01,4.139789236154649554e-01,5.000000000000000000e-01,8.982960043687345797e-01
1.482503836431892652e-01,4.144532297653467090e-01,5.000000000000000000e-01,8.987500000000000488e-01
1.482723769067593733e-01,4.144962184245460923e-01,5.000000000000000000e-01,8.987911291953611936e-01
1.485366844722475765e-01,4.150123709447215425e-01,5.000000000000000000e-01,8.992847142191920939e-01
1.488008521089151659e-01,4.155273817273789083e-01,5.000000000000000000e-01,8.997767636081275278e-01
1.489209272634496595e-01,4.157611883571443734e-01,5.000000000000000000e-01,9.000000000000000222e-01
1.490648796237900309e-01,4.160412513170046456e-01,5.000000000000000000e-01,9.002672815037980891e-01
1.493287668193669648e-01,4.165539802511788459e-01,5.000000000000000000e-01,9.007562720217154872e-01
1.495925134935733314e-01,4.170655690605715726e-01,5.000000000000000000e-01,9.012437392514227597e-01
1.495959053473449041e-01,4.170721425836798613e-01,5.000000000000000000e-01,9.012499999999999956e-01
1.498561194397384499e-01,4.175760182689409739e-01,5.000000000000000000e-01,9.017296872566449295e-01
1.501195844465590401e-01,4.180853283931286191e-01,5.000000000000000000e-01,9.022141200754351109e-01
1.502753845461970716e-01,4.183861014351630825e-01,5.000000000000000000e-01,9.024999999999999689e-01
1.503829082980659149e-01,4.185934999430558356e-01,5.000000000000000000e-01,9.026970417203213914e-01
1.506460907735914789e-01,4.191005334217215994e-01,5.000000000000000000e-01,9.031784561784517162e-01
1.509091316477338407e-01,4.196064293251974275e-01,5.000000000000000000e-01,9.036583674117371068e-01
1.509594333076451356e-01,4.197030739685185807e-01,5.000000000000000000e-01,9.037500000000000533e-01
1.511720306903237832e-01,4.201111881426240480e-01,5.000000000000000000e-01,9.041367793569935474e-01
1.514347876663911241e-01,4.206148103562085128e-01,5.000000000000000000e-01,9.046136959260840937e-01
1.516481219465659058e-01,4.210230693081030706e-01,5.000000000000000000e-01,9.050000000000000266e-01
1.516974023361263857e-01,4.211172964412202013e-01,5.000000000000000000e-01,9.050891210060566516e-01
1.519598744548499858e-01,4.216186468659859354e-01,5.000000000000000000e-01,9.055630584592828658e-01
1.522222037729726585e-01,4.221188620918896461e-01,5.000000000000000000e-01,9.060355121235957876e-01
1.523415227197466026e-01,4.223460966464369637e-01,5.000000000000000000e-01,9.062500000000000000e-01
1.524843900359633408e-01,4.226179425733649353e-01,5.000000000000000000e-01,9.065064858124246561e-01
1.527464329843088719e-01,4.231158887578918559e-01,5.000000000000000000e-01,9.069759833149282358e-01
1.530083323534815465e-01,4.236127010859960240e-01,5.000000000000000000e-01,9.074440083961302639e-01
1.530397099045522069e-01,4.236721652449432218e-01,5.000000000000000000e-01,9.074999999999999734e-01
1.532700878738996464e-01,4.241083799912415131e-01,5.000000000000000000e-01,9.079105647970497905e-01
1.535316992708913864e-01,4.246029259002297440e-01,5.000000000000000000e-01,9.083756562348321850e-01
1.537427598818610075e-01,4.250012844346990892e-01,5.000000000000000000e-01,9.087500000000000577e-01
1.537931662646565834e-01,4.250963392325932677e-01,5.000000000000000000e-01,9.088392864028778106e-01
1.540544885702296030e-01,4.255886204009938778e-01,5.000000000000000000e-01,9.093014589709716988e-01
1.543156658974417783e-01,4.260797698111171705e-01,5.000000000000000000e-01,9.097621775854097814e-01
1.544507512235616942e-01,4.263334636171962622e-01,5.000000000000000000e-01,9.100000000000000311e-01
1.545766979508809980e-01,4.265697878616703242e-01,5.000000000000000000e-01,9.102214458691244570e-01
1.548375844298541526e-01,4.270586749443774366e-01,5.000000000000000000e-01,9.106792674218101569e-01
1.550983250283482495e-01,4.275464314439757496e-01,5.000000000000000000e-01,9.111356458200463582e-01
1.551637647849244961e-01,4.276687122651152695e-01,5.000000000000000000e-01,9.112500000000000044e-01
1.553589194349902503e-01,4.280330577382106538e-01,5.000000000000000000e-01,9.115905846174201521e-01
1.556193673330068805e-01,4.285185541978343560e-01,5.000000000000000000e-01,9.120440873446475916e-01
1.558796684001857169e-01,4.290029211865991066e-01,5.000000000000000000e-01,9.124961575096941502e-01
1.558818838021980013e-01,4.290070399231102893e-01,5.000000000000000000e-01,9.124999999999999778e-01
1.561398223088326653e-01,4.294861590612570890e-01,5.000000000000000000e-01,9.129467985978938493e-01
1.563998287257329922e-01,4.299682681715520927e-01,5.000000000000000000e-01,9.133960140720669418e-01
1.566051939957943118e-01,4.303484562086048459e-01,5.000000000000000000e-01,9.137500000000000622e-01
1.566596873121087474e-01,4.304492488602186251e-01,5.000000000000000000e-01,9.138438073726373734e-01
1.569193977235769921e-01,4.309291014629776928e-01,5.000000000000000000e-01,9.142901819177483569e-01
1.571789596101092479e-01,4.314078263085319165e-01,5.000000000000000000e-01,9.147351411033778357e-01
1.573337836794813649e-01,4.316929708125984977e-01,5.000000000000000000e-01,9.150000000000000355e-01
1.574383726159869212e-01,4.318854237185631995e-01,5.000000000000000000e-01,9.151786883034517261e-01
1.576976363797606417e-01,4.323618940077268435e-01,5.000000000000000000e-01,9.156208268699572717e-01
1.579567505342047984e-01,4.328372374836502168e-01,5.000000000000000000e-01,9.160615601330543978e-01
1.580677438760111075e-01,4.330405935004885132e-01,5.000000000000000000e-01,9.162500000000000089e-01
1.582157147062770719e-01,4.333114544469264251e-01,5.000000000000000000e-01,9.165008914011875119e-01
1.584745285170703899e-01,4.337845451911134242e-01,5.000000000000000000e-01,9.169388239611939717e-01
1.587331915817732919e-01,4.342565100027263592e-01,5.000000000000000000e-01,9.173753610784142198e-01
1.588071684396733518e-01,4.343913341129022054e-01,5.000000000000000000e-01,9.174999999999999822e-01
1.589917035096215514e-01,4.347273491612388963e-01,5.000000000000000000e-01,9.178105059967992529e-01
1.592500639038546550e-01,4.351970629390738976e-01,5.000000000000000000e-01,9.182442619390175365e-01
1.595082723616698395e-01,4.356656516016053082e-01,5.000000000000000000e-01,9.186766321065614749e-01
1.595521541862975345e-01,4.357452025665407014e-01,5.000000000000000000e-01,9.187500000000000666e-01
1.597663284741772105e-01,4.361331154071492744e-01,5.000000000000000000e-01,9.191076196798513287e-01
1.600242318263521701e-01,4.365994546069646987e-01,5.000000000000000000e-01,9.195372278183416848e-01
1.602819819969891479e-01,4.370646694452472447e-01,5.000000000000000000e-01,9.199654596606220425e-01
1.603028010312739782e-01,4.371022088550371443e-01,5.000000000000000000e-01,9.200000000000000400e-01
1.605395785586551383e-01,4.375287601591266728e-01,5.000000000000000000e-01,9.203923183245215078e-01
1.607970210776409614e-01,4.379917269786626211e-01,5.000000000000000000e-01,9.208178069072086025e-01
1.610543091139146898e-01,4.384535701268423846e-01,5.000000000000000000e-01,9.212419284852934043e-01
1.610592121362274809e-01,4.384623630498269975e-01,5.000000000000000000e-01,9.212500000000000133e-01
1.613114422210725762e-01,4.389142898195759201e-01,5.000000000000000000e-01,9.216646861149258019e-01
1.615684199462901482e-01,4.393738862656941802e-01,5.000000000000000000e-01,9.220860828318959701e-01
1.618214940650197775e-01,4.398256753010326703e-01,5.000000000000000000e-01,9.224999999999999867e-01
1.618252418302737194e-01,4.398323596669437840e-01,5.000000000000000000e-01,9.225061216517310703e-01
1.620819074072095689e-01,4.402897102179852418e-01,5.000000000000000000e-01,9.229248055697931719e-01
1.623384162047158685e-01,4.407459381063898451e-01,5.000000000000000000e-01,9.233421375613761750e-01
1.625897569498485629e-01,4.411921558383605779e-01,5.000000000000000000e-01,9.237500000000000711e-01
1.625947677437907801e-01,4.412010435126343388e-01,5.000000000000000000e-01,9.237581205818002905e-01
1.628509615387606080e-01,4.416550266101009203e-01,5.000000000000000000e-01,9.241727575665074079e-01
1.631069970972321426e-01,4.421078875650708007e-01,5.000000000000000000e-01,9.245860514311554645e-01
1.633628739200361224e-01,4.425596265367246485e-01,5.000000000000000000e-01,9.249980050717110380e-01
1.633641146682562328e-01,4.425618149720111916e-01,5.000000000000000000e-01,9.250000000000000444e-01
1.636185915011786063e-01,4.430102436771370389e-01,5.000000000000000000e-01,9.254086213645422720e-01
1.638741493277865724e-01,4.434597391312740111e-01,5.000000000000000000e-01,9.258179031665100256e-01
1.641295468800560431e-01,4.439081130369917361e-01,5.000000000000000000e-01,9.262258533150597994e-01
1.641446850319702166e-01,4.439346630936054083e-01,5.000000000000000000e-01,9.262500000000000178e-01
1.643847836311963517e-01,4.443553655250322976e-01,5.000000000000000000e-01,9.266324746283106650e-01
1.646398590473788781e-01,4.448014967190215829e-01,5.000000000000000000e-01,9.270377699051458587e-01
1.648947725876805381e-01,4.452465067354669515e-01,5.000000000000000000e-01,9.274417419253009331e-01
1.649315899885701320e-01,4.453107106771238000e-01,5.000000000000000000e-01,9.274999999999999911e-01
1.651495237040295494e-01,4.456903956837532377e-01,5.000000000000000000e-01,9.278443934494516876e-01
1.654041118411503086e-01,4.461331636661427513e-01,5.000000000000000000e-01,9.282457272193018749e-01
1.656585364365062985e-01,4.465748107777721687e-01,5.000000000000000000e-01,9.286457459576697993e-01
1.657249558370930131e-01,4.466899682798606275e-01,5.000000000000000000e-01,9.287499999999999645e-01
1.659127969202446318e-01,4.470153371066492021e-01,5.000000000000000000e-01,9.290444523685735811e-01
1.661668927151402353e-01,4.474547427336507122e-01,5.000000000000000000e-01,9.294418491373173108e-01
1.664208232365362028e-01,4.478930277325225973e-01,5.000000000000000000e-01,9.298379389305755360e-01
1.665249134587981905e-01,4.480724465433930659e-01,5.000000000000000000e-01,9.300000000000000488e-01
1.666745878922872293e-01,4.483301921698760184e-01,5.000000000000000000e-01,9.302327243964763070e-01
1.669281860827019903e-01,4.487662361051855120e-01,5.000000000000000000e-01,9.306262081646855533e-01
1.671816172004820245e-01,4.492011595907895449e-01,5.000000000000000000e-01,9.310183928464890180e-01
1.673315985644467374e-01,4.494581561945627524e-01,5.000000000000000000e-01,9.312500000000000222e-01
1.674348806306658610e-01,4.496349626718852965e-01,5.000000000000000000e-01,9.314092810348746365e-01
1.676879757505657098e-01,4.500676453865316562e-01,5.000000000000000000e-01,9.317988753046139161e-01
1.679409019297103678e-01,4.504992077656432281e-01,5.000000000000000000e-01,9.321871782123425376e-01
1.681451519595986155e-01,4.508471080464792058e-01,5.000000000000000000e-01,9.324999999999999956e-01
1.681936585297820752e-01,4.509296498329954384e-01,5.000000000000000000e-01,9.325741922966421793e-01
1.684462449045515675e-01,4.513589716052083256e-01,5.000000000000000000e-01,9.329599200781101276e-01
1.686986603998315015e-01,4.517871730917768502e-01,5.000000000000000000e-01,9.333443640594633051e-01
1.689509043533928834e-01,4.522142542950325916e-01,5.000000000000000000e-01,9.337275267255854549e-01
1.689657198295923812e-01,4.522393129995325722e-01,5.000000000000000000e-01,9.337499999999999689e-01
1.692029760949163575e-01,4.526402152101670628e-01,5.000000000000000000e-01,9.341094105436248407e-01
1.694548749459254267e-01,4.530650558252254934e-01,5.000000000000000000e-01,9.344900179630664105e-01
1.697066002197212820e-01,4.534887761211038315e-01,5.000000000000000000e-01,9.348693514158080697e-01
1.697934540460760977e-01,4.536347820424256883e-01,5.000000000000000000e-01,9.350000000000000533e-01
1.699581512213198531e-01,4.539113760715534074e-01,5.000000000000000000e-01,9.352474133162379522e-01
1.702095272473853893e-01,4.543328556431756038e-01,5.000000000000000000e-01,9.356242060613089162e-01
1.704607275861667326e-01,4.547532147954262971e-01,5.000000000000000000e-01,9.359997320306148172e-01
1.706285124971487488e-01,4.550335262532202441e-01,5.000000000000000000e-01,9.362500000000000266e-01
1.707117515174297051e-01,4.551724534806136369e-01,5.000000000000000000e-01,9.363739935864642261e-01
1.709625983123905235e-01,4.555905716439005992e-01,5.000000000000000000e-01,9.367469930739554806e-01
1.712132672336504902e-01,4.560075692233027667e-01,5.000000000000000000e-01,9.371187328210490719e-01
1.714637575351268262e-01,4.564234461496945450e-01,5.000000000000000000e-01,9.374892151386439165e-01
1.714710594434408764e-01,4.564355568004035968e-01,5.000000000000000000e-01,9.375000000000000000e-01
1.717140684619828384e-01,4.568382023468032793e-01,5.000000000000000000e-01,9.378584423206449694e-01
1.719641992505629435e-01,4.572518377312154714e-01,5.000000000000000000e-01,9.382264166440396069e-01
1.722141491283207537e-01,4.576643522123775565e-01,5.000000000000000000e-01,9.385931403689686814e-01
1.723212659027226756e-01,4.578408849439686845e-01,5.000000000000000000e-01,9.387499999999999734e-01
1.724639173137491321e-01,4.580757456925965698e-01,5.000000000000000000e-01,9.389586157387966869e-01
1.727135030163103879e-01,4.584860180670420338e-01,5.000000000000000000e-01,9.393228449801834801e-01
1.729629054363652774e-01,4.588951692237495106e-01,5.000000000000000000e-01,9.396858303031542237e-01
1.731793100659549944e-01,4.592495220365137021e-01,5.000000000000000000e-01,9.400000000000000577e-01
1.732121237651007561e-01,4.593031990436222678e-01,5.000000000000000000e-01,9.400475739011702192e-01
1.734611571844575928e-01,4.597101074004310561e-01,5.000000000000000000e-01,9.404080779511968524e-01
1.737100048670631725e-01,4.601158941608293196e-01,5.000000000000000000e-01,9.407673446137811979e-01
1.739586659761434839e-01,4.605205591843318791e-01,5.000000000000000000e-01,9.411253760331009799e-01
1.740453777480622244e-01,4.606614795243559879e-01,5.000000000000000000e-01,9.412500000000000311e-01
1.742071396654654714e-01,4.609241023233430212e-01,5.000000000000000000e-01,9.414821743370552776e-01
1.744554250792549333e-01,4.613265234231476164e-01,5.000000000000000000e-01,9.418377416373204802e-01
1.747035213521204722e-01,4.617278223219192235e-01,5.000000000000000000e-01,9.421920800294213416e-01
1.749196628771161055e-01,4.620767689486703356e-01,5.000000000000000000e-01,9.425000000000000044e-01
1.749514276089809695e-01,4.621279988507206449e-01,5.000000000000000000e-01,9.425451915927972601e-01
1.751991429649868426e-01,4.625270528335113651e-01,5.000000000000000000e-01,9.428970783908698916e-01
1.754466665254437729e-01,4.629249840871515476e-01,5.000000000000000000e-01,9.432477424711098735e-01
1.756939973857359338e-01,4.633217924214056982e-01,5.000000000000000000e-01,9.435971858651027722e-01
1.758023680261210364e-01,4.634954019466401842e-01,5.000000000000000000e-01,9.437499999999999778e-01
1.759411346312461655e-01,4.637174776389507702e-01,5.000000000000000000e-01,9.439454105886159185e-01
1.761880773372798137e-01,4.641120395353792727e-01,5.000000000000000000e-01,9.442924186416633558e-01
1.764348245689823236e-01,4.645054778992057098e-01,5.000000000000000000e-01,9.446382120085717871e-01
1.766813753812608301e-01,4.648977925118743526e-01,5.000000000000000000e-01,9.449827926580453008e-01
1.766937049921214475e-01,4.649173902526299029e-01,5.000000000000000000e-01,9.450000000000000622e-01
1.769277288187038610e-01,4.652889831477635685e-01,5.000000000000000000e-01,9.453261625432307635e-01
1.771738839154995415e-01,4.656790495741948144e-01,5.000000000000000000e-01,9.456683236017821015e-01
1.774198396953526324e-01,4.660679915514387428e-01,5.000000000000000000e-01,9.460092777559245825e-01
1.775938954280291693e-01,4.663427456993738396e-01,5.000000000000000000e-01,9.462500000000000355e-01
1.776655951714048443e-01,4.664558088327227514e-01,5.000000000000000000e-01,9.463490269125195420e-01
1.779111493461485449e-01,4.668425011642397537e-01,5.000000000000000000e-01,9.466875729631271108e-01
1.781565012113449642e-01,4.672280682851563949e-01,5.000000000000000000e-01,9.470249177840710519e-01
1.784016497479393171e-01,4.676125099276207120e-01,5.000000000000000000e-01,9.473610632365015993e-01
1.785031715332885682e-01,4.677714802191910159e-01,5.000000000000000000e-01,9.475000000000000089e-01
1.786465939259744840e-01,4.679958258167733476e-01,5.000000000000000000e-01,9.476960111664584074e-01
1.788913327045078550e-01,4.683780156707549880e-01,5.000000000000000000e-01,9.480297634049342781e-01
1.791358650315230117e-01,4.687590792007161333e-01,5.000000000000000000e-01,9.483623217679372219e-01
1.793801898438437403e-01,4.691390161108308643e-01,5.000000000000000000e-01,9.486936880565539632e-01
1.794217768104023614e-01,4.692036058452129232e-01,5.000000000000000000e-01,9.487499999999999822e-01
1.796243060670446590e-01,4.695178260983035035e-01,5.000000000000000000e-01,9.490238640570113349e-01
1.798682126153661742e-01,4.698955088533811608e-01,5.000000000000000000e-01,9.493528515407396728e-01
1.801119083916213892e-01,4.702720640593671675e-01,5.000000000000000000e-01,9.496806522644340998e-01
1.803499668953471580e-01,4.706391347126359648e-01,5.000000000000000000e-01,9.500000000000000666e-01
1.803553922871104220e-01,4.706474913926306236e-01,5.000000000000000000e-01,9.500072679701175860e-01
1.805986631815280075e-01,4.710217905226203872e-01,5.000000000000000000e-01,9.503327003852017896e-01
1.808417199428722921e-01,4.713949611118779526e-01,5.000000000000000000e-01,9.506569512225496732e-01
1.810845614273553505e-01,4.717670028160494411e-01,5.000000000000000000e-01,9.509800221805365661e-01
1.812880104711240836e-01,4.720780790599915511e-01,5.000000000000000000e-01,9.512500000000000400e-01
1.813271864793082333e-01,4.721379152839041415e-01,5.000000000000000000e-01,9.513019149431127808e-01
1.815695939310861262e-01,4.725076981573362866e-01,5.000000000000000000e-01,9.516226311798585691e-01
1.818117826029882200e-01,4.728763510714067975e-01,5.000000000000000000e-01,9.519421725460653905e-01
1.820537513031430521e-01,4.732438736543259639e-01,5.000000000000000000e-01,9.522605406827694408e-01
1.822361902751127583e-01,4.735204512304426183e-01,5.000000000000000000e-01,9.525000000000000133e-01
1.822954988274278210e-01,4.736102655274919693e-01,5.000000000000000000e-01,9.525777372168336976e-01
1.825370239593688826e-01,4.739755263054985512e-01,5.000000000000000000e-01,9.528937637610002120e-01
1.827783254700449389e-01,4.743396555961557626e-01,5.000000000000000000e-01,9.532086219139551675e-01
1.830194021179909480e-01,4.747026530005050704e-01,5.000000000000000000e-01,9.535223132603876106e-01
1.831948042125725040e-01,4.749662636730965781e-01,5.000000000000000000e-01,9.537499999999999867e-01
1.832602526490996753e-01,4.750645181128393402e-01,5.000000000000000000e-01,9.538348393710521789e-01
1.835008757965236881e-01,4.754252505207213764e-01,5.000000000000000000e-01,9.541462018028299408e-01
1.837412702805782949e-01,4.757848498050027963e-01,5.000000000000000000e-01,9.544564020987902353e-01
1.839814348086383222e-01,4.761433155398450134e-01,5.000000000000000000e-01,9.547654417882507349e-01
1.841641665906603442e-01,4.764155289443436914e-01,5.000000000000000000e-01,9.550000000000000711e-01
1.842213680750410254e-01,4.765006472927404424e-01,5.000000000000000000e-01,9.550733223868407284e-01
1.844610687609829491e-01,4.768568446245321502e-01,5.000000000000000000e-01,9.553800453965608508e-01
1.847005355344205069e-01,4.772119070894368376e-01,5.000000000000000000e-01,9.556856123058456998e-01
1.849397670499647872e-01,4.775658342350690422e-01,5.000000000000000000e-01,9.559900245896250093e-01
1.851446094897003236e-01,4.778682597092145379e-01,5.000000000000000000e-01,9.562500000000000444e-01
1.851787619487821335e-01,4.779186256024616775e-01,5.000000000000000000e-01,9.562932837093857108e-01
1.854175188584858136e-01,4.782702807260935662e-01,5.000000000000000000e-01,9.565953911132334397e-01
1.856560363930367386e-01,4.786207991339109791e-01,5.000000000000000000e-01,9.568963482359547079e-01
1.858943131526351045e-01,4.789701803473553898e-01,5.000000000000000000e-01,9.571961564990791871e-01
1.861323477236155322e-01,4.793184238813890108e-01,5.000000000000000000e-01,9.574948173109414373e-01
1.861364842913421636e-01,4.793244687427667960e-01,5.000000000000000000e-01,9.575000000000000178e-01
1.863701386783410685e-01,4.796655292445224372e-01,5.000000000000000000e-01,9.577923320667440787e-01
1.866076845750956892e-01,4.800114959388415148e-01,5.000000000000000000e-01,9.580887021486198529e-01
1.868449839579776617e-01,4.803563234600367604e-01,5.000000000000000000e-01,9.583839289256947946e-01
1.870820353567889671e-01,4.807000112974328943e-01,5.000000000000000000e-01,9.586780137541508484e-01
1.871401633866933423e-01,4.807841689314900080e-01,5.000000000000000000e-01,9.587499999999999911e-01
1.873188372869287188e-01,4.810425589340188157e-01,5.000000000000000000e-01,9.589709579772898174e-01
1.875553882492818347e-01,4.813839658464782456e-01,5.000000000000000000e-01,9.592627629255959798e-01
1.877916867301105963e-01,4.817242315052222557e-01,5.000000000000000000e-01,9.595534299168008152e-01
1.880277312009398516e-01,4.820633553744229083e-01,5.000000000000000000e-01,9.598429602559461760e-01
1.881560420917212373e-01,4.822473732747367681e-01,5.000000000000000000e-01,9.599999999999999645e-01
1.882635201184501283e-01,4.824013369120451200e-01,5.000000000000000000e-01,9.601313552354491243e-01
1.884990519243621154e-01,4.827381755698827437e-01,5.000000000000000000e-01,9.604186161351664364e-01
1.887343250453245580e-01,4.830738707935936516e-01,5.000000000000000000e-01,9.607047442224594391e-01
1.889693378928009593e-01,4.834084220227357065e-01,5.000000000000000000e-01,9.609897407522591806e-01
1.891845408023419273e-01,4.837140948861782253e-01,5.000000000000000000e-01,9.612500000000000488e-01
1.892040888629551998e-01,4.837418286908047316e-01,5.000000000000000000e-01,9.612736069671324879e-01
1.894385763365364905e-01,4.840740902252743671e-01,5.000000000000000000e-01,9.615563440973475817e-01
1.896727986787634934e-01,4.844052060476322641e-01,5.000000000000000000e-01,9.618379533609402454e-01
1.899067542392095520e-01,4.847351755734231604e-01,5.000000000000000000e-01,9.621184359637812156e-01
1.901404413516843417e-01,4.850639982122895155e-01,5.000000000000000000e-01,9.623977930996429064e-01
1.902261074278917552e-01,4.851843469952845656e-01,5.000000000000000000e-01,9.625000000000000222e-01
1.903738583341172408e-01,4.853916733680136986e-01,5.000000000000000000e-01,9.626760259502669115e-01
1.906070034884398412e-01,4.857182004385625085e-01,5.000000000000000000e-01,9.629531356854325042e-01
1.908398751004669047e-01,4.860435788161306947e-01,5.000000000000000000e-01,9.632291234630249166e-01
1.910724714397767920e-01,4.863678078871878085e-01,5.000000000000000000e-01,9.635039904291041735e-01
1.912812201494344944e-01,4.866581429488329169e-01,5.000000000000000000e-01,9.637499999999999956e-01
1.913047907595914476e-01,4.866908870325248326e-01,5.000000000000000000e-01,9.637777377179750360e-01
1.915368312966581055e-01,4.870128156273021425e-01,5.000000000000000000e-01,9.640503664522568350e-01
1.917685912711261098e-01,4.873335930410986894e-01,5.000000000000000000e-01,9.643218777429538591e-01
1.920000688864263449e-01,4.876532186379625156e-01,5.000000000000000000e-01,9.645922726895267418e-01
1.922312623291497213e-01,4.879716917764639339e-01,5.000000000000000000e-01,9.648615523799642935e-01
1.923503905589620255e-01,4.881354962124397900e-01,5.000000000000000000e-01,9.649999999999999689e-01
1.924621697689240796e-01,4.882890118097491516e-01,5.000000000000000000e-01,9.651297178908576635e-01
1.926927893582849327e-01,4.886051780855797944e-01,5.000000000000000000e-01,9.653967702874611811e-01
1.929231192325718824e-01,4.889201899464253875e-01,5.000000000000000000e-01,9.656627106237947178e-01
1.931531575097771847e-01,4.892340467294755690e-01,5.000000000000000000e-01,9.659275399426833220e-01
1.933829022904401118e-01,4.895467477667267975e-01,5.000000000000000000e-01,9.661912592758538088e-01
1.934341672476057317e-01,4.896164203721194985e-01,5.000000000000000000e-01,9.662500000000000533e-01
1.936123516575137538e-01,4.898582923850341997e-01,5.000000000000000000e-01,9.664538696440043708e-01
1.938415036762436983e-01,4.901686799061709676e-01,5.000000000000000000e-01,9.667153720568811837e-01
1.940703563940389120e-01,4.904779096468943056e-01,5.000000000000000000e-01,9.669757675133556774e-01
1.942989078403449255e-01,4.907859809190064926e-01,5.000000000000000000e-01,9.672350570015019189e-01
1.945271560265201261e-01,4.910928930294213846e-01,5.000000000000000000e-01,9.674932414986762153e-01
1.945331399260925576e-01,4.911009291358727769e-01,5.000000000000000000e-01,9.675000000000000266e-01
1.947550989457037252e-01,4.913986452802305838e-01,5.000000000000000000e-01,9.677503219715954952e-01
1.949827345726913852e-01,4.917032369687737159e-01,5.000000000000000000e-01,9.680062993764183554e-01
1.952100608638052126e-01,4.920066673877065977e-01,5.000000000000000000e-01,9.682611746588257740e-01
1.954370757567665262e-01,4.923089358250725134e-01,5.000000000000000000e-01,9.685149487541038216e-01
1.956479441799636732e-01,4.925890363353029322e-01,5.000000000000000000e-01,9.687500000000000000e-01
1.956637771705643791e-01,4.926100415643777097e-01,5.000000000000000000e-01,9.687676225872259295e-01
1.958901630053285770e-01,4.929099838846634496e-01,5.000000000000000000e-01,9.690191970729368220e-01
1.961162311421976723e-01,4.932087620605847267e-01,5.000000000000000000e-01,9.692696731158374490e-01
1.963419794431914278e-01,4.935063753624884253e-01,5.000000000000000000e-01,9.695190516104715828e-01
1.965674057510793937e-01,4.938028230564900367e-01,5.000000000000000000e-01,9.697673334414111945e-01
1.967792669866822164e-01,4.940807559272587524e-01,5.000000000000000000e-01,9.699999999999999734e-01
1.967925078892489577e-01,4.940981044045600346e-01,5.000000000000000000e-01,9.700145194833454942e-01
1.970172836615750045e-01,4.943922186646058092e-01,5.000000000000000000e-01,9.702606106011693043e-01
1.972417308522904367e-01,4.946851650905542686e-01,5.000000000000000000e-01,9.705056076500727658e-01
1.974658472258529474e-01,4.949769429324422099e-01,5.000000000000000000e-01,9.707495114756327093e-01
1.976896305268186493e-01,4.952675514365120213e-01,5.000000000000000000e-01,9.709923229139104661e-01
1.979130784796954701e-01,4.955569898452809596e-01,5.000000000000000000e-01,9.712340427915290286e-01
1.979278531536168284e-01,4.955761019955077229e-01,5.000000000000000000e-01,9.712500000000000577e-01
1.981361887888302697e-01,4.958452573976608324e-01,5.000000000000000000e-01,9.714746719257868479e-01
1.983589591382659834e-01,4.961323533290360466e-01,5.000000000000000000e-01,9.717142111247429881e-01
1.985813871916106421e-01,4.964182768713685245e-01,5.000000000000000000e-01,9.719526611873167132e-01
1.988034705919072831e-01,4.967030272532919621e-01,5.000000000000000000e-01,9.721900229033857421e-01
1.990252069615003339e-01,4.969866037002168557e-01,5.000000000000000000e-01,9.724262970538856132e-01
1.990945128774359030e-01,4.970750887524402195e-01,5.000000000000000000e-01,9.725000000000000311e-01
1.992465939019043564e-01,4.972690054344333088e-01,5.000000000000000000e-01,9.726614844109116031e-01
1.994676289936706259e-01,4.975502316752151710e-01,5.000000000000000000e-01,9.728955857378202010e-01
1.996883097962557641e-01,4.978302816389292840e-01,5.000000000000000000e-01,9.731286017893333584e-01
1.999086338478898162e-01,4.981091545391456155e-01,5.000000000000000000e-01,9.733605333116437386e-01
2.001285986654442739e-01,4.983868495867499471e-01,5.000000000000000000e-01,9.735913810425214088e-01
2.002801306802564352e-01,4.985777305408046756e-01,5.000000000000000000e-01,9.737500000000000044e-01
2.003482017442997365e-01,4.986633659900583382e-01,5.000000000000000000e-01,9.738211457114221981e-01
2.005674405582148490e-01,4.989387029549350316e-01,5.000000000000000000e-01,9.740498280395970543e-01
2.007863125591946019e-01,4.992128596849113586e-01,5.000000000000000000e-01,9.742774287402040656e-01
2.010048151773587699e-01,4.994858353813094176e-01,5.000000000000000000e-01,9.745039485184207040e-01
2.012229458208132649e-01,4.997576292433641987e-01,5.000000000000000000e-01,9.747293880715587333e-01
2.014407018755158818e-01,5.000282404683549231e-01,5.000000000000000000e-01,9.749537480891810048e-01
2.014856760510275180e-01,5.000840418354720596e-01,5.000000000000000000e-01,9.749999999999999778e-01
2.016580807051499002e-01,5.002976682517304985e-01,5.000000000000000000e-01,9.751770292532181417e-01
2.018750796509921064e-01,5.005659117872467423e-01,5.000000000000000000e-01,9.753992322380896640e-01
2.020916960317846733e-01,5.008329702670976102e-01,5.000000000000000000e-01,9.756203577108246705e-01
2.023079271436054871e-01,5.010988428820556395e-01,5.000000000000000000e-01,9.758404063311854060e-01
2.025237702597408873e-01,5.013635288216122810e-01,5.000000000000000000e-01,9.760593787517924946e-01
2.027122162193999433e-01,5.015940372452333262e-01,5.000000000000000000e-01,9.762500000000000622e-01
2.027392226305584355e-01,5.016270272741221170e-01,5.000000000000000000e-01,9.762772756182521716e-01
2.029542814833778519e-01,5.018893374269476348e-01,5.000000000000000000e-01,9.764940975692847358e-01
2.031689440223476417e-01,5.021504584666116600e-01,5.000000000000000000e-01,9.767098452368564443e-01
2.033832074283182800e-01,5.024103895789472363e-01,5.000000000000000000e-01,9.769245192463120731e-01
2.035970688587173949e-01,5.026691299492551668e-01,5.000000000000000000e-01,9.771381202165095869e-01
2.038105254474263661e-01,5.029266787624619983e-01,5.000000000000000000e-01,9.773506487599586956e-01
2.039609316246719650e-01,5.031077315146303963e-01,5.000000000000000000e-01,9.775000000000000355e-01
2.040235743046583949e-01,5.031830352032821141e-01,5.000000000000000000e-01,9.775621054829587431e-01
2.042362125168349363e-01,5.034381984563826018e-01,5.000000000000000000e-01,9.777724909857410385e-01
2.044484371464663219e-01,5.036921677065513414e-01,5.000000000000000000e-01,9.779818058626126298e-01
2.046602452320310239e-01,5.039449421388684236e-01,5.000000000000000000e-01,9.781900507021014102e-01
2.048716337878602467e-01,5.041965209388845626e-01,5.000000000000000000e-01,9.783972260871072191e-01
2.050825998040156639e-01,5.044469032927942909e-01,5.000000000000000000e-01,9.786033325950488360e-01
2.052331348304809733e-01,5.046251395258218864e-01,5.000000000000000000e-01,9.787500000000000089e-01
2.052931402461771193e-01,5.046960883876208115e-01,5.000000000000000000e-01,9.788083707980195225e-01
2.055032520555279962e-01,5.049440754114021823e-01,5.000000000000000000e-01,9.790123412629422317e-01
2.057129321486403650e-01,5.051908635533783887e-01,5.000000000000000000e-01,9.792152445517274817e-01
2.059221774173659036e-01,5.054364520041851883e-01,5.000000000000000000e-01,9.794170812214341160e-01
2.061309847287228492e-01,5.056808399560509537e-01,5.000000000000000000e-01,9.796178518244325062e-01
2.063393509247913871e-01,5.059240266029969568e-01,5.000000000000000000e-01,9.798175569085709746e-01
2.065302939018046902e-01,5.061462763004793697e-01,5.000000000000000000e-01,9.799999999999999822e-01
2.065472728226045995e-01,5.061660111410404284e-01,5.000000000000000000e-01,9.800161970173437709e-01
2.067547472140446874e-01,5.064067927684032799e-01,5.000000000000000000e-01,9.802137726900626014e-01
2.069617708657410515e-01,5.066463706857239346e-01,5.000000000000000000e-01,9.804102844620313784e-01
2.071683405189689298e-01,5.068847440962738204e-01,5.000000000000000000e-01,9.806057328647225235e-01
2.073744528895511974e-01,5.071219122061767504e-01,5.000000000000000000e-01,9.808001184259574901e-01
2.075801046677614170e-01,5.073578742246348527e-01,5.000000000000000000e-01,9.809934416700892834e-01
2.077852925182320232e-01,5.075926293641539466e-01,5.000000000000000000e-01,9.811857031181887567e-01
2.078540616435134436e-01,5.076711570017224950e-01,5.000000000000000000e-01,9.812500000000000666e-01
2.079900130798596480e-01,5.078261768407804633e-01,5.000000000000000000e-01,9.813769032882333487e-01
2.081942629657197452e-01,5.080585158743341490e-01,5.000000000000000000e-01,9.815670426952993743e-01
2.083980387629778275e-01,5.082896456886548675e-01,5.000000000000000000e-01,9.817561218517579791e-01
2.086013370328078653e-01,5.085195655118459612e-01,5.000000000000000000e-01,9.819441412674734249e-01
2.088041543102999720e-01,5.087482745765136150e-01,5.000000000000000000e-01,9.821311014499957137e-01
2.090064871044127748e-01,5.089757721200576235e-01,5.000000000000000000e-01,9.823170029047936236e-01
2.092063126618800006e-01,5.091997969360877452e-01,5.000000000000000000e-01,9.825000000000000400e-01
2.092083318978624762e-01,5.092020573848863307e-01,5.000000000000000000e-01,9.825018461354280142e-01
2.094096851470718113e-01,5.094271296187112830e-01,5.000000000000000000e-01,9.826856316437857508e-01
2.096105432820986325e-01,5.096509880748062438e-01,5.000000000000000000e-01,9.828683599302898699e-01
2.098109027065694909e-01,5.098736320122853050e-01,5.000000000000000000e-01,9.830500314941187368e-01
2.100107597976181295e-01,5.100950606963816636e-01,5.000000000000000000e-01,9.832306468334290894e-01
2.102101109058299444e-01,5.103152733987325052e-01,5.000000000000000000e-01,9.834102064455827463e-01
2.104089523551872787e-01,5.105342693976673285e-01,5.000000000000000000e-01,9.835887108273768664e-01
2.105891910552658564e-01,5.107322115555363862e-01,5.000000000000000000e-01,9.837500000000000133e-01
2.106072804430185186e-01,5.107520479785069289e-01,5.000000000000000000e-01,9.837661604752782063e-01
2.108050914399554054e-01,5.109686084338598278e-01,5.000000000000000000e-01,9.839425558856612630e-01
2.110023815898850741e-01,5.111839500639295819e-01,5.000000000000000000e-01,9.841178975550484154e-01
2.111991471099307072e-01,5.113980721768367488e-01,5.000000000000000000e-01,9.842921859803671625e-01
2.113953841903908337e-01,5.116109740889109858e-01,5.000000000000000000e-01,9.844654216591780527e-01
2.115910889947396067e-01,5.118226551250415479e-01,5.000000000000000000e-01,9.846376050899530163e-01
2.117862576595819502e-01,5.120331146189828209e-01,5.000000000000000000e-01,9.848087367723148411e-01
2.119808862946582773e-01,5.122423519137120351e-01,5.000000000000000000e-01,9.849788172073190573e-01
2.120051728427854720e-01,5.122684164594981659e-01,5.000000000000000000e-01,9.849999999999999867e-01
2.121749709828130437e-01,5.124503663617480109e-01,5.000000000000000000e-01,9.851478468977046266e-01
2.123685077799968290e-01,5.126571573255088721e-01,5.000000000000000000e-01,9.853158263481743839e-01
2.125614927152630340e-01,5.128627241776622103e-01,5.000000000000000000e-01,9.854827560656689300e-01
2.127539217907721825e-01,5.130670663014813559e-01,5.000000000000000000e-01,9.856486365596480725e-01
2.129457909818108785e-01,5.132701830912198560e-01,5.000000000000000000e-01,9.858134683423823708e-01
2.131370962367861721e-01,5.134720739524609723e-01,5.000000000000000000e-01,9.859772519292270276e-01
2.133278334772748530e-01,5.136727383025199156e-01,5.000000000000000000e-01,9.861399878389361939e-01
2.134571493078509519e-01,5.138084273969530935e-01,5.000000000000000000e-01,9.862500000000000711e-01
2.135179985980378281e-01,5.138721755708135497e-01,5.000000000000000000e-01,9.863016765939524033e-01
2.137075874670596731e-01,5.140703851992545204e-01,5.000000000000000000e-01,9.864623187207144372e-01
2.138965959255933746e-01,5.142673666426494927e-01,5.000000000000000000e-01,9.866219147499666331e-01
2.140850197882102068e-01,5.144631193691022730e-01,5.000000000000000000e-01,9.867804652170750757e-01
2.142728548428579072e-01,5.146576428604242581e-01,5.000000000000000000e-01,9.869379706623471193e-01
2.144600968509254857e-01,5.148509366125546549e-01,5.000000000000000000e-01,9.870944316313572386e-01
2.146467415473193030e-01,5.150430001359831422e-01,5.000000000000000000e-01,9.872498486752786517e-01
2.148327846405420904e-01,5.152338329561838570e-01,5.000000000000000000e-01,9.874042223512188299e-01
2.149485408289556199e-01,5.153522602685547405e-01,5.000000000000000000e-01,9.875000000000000444e-01
2.150182218127850153e-01,5.154234346140543765e-01,5.000000000000000000e-01,9.875575532225620012e-01
2.152030487200270736e-01,5.156118046663609178e-01,5.000000000000000000e-01,9.877098418593160956e-01
2.153872609921400894e-01,5.157989426861959714e-01,5.000000000000000000e-01,9.878610888384663502e-01
2.155708542330117272e-01,5.159848482634397104e-01,5.000000000000000000e-01,9.880112947443362437e-01
2.157538240206623437e-01,5.161695210052215099e-01,5.000000000000000000e-01,9.881604601689448764e-01
2.159361659073894546e-01,5.163529605364099995e-01,5.000000000000000000e-01,9.883085857123861118e-01
2.161178754199122309e-01,5.165351665000874615e-01,5.000000000000000000e-01,9.884556719832007232e-01
2.162989480595253478e-01,5.167161385580487654e-01,5.000000000000000000e-01,9.886017195987594208e-01
2.164793793022694035e-01,5.168958763912989696e-01,5.000000000000000000e-01,9.887467291856516516e-01
2.164834565668903033e-01,5.168999311287933995e-01,5.000000000000000000e-01,9.887500000000000178e-01
2.166591645991040871e-01,5.170743797005630249e-01,5.000000000000000000e-01,9.888907013800799506e-01
2.168382993761052424e-01,5.172516482068026944e-01,5.000000000000000000e-01,9.890336368282620638e-01
2.170167790346564929e-01,5.174276816517434652e-01,5.000000000000000000e-01,9.891755361868374008e-01
2.171945989516689823e-01,5.176024797984046799e-01,5.000000000000000000e-01,9.893164001232812588e-01
2.173717544798026424e-01,5.177760424316458776e-01,5.000000000000000000e-01,9.894562293163252642e-01
2.175482409477051127e-01,5.179483693587134674e-01,5.000000000000000000e-01,9.895950244563839204e-01
2.177240536602594589e-01,5.181194604098028345e-01,5.000000000000000000e-01,9.897327862459887049e-01
2.178991878988504050e-01,5.182893154386246648e-01,5.000000000000000000e-01,9.898695154002279395e-01
2.180669257390029925e-01,5.184514561881998773e-01,5.000000000000000000e-01,9.899999999999999911e-01
2.180736389216406945e-01,5.184579343229831494e-01,5.000000000000000000e-01,9.900052126471945435e-01
2.182474019638606377e-01,5.186253169653586292e-01,5.000000000000000000e-01,9.901398787284390046e-01
2.184204722381145047e-01,5.187914632935068937e-01,5.000000000000000000e-01,9.902735143994315647e-01
2.185928449346994928e-01,5.189563732610578128e-01,5.000000000000000000e-01,9.904061204300292909e-01
2.187645152219449551e-01,5.191200468481340646e-01,5.000000000000000000e-01,9.905376976049531379e-01
2.189354782465467719e-01,5.192824840619578719e-01,5.000000000000000000e-01,9.906682467242602375e-01
2.191057291339698065e-01,5.194436849375155818e-01,5.000000000000000000e-01,9.907977686038588194e-01
2.192752629887858573e-01,5.196036495381575193e-01,5.000000000000000000e-01,9.909262640759727292e-01
2.194440748951034525e-01,5.197623779562735580e-01,5.000000000000000000e-01,9.910537339896661191e-01
2.196121599169738314e-01,5.199198703139460420e-01,5.000000000000000000e-01,9.911801792113502652e-01
2.197052457780361845e-01,5.200068518155913644e-01,5.000000000000000000e-01,9.912500000000000755e-01
2.197795130988277612e-01,5.200761267636198060e-01,5.000000000000000000e-01,9.913056006253020414e-01
2.199461294659261767e-01,5.202311474887804099e-01,5.000000000000000000e-01,9.914299991341916085e-01
2.201120040248335796e-01,5.203849327046414786e-01,5.000000000000000000e-01,9.915533756596158765e-01
2.202771317639029558e-01,5.205374826588456960e-01,5.000000000000000000e-01,9.916757311426411814e-01
2.204415076537902807e-01,5.206887976321714628e-01,5.000000000000000000e-01,9.917970665443529565e-01
2.206051266479814588e-01,5.208388779392493229e-01,5.000000000000000000e-01,9.919173828464135090e-01
2.207679836833375264e-01,5.209877239292923790e-01,5.000000000000000000e-01,9.920366810516259015e-01
2.209300736806804055e-01,5.211353359868394763e-01,5.000000000000000000e-01,9.921549621845153766e-01
2.210913915453595058e-01,5.212817145324866175e-01,5.000000000000000000e-01,9.922722272918949038e-01
2.212519321678877993e-01,5.214268600236641182e-01,5.000000000000000000e-01,9.923884774434701406e-01
2.214065321878129766e-01,5.215661345403618254e-01,5.000000000000000000e-01,9.925000000000000488e-01
2.214116904245688744e-01,5.215707729553946681e-01,5.000000000000000000e-01,9.925037137324297376e-01
2.215706611781562696e-01,5.217134538610730399e-01,5.000000000000000000e-01,9.926179372760512987e-01
2.217288392785372042e-01,5.218549033132575676e-01,5.000000000000000000e-01,9.927311492163162221e-01
2.218862195634391521e-01,5.219951219244652885e-01,5.000000000000000000e-01,9.928433507205304265e-01
2.220427968591583423e-01,5.221341103479824053e-01,5.000000000000000000e-01,9.929545429819537361e-01
2.221985659813316416e-01,5.222718692786932904e-01,5.000000000000000000e-01,9.930647272204468079e-01
2.223535217356858440e-01,5.224083994538843978e-01,5.000000000000000000e-01,9.931739046830965201e-01
2.225076589188824672e-01,5.225437016541122359e-01,5.000000000000000000e-01,9.932820766448937633e-01
2.226609723193320178e-01,5.226777767040394762e-01,5.000000000000000000e-01,9.933892444093834762e-01
2.228134567180637404e-01,5.228106254732975966e-01,5.000000000000000000e-01,9.934954093093389949e-01
2.229651068896145172e-01,5.229422488773571853e-01,5.000000000000000000e-01,9.936005727074409544e-01
2.231159176029518798e-01,5.230726478784092359e-01,5.000000000000000000e-01,9.937047359969649607e-01
2.231816417023370358e-01,5.231293210548173533e-01,5.000000000000000000e-01,9.937500000000000222e-01
2.232658836224200027e-01,5.232018234862557682e-01,5.000000000000000000e-01,9.938079006024772566e-01
2.234149997087193085e-01,5.233297767592104410e-01,5.000000000000000000e-01,9.939100679805388250e-01
2.235632606199186301e-01,5.234565088050104897e-01,5.000000000000000000e-01,9.940112396204172640e-01
2.237106611124928535e-01,5.235820207817367677e-01,5.000000000000000000e-01,9.941114170448069887e-01
2.238571959424059121e-01,5.237063138987507749e-01,5.000000000000000000e-01,9.942106018105624221e-01
2.240028598661839843e-01,5.238293894176124788e-01,5.000000000000000000e-01,9.943087955094154218e-01
2.241476476421074282e-01,5.239512486530701896e-01,5.000000000000000000e-01,9.944059997687523245e-01
2.242915540313364930e-01,5.240718929739851539e-01,5.000000000000000000e-01,9.945022162523367015e-01
2.244345737991380041e-01,5.241913238043184320e-01,5.000000000000000000e-01,9.945974466610832954e-01
2.245767017161245105e-01,5.243095426241052293e-01,5.000000000000000000e-01,9.946916927338231851e-01
2.247179325595324573e-01,5.244265509704445494e-01,5.000000000000000000e-01,9.947849562480791663e-01
2.248582611145356902e-01,5.245423504384967295e-01,5.000000000000000000e-01,9.948772390208492356e-01
2.249976821755972634e-01,5.246569426824886362e-01,5.000000000000000000e-01,9.949685429093970690e-01
2.250458529452550871e-01,5.246964282165554883e-01,5.000000000000000000e-01,9.949999999999999956e-01
2.251361905478600767e-01,5.247703294167320731e-01,5.000000000000000000e-01,9.950588698120512721e-01
2.252737810485606618e-01,5.248825124166334177e-01,5.000000000000000000e-01,9.951482216690005211e-01
2.254104485085355603e-01,5.249934935197596575e-01,5.000000000000000000e-01,9.952366004631315599e-01
2.255461877736762988e-01,5.251032746268351481e-01,5.000000000000000000e-01,9.953240082208149042e-01
2.256809937065108185e-01,5.252118577028190849e-01,5.000000000000000000e-01,9.954104470127524973e-01
2.258148611877823508e-01,5.253192447779511109e-01,5.000000000000000000e-01,9.954959189548036047e-01
2.259477851180804464e-01,5.254254379488170201e-01,5.000000000000000000e-01,9.955804262088238099e-01
2.260797604195151633e-01,5.255304393794171247e-01,5.000000000000000000e-01,9.956639709835096719e-01
2.262107820374316680e-01,5.256342513022442819e-01,5.000000000000000000e-01,9.957465555352493780e-01
2.263408449421705770e-01,5.257368760193653623e-01,5.000000000000000000e-01,9.958281821689785041e-01
2.264699441308740402e-01,5.258383159035143750e-01,5.000000000000000000e-01,9.959088532390425463e-01
2.265980746293370651e-01,5.259385733991852607e-01,5.000000000000000000e-01,9.959885711500642280e-01
2.267252314938896784e-01,5.260376510237227965e-01,5.000000000000000000e-01,9.960673383578066975e-01
2.268514098133677104e-01,5.261355513684521368e-01,5.000000000000000000e-01,9.961451573700677020e-01
2.269766047110724771e-01,5.262322770997623911e-01,5.000000000000000000e-01,9.962220307475410097e-01
2.270222928271610485e-01,5.262674730508912768e-01,5.000000000000000000e-01,9.962499999999999689e-01
2.271008113468242218e-01,5.263278309602341665e-01,5.000000000000000000e-01,9.962979611047101391e-01
2.272240249190392025e-01,5.264222157697530102e-01,5.000000000000000000e-01,9.963729511107330961e-01
2.273462406668696756e-01,5.265154344266285147e-01,5.000000000000000000e-01,9.964470034903333273e-01
2.274674538723809314e-01,5.266074899087178629e-01,5.000000000000000000e-01,9.965201210246914520e-01
2.275876598627974146e-01,5.266983852745560357e-01,5.000000000000000000e-01,9.965923065523482061e-01
2.277068540127596408e-01,5.267881236644623710e-01,5.000000000000000000e-01,9.966635629700842935e-01
2.278250317466859187e-01,5.268767083016876462e-01,5.000000000000000000e-01,9.967338932338364321e-01
2.279421885411428705e-01,5.269641424935282981e-01,5.000000000000000000e-01,9.968033003595876407e-01
2.280583199272863959e-01,5.270504296324542981e-01,5.000000000000000000e-01,9.968717874242676302e-01
2.281734214933511251e-01,5.271355731972313663e-01,5.000000000000000000e-01,9.969393575666519736e-01
2.282874888871890828e-01,5.272195767540444056e-01,5.000000000000000000e-01,9.970060139882602757e-01
2.284005178188691643e-01,5.273024439576119438e-01,5.000000000000000000e-01,9.970717599542519016e-01
2.285125040633166071e-01,5.273841785523025738e-01,5.000000000000000000e-01,9.971365987943202613e-01
2.286234434630292078e-01,5.274647843732480634e-01,5.000000000000000000e-01,9.972005339035883154e-01
2.287333319308013091e-01,5.275442653474315957e-01,5.000000000000000000e-01,9.972635687434832086e-01
2.288421654525697735e-01,5.276226254948072070e-01,5.000000000000000000e-01,9.973257068426391037e-01
2.289499400902481330e-01,5.276998689293723732e-01,5.000000000000000000e-01,9.973869517977612675e-01
2.290566519846516380e-01,5.277759998602536973e-01,5.000000000000000000e-01,9.974473072745033697e-01
2.291502328918799680e-01,5.278424727533324035e-01,5.000000000000000000e-01,9.975000000000000533e-01
2.291622973584502287e-01,5.278510225927688371e-01,5.000000000000000000e-01,9.975067770083261287e-01
2.292668725192387180e-01,5.279249415295161896e-01,5.000000000000000000e-01,9.975653648053806055e-01
2.293703738625502420e-01,5.279977611713824182e-01,5.000000000000000000e-01,9.976230745433242175e-01
2.294727978750233932e-01,5.280694861186019384e-01,5.000000000000000000e-01,9.976799101721828267e-01
2.295741411375788465e-01,5.281401210717719952e-01,5.000000000000000000e-01,9.977358757151759683e-01
2.296744003286491087e-01,5.282096708328545276e-01,5.000000000000000000e-01,9.977909752695353074e-01
2.297735722274696635e-01,5.282781403061670433e-01,5.000000000000000000e-01,9.978452130073118820e-01
2.298716537174165520e-01,5.283455344993486236e-01,5.000000000000000000e-01,9.978985931761689132e-01
2.299686417893986867e-01,5.284118585243082755e-01,5.000000000000000000e-01,9.979511201001605158e-01
2.300645335452929374e-01,5.284771175981543001e-01,5.000000000000000000e-01,9.980027981804936443e-01
2.301593262014426100e-01,5.285413170441002340e-01,5.000000000000000000e-01,9.980536318962771603e-01
2.302530170921901764e-01,5.286044622923392611e-01,5.000000000000000000e-01,9.981036258052452537e-01
2.303456036734555790e-01,5.286665588808974192e-01,5.000000000000000000e-01,9.981527845444639890e-01
2.304370835263953587e-01,5.287276124564714852e-01,5.000000000000000000e-01,9.982011128310297465e-01
2.305274543610517368e-01,5.287876287752096838e-01,5.000000000000000000e-01,9.982486154627211450e-01
2.306167140200972299e-01,5.288466137034868453e-01,5.000000000000000000e-01,9.982952973186505208e-01
2.307048604825685523e-01,5.289045732186214988e-01,5.000000000000000000e-01,9.983411633598667789e-01
2.307918918677167586e-01,5.289615134095954074e-01,5.000000000000000000e-01,9.983862186299669039e-01
2.308778064388103679e-01,5.290174404776897266e-01,5.000000000000000000e-01,9.984304682556374155e-01
2.309626026070383531e-01,5.290723607371150550e-01,5.000000000000000000e-01,9.984739174471963796e-01
2.310462789354156554e-01,5.291262806155880849e-01,5.000000000000000000e-01,9.985165714990915653e-01
2.311288341427376325e-01,5.291792066548641760e-01,5.000000000000000000e-01,9.985584357903684039e-01
2.312102671075543237e-01,5.292311455112284069e-01,5.000000000000000000e-01,9.985995157851018655e-01
2.312905768721888744e-01,5.292821039559428842e-01,5.000000000000000000e-01,9.986398170327991375e-01
2.313697626467245139e-01,5.293320888756078979e-01,5.000000000000000000e-01,9.986793451687346890e-01
2.314478238131383592e-01,5.293811072725544964e-01,5.000000000000000000e-01,9.987181059143092066e-01
2.315123713119144055e-01,5.294214446921035044e-01,5.000000000000000000e-01,9.987500000000000266e-01
2.315247599292878378e-01,5.294291662650728592e-01,5.000000000000000000e-01,9.987561050772820748e-01
2.316005707330409114e-01,5.294762730876667600e-01,5.000000000000000000e-01,9.987933485520259502e-01
2.316752561463698568e-01,5.295224350912124400e-01,5.000000000000000000e-01,9.988298423197069509e-01
2.317488162794476281e-01,5.295676597430634125e-01,5.000000000000000000e-01,9.988655924484206583e-01
2.318212514347645081e-01,5.296119546270855460e-01,5.000000000000000000e-01,9.989006050932791592e-01
2.318925621112313540e-01,5.296553274436291980e-01,5.000000000000000000e-01,9.989348864964450181e-01
2.319627490082868948e-01,5.296977860094266299e-01,5.000000000000000000e-01,9.989684429871108495e-01
2.320318130299869885e-01,5.297393382574184795e-01,5.000000000000000000e-01,9.990012809814219352e-01
2.323093793350069769e-01,5.299039862995964523e-01,5.000000000000000000e-01,9.991313779590990096e-01
2.325616157944679629e-01,5.300501700802925376e-01,5.000000000000000000e-01,9.992468567172118066e-01
2.327901403913168743e-01,5.301795675720747392e-01,5.000000000000000000e-01,9.993490525703609961e-01
2.329965365347715089e-01,5.302937491768375811e-01,5.000000000000000000e-01,9.994392136601981669e-01
2.331823480656835534e-01,5.303941804489327172e-01,5.000000000000000000e-01,9.995185035125812023e-01
2.333490745064656091e-01,5.304822250237229975e-01,5.000000000000000000e-01,9.995880036944001512e-01
2.334981666189667460e-01,5.305591477541411471e-01,5.000000000000000000e-01,9.996487165798823016e-01
2.336310223296228783e-01,5.306261180527563903e-01,5.000000000000000000e-01,9.997015682314883689e-01
2.337489830756219467e-01,5.306842134318072723e-01,5.000000000000000000e-01,9.997474113958455533e-01
2.338533306191229455e-01,5.307344232288343511e-01,5.000000000000000000e-01,9.997870286107219950e-01
2.339452843686113948e-01,5.307776525009754165e-01,5.000000000000000000e-01,9.998211354148454078e-01
2.340259992377573817e-01,5.308147260669247025e-01,5.000000000000000000e-01,9.998503836485785889e-01
2.340965640624953770e-01,5.308463926719078074e-01,5.000000000000000000e-01,9.998753648300551244e-01
2.341580005870681491e-01,5.308733292480302124e-01,5.000000000000000000e-01,9.998966135885266615e-01
2.342112630195332668e-01,5.308961452400634551e-01,5.000000000000000000e-01,9.999146111343818477e-01
2.342572381469743836e-01,5.309153869650707902e-01,5.000000000000000000e-01,9.999297887435782961e-01
2.342967459909652550e-01,5.309315419735260999e-01,5.000000000000000000e-01,9.999425312332416160e-01
2.343305409745332357e-01,5.309450433794267177e-01,5.000000000000000000e-01,9.999531804047290251e-01
2.343593135634140512e-01,5.309562741275727360e-01,5.000000000000000000e-01,9.999620384306595611e-01
2.343836923375769432e-01,5.309655711677109258e-01,5.000000000000000000e-01,9.999693711633597104e-01
2.344042464424826722e-01,5.309732295070599406e-01,5.000000000000000000e-01,9.999754113433590996e-01
2.344214883654415771e-01,5.309795061155185847e-01,5.000000000000000000e-01,9.999803616885648561e-01
2.344358769791862751e-01,5.309846236608373182e-01,5.000000000000000000e-01,9.999843978469232786e-01
2.344478207932662317e-01,5.309887740544931845e-01,5.000000000000000000e-01,9.999876711979469590e-01
2.344576813539775428e-01,5.309921217927096038e-01,5.000000000000000000e-01,9.999903114912995772e-01
2.344657767346152166e-01,5.309948070808072629e-01,5.000000000000000000e-01,9.999924293134636599e-01
2.344723850610778149e-01,5.309969487330435944e-01,5.000000000000000000e-01,9.999941183765908015e-01
2.344777480210544218e-01,5.309986468436769247e-01,5.000000000000000000e-01,9.999954576263641037e-01
2.344820743103130101e-01,5.309999852286803046e-01,5.000000000000000000e-01,9.999965131685859543e-01
2.344855429748012587e-01,5.310010336407350318e-01,5.000000000000000000e-01,9.999973400166757287e-01
2.344883066136536354e-01,5.310018497631926460e-01,5.000000000000000000e-01,9.999979836646459841e-01
2.344904944139680480e-01,5.310024809910726118e-01,5.000000000000000000e-01,9.999984814919891107e-01
2.344922149953088120e-01,5.310029660095482162e-01,5.000000000000000000e-01,9.999988640087502656e-01
2.344935590475651088e-01,5.310033361818685682e-01,5.000000000000000000e-01,9.999991559502483529e-01
2.344946017522083481e-01,5.310036167600795665e-01,5.000000000000000000e-01,9.999993772320034946e-01
2.344954049821540154e-01,5.310038279326514399e-01,5.000000000000000000e-01,9.999995437760090811e-01
2.344960192807864219e-01,5.310039857236747984e-01,5.000000000000000000e-01,9.999996682199222553e-01
2.344964856246506135e-01,5.310041027582755868e-01,5.000000000000000000e-01,9.999997605207406881e-01
2.344968369782039486e-01,5.310041889087706579e-01,5.000000000000000000e-01,9.999998284644070479e-01
2.344970996517630746e-01,5.310042518355277963e-01,5.000000000000000000e-01,9.999998780923760044e-01
2.344972944760186084e-01,5.310042974358314405e-01,5.000000000000000000e-01,9.999999140556189436e-01
2.344974378081137178e-01,5.310043302131962628e-01,5.000000000000000000e-01,9.999999399058911997e-01
2.344975423847057427e-01,5.310043535784824131e-01,5.000000000000000000e-01,9.999999583332109809e-01
2.344976180386016962e-01,5.310043700933124722e-01,5.000000000000000000e-01,9.999999713578339167e-01
2.344976722945207315e-01,5.310043816649897552e-01,5.000000000000000000e-01,9.999999804839788675e-01
2.344977108595161230e-01,5.310043897011575975e-01,5.000000000000000000e-01,9.999999868218008015e-01
2.344977380225501673e-01,5.310043952313566740e-01,5.000000000000000000e-01,9.999999911832594401e-01
2.344977569769262915e-01,5.310043990016812820e-01,5.000000000000000000e-01,9.999999941567723205e-01
2.344977700775408291e-01,5.310044015477380919e-01,5.000000000000000000e-01,9.999999961647511038e-01
2.344977790441226395e-01,5.310044032503298261e-01,5.000000000000000000e-01,9.999999975075208880e-01
2.344977851200966967e-01,5.310044043775461464e-01,5.000000000000000000e-01,9.999999983965134343e-01
2.344977891953727855e-01,5.310044051162247092e-01,5.000000000000000000e-01,9.999999989790814281e-01
2.344977919002016464e-01,5.310044055952369835e-01,5.000000000000000000e-01,9.999999993568603474e-01
2.344977936763359694e-01,5.310044059025562646e-01,5.000000000000000000e-01,9.999999995992315815e-01
2.344977948298657411e-01,5.310044060975641633e-01,5.000000000000000000e-01,9.999999997530268914e-01
2.344977955706856465e-01,5.310044062199253956e-01,5.000000000000000000e-01,9.999999998495285869e-01
2.344977960410007389e-01,5.310044062958234612e-01,5.000000000000000000e-01,9.999999999093863723e-01
2.344977963360715401e-01,5.310044063423471350e-01,5.000000000000000000e-01,9.999999999460778000e-01
2.344977965190039593e-01,5.310044063705274819e-01,5.000000000000000000e-01,9.999999999683025775e-01
2.344977966310155537e-01,5.310044063873867737e-01,5.000000000000000000e-01,9.999999999815987195e-01
2.344977966987419615e-01,5.310044063973458073e-01,5.000000000000000000e-01,9.999999999894532143e-01
2.344977967391638218e-01,5.310044064031540501e-01,5.000000000000000000e-01,9.999999999940337725e-01
2.344977967629749971e-01,5.310044064064960434e-01,5.000000000000000000e-01,9.999999999966697750e-01
2.344977967768062665e-01,5.310044064083936366e-01,5.000000000000000000e-01,9.999999999981660226e-01
2.344977967847355627e-01,5.310044064094557870e-01,5.000000000000000000e-01,9.999999999990037969e-01
2.344977967892429571e-01,5.310044064100459815e-01,5.000000000000000000e-01,9.999999999994693134e-01
2.344977967917393213e-01,5.310044064103651706e-01,5.000000000000000000e-01,9.999999999997211120e-01
2.344977967930636786e-01,5.310044064105309269e-01,5.000000000000000000e-01,9.999999999998517852e-01
2.344977967938381702e-01,5.310044064106256290e-01,5.000000000000000000e-01,9.999999999999263922e-01
2.344977967942016572e-01,5.310044064106684836e-01,5.000000000000000000e-01,9.999999999999604761e-01
2.344977967945146291e-01,5.310044064107051209e-01,5.000000000000000000e-01,9.999999999999891198e-01
2.344977967946405562e-01,5.310044064107188877e-01,5.000000000000000000e-01,1.000000000000000000e+00


==> anc/data/numerical_exploration/two_outcome_search.csv <==
p,gamma,mu,single_score,single_t,two_outcome_search_score,improvement_over_single,weight0,q0,q1,t0,t1,mean_residual
0.05,0.8,0.0,0.15979811736072788,1.0,0.15979811736070978,-1.8096635301390052e-14,0.9999999999999875,0.049999999999997005,0.28904957557525324,0.9999999999999748,0.3311011872963564,6.938893903907228e-18
0.05,0.8,0.25,0.12814896898898093,0.9999836018829423,0.12814896898901326,3.2335245592207684e-14,0.9999999999999937,0.049999999999995125,0.8284268569771663,0.9999836061202145,0.5514615820444608,4.85722573273506e-17
0.05,0.8,0.5,0.09673822576982133,0.9964515666740497,0.09673822576981018,-1.1143863609675009e-14,0.9999999999999666,0.04999999999998806,0.40705125882438026,0.9964515768834585,0.9966091652914123,1.3877787807814457e-17
0.05,0.8,1.0,0.04116040538850868,0.9295582042808583,0.041160405388505364,-3.316791286067655e-15,0.9999999999999776,0.0499999999999985,0.1169044460340523,0.9295582102801275,0.6551076296830253,6.938893903907228e-18
0.05,0.8,1.5,0.006105397324555728,0.6789695017043992,0.006105397324554638,-1.0902737046514233e-15,0.9999999999999845,0.04999999999999396,0.4379566075791679,0.6789695316912928,0.6946090793700879,1.3877787807814457e-17
0.05,0.8,1.7,0.0005130256525812671,0.3944304840247682,0.0005130256525801292,-1.137870180023537e-15,0.9999999999997542,0.04999999999997758,0.14117711412700942,0.39443059715535694,0.4786470565356936,6.938893903907228e-18
0.2,0.8,0.0,0.38908532390661155,1.0,0.38908532390649353,-1.1801670751765414e-13,0.9999999999999982,0.19999999999999887,0.8140884864955387,0.9999999999998731,0.595665098138095,5.551115123125783e-17
0.2,0.8,0.25,0.3058918767613004,0.9998504047641738,0.30589187676127316,-2.7255975254547593e-14,0.999999999999911,0.1999999999999697,0.5403348714812528,0.9998503984730494,0.7079936697099092,2.7755575615628914e-17
0.2,0.8,0.5,0.22457953114214446,0.9913520945857964,0.2245795311420282,-1.1626810625386952e-13,0.9999999999995459,0.19999999999987805,0.46856210734582693,0.9913520807738717,0.6019908302441845,0.0
0.2,0.8,1.0,0.09006095159119853,0.9024833578560454,0.09006095159119111,-7.424616477180734e-15,0.9999999999999992,0.19999999999999984,0.4016293276848283,0.9024832837148034,0.8512038891715332,2.7755575615628914e-17
0.2,0.8,1.5,0.012542802584457391,0.6359879599796331,0.0125428025844554,-1.9914625504213745e-15,1.5207776807545488e-13,0.1260838170721268,0.20000000000001125,0.505259356799113,0.6359878617820905,0.0
0.2,0.8,1.7,0.0010247034443016112,0.3624092966648581,0.0010247034443021954,5.841681305351898e-16,9.638864212710205e-13,0.09481009848640033,0.2000000000001014,0.40196882161038733,0.3624093058373222,0.0
0.35,0.8,0.0,0.49759823831138816,1.0,0.497598238311314,-7.416289804496046e-14,0.9999999999998294,0.3499999999999397,0.7033175879388771,0.9999999999999655,0.9952284057317249,0.0
0.35,0.8,0.25,0.3885241267497779,0.9997352946220576,0.38852412674977255,-5.329070518200751e-15,3.75380193622617e-15,0.1429682677880151,0.35000000000000075,0.1320538452539649,0.999735289664354,0.0
0.35,0.8,0.5,0.28273550444528717,0.9891514850733835,0.28273550444527096,-1.6209256159527285e-14,2.7588588013496193e-11,0.32498751583085167,0.35000000000069004,0.9879499669501821,0.9891514873084589,0.0
0.35,0.8,1.0,0.11155634612631404,0.894064380667091,0.11155634612625558,-5.84671200343223e-14,0.999999999997959,0.3499999999994561,0.6164884383673063,0.8940642737224779,0.9141293754569574,0.0
0.35,0.8,1.5,0.015299810847827056,0.6244583639086634,0.015299810847825581,-1.474514954580286e-15,1.8605561137911818e-09,0.34678531357097986,0.3500000000059811,0.6242228618211362,0.624458398698343,0.0
0.35,0.8,1.7,0.0012420118662181956,0.354280731173945,0.0012420118662177795,-4.161167937999366e-16,5.450197484969721e-11,0.3428225154449146,0.35000000000039116,0.35950451850244847,0.3542807005231722,0.0
0.5,0.8,0.0,0.5310044064107189,1.0,0.5310044064103017,-4.1722181265413383e-13,9.122235911506419e-13,0.1967107840443379,0.5000000000002767,0.8450073149733235,0.9999999999998639,0.0
0.5,0.8,0.25,0.41381062586717676,0.9996935516858536,0.41381062586707573,-1.0103029524088925e-13,2.319454865944924e-13,0.20227542192964376,0.5000000000000691,0.28749006751451056,0.9996935450181467,0.0
0.5,0.8,0.5,0.3004173236851979,0.9885040915793101,0.3004173236851862,-1.1712852909795402e-14,0.9999999999967019,0.49999999999980765,0.558319013571168,0.9885041058550478,0.9875949154275167,0.0
0.5,0.8,1.0,0.11803493824059008,0.8917986676920966,0.11803493824058756,-2.525757381022231e-15,0.9999999999905996,0.4999999999997704,0.5244239503801925,0.8917986980064423,0.8899284782768913,0.0
0.5,0.8,1.5,0.01612596637858843,0.6214729204223526,0.016125966378587774,-6.557254739192331e-16,3.602906134592783e-11,0.4911531131133833,0.5000000000003187,0.625129797712392,0.6214729065495526,0.0
0.5,0.8,1.7,0.0013070189403610044,0.3522038497727231,0.0013070189403607364,-2.680147770384167e-16,7.056573013899363e-09,0.498312931590788,0.5000000000119049,0.3513959328244887,0.3522038913902724,0.0


==> anc/erased_region_subtitle.tex <==
% Actual LaTeX mathematics, matching the manuscript's lmodern/amsmath setup.
% The figure script centers this vector PDF in the open subtitle band.
\documentclass[border=0pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{lmodern,amsmath,amssymb,xcolor}
\definecolor{subtitle}{HTML}{46576A}
\begin{document}
\fontsize{12.5}{15}\selectfont\color{subtitle}%
\(p=1/4,\quad h=1\qquad
\mathcal{C}_{\mathrm{stat}}(\rho^p)
=\operatorname{conv}\{0,v_p\}+\mathcal{U}\)
\end{document}


==> anc/explore_two_outcome_dephasing.py <==
#!/usr/bin/env python3
"""Reproducible exploration of qubit dephasing support with at most two outcomes.

Dependencies: numpy, scipy, mpmath.  Run with Python from this directory.
Outputs are numerical achievable lower bounds, not certified global optima.
Use --output-dir to select the directory containing the reproducible records.
The explicitly rational improved witness is certified separately by rational
logarithm-series remainder bounds.  Optimizer seeds are fixed.
"""
from pathlib import Path
from fractions import Fraction as R
import argparse
import csv
import json
import math
import numpy as np
import mpmath as mp
from scipy.optimize import differential_evolution, minimize_scalar, brentq

HERE = Path(__file__).resolve().parent
OUT = HERE / "data" / "numerical_exploration"


def h2(x):
    x = np.asarray(x, dtype=float)
    out = np.zeros_like(x)
    interior = (x > 0) & (x < 1)
    xi = x[interior]
    out[interior] = -(xi*np.log2(xi)+(1-xi)*np.log2(1-xi))
    return out


def b(q, t):
    radius = np.sqrt(np.maximum(0, (2*q-1)**2 + 4*q*(1-q)*t*t))
    return h2((1+np.minimum(radius, 1))/2)


def score(q, t, mu, gamma=.8):
    return h2(q)+mu*b(q, t)-(1+mu)*b(q, gamma*t)


def one_outcome(p, mu, gamma):
    # Endpoints are checked explicitly because bounded minimization omits them.
    fit = minimize_scalar(lambda t: -score(p, t, mu, gamma),
                          bounds=(0., 1.), method='bounded',
                          options={'xatol': 1e-14})
    ts = [0., 1., float(fit.x)]
    t = max(ts, key=lambda u: score(p, u, mu, gamma))
    return float(score(p, t, mu, gamma)), t


def ensemble(z, p):
    q0, q1 = p*z[0], p+(1-p)*z[1]
    w = (q1-p)/(q1-q0) if q1 > q0+1e-14 else 1.
    return w, q0, q1, z[2], z[3]


def two_score(z, p, mu, gamma):
    w, q0, q1, t0, t1 = ensemble(z, p)
    return w*score(q0, t0, mu, gamma)+(1-w)*score(q1, t1, mu, gamma)


def hull(points):
    order = np.lexsort((-points[:, 1], points[:, 0]))
    increasing, best = [], -np.inf
    for pt in points[order]:
        if pt[1] > best+1e-14:
            increasing.append(pt)
            best = pt[1]
    chain = []
    for pt in increasing:
        while len(chain) >= 2:
            a, bb = chain[-2:]
            cross = (bb[0]-a[0])*(pt[1]-bb[1])-(bb[1]-a[1])*(pt[0]-bb[0])
            if cross >= 0:
                chain.pop()
            else:
                break
        chain.append(pt)
    return np.asarray(chain)


def rational_log_interval(x, N=128):
    v = (x-1)/(x+1)
    val = 2*sum((v**(2*k+1)/R(2*k+1) for k in range(N)), R(0))
    rem = 2*abs(v)**(2*N+1)/(R(2*N+1)*(1-v*v))
    return val-rem, val+rem


def entropy_interval(x):
    a, aa = rational_log_interval(x)
    bb, bbb = rational_log_interval(1-x)
    l, u = rational_log_interval(R(2))
    # Positive numerator and denominator, with interval monotonicity.
    return (-x*aa-(1-x)*bbb)/u, (-x*a-(1-x)*bb)/l


def main():
    gamma = .8
    mus = [0., .25, .5, 1., 1.5, 1.7]
    rows = []
    for p in [.05, .2, .35, .5]:
        for mu in mus:
            single, t = one_outcome(p, mu, gamma)
            best = None
            for seed in [1729, 2718, 3141]:
                fit = differential_evolution(
                    lambda z: -two_score(z, p, mu, gamma), [(0., 1.)]*4,
                    seed=seed, maxiter=1200, popsize=20, tol=2e-11,
                    atol=1e-14, polish=True)
                candidate = (-float(fit.fun), *ensemble(fit.x, p))
                if best is None or candidate[0] > best[0]:
                    best = candidate
            val, w, q0, q1, t0, t1 = best
            rows.append([p, gamma, mu, single, t, val, val-single,
                         w, q0, q1, t0, t1,
                         abs(w*q0+(1-w)*q1-p)])
    with (OUT/'two_outcome_search.csv').open('w', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(['p', 'gamma', 'mu', 'single_score', 'single_t',
                         'two_outcome_search_score', 'improvement_over_single',
                         'weight0', 'q0', 'q1', 't0', 't1', 'mean_residual'])
        writer.writerows(rows)

    # Reproduce the exact old figure sampling, then augment it with continuous
    # stationary candidates from the q=1/2 family. Every added point is feasible.
    qs = np.linspace(0, .5, 101)
    ts = np.unique(np.r_[np.linspace(0, 1, 801), np.geomspace(1e-5, .1, 121)])
    q, t = np.meshgrid(qs, ts, indexing='ij')
    old_points = np.column_stack([
        np.maximum(((b(q, gamma*t)-b(q, t))/2).ravel(), 0),
        np.maximum((h2(q)-b(q, gamma*t)).ravel(), 0), q.ravel(), t.ravel()])
    old = hull(np.vstack([[0., 0., .5, 0.], old_points]))
    mu_threshold = gamma**2/(1-gamma**2)
    support_mus = np.unique(np.r_[np.geomspace(.03, .3, 100),
                                  np.linspace(.3, mu_threshold-1e-6, 900), 1.])
    candidates = [[0., 0., .5, 0.]]
    support_rows = []
    for mu in support_mus:
        derivative = lambda t: ((1+mu)*gamma*np.arctanh(gamma*t)
                                -mu*np.arctanh(t))
        hi = np.nextafter(1., 0.)
        if derivative(hi) < 0:
            root = brentq(derivative, 1e-8, hi, xtol=1e-14)
        else:
            root = 1.
        possible = [0., 1., root]
        opt_t = max(possible, key=lambda t: score(.5, t, mu, gamma))
        value = float(score(.5, opt_t, mu, gamma))
        old_value = float(np.max(old_points[:, 1]-2*mu*old_points[:, 0]))
        cost = float((b(.5, gamma*opt_t)-b(.5, opt_t))/2)
        coherent = float(1-b(.5, gamma*opt_t))
        candidates.append([cost, coherent, .5, opt_t])
        support_rows.append([mu, opt_t, value, old_value, value-old_value])
    # Retain a simply specified rational witness too.
    t = 223/250
    candidates.append([float((b(.5, gamma*t)-b(.5, t))/2),
                       float(1-b(.5, gamma*t)), .5, t])
    new = hull(np.vstack([old_points, candidates]))
    cost_grid = np.unique(np.r_[np.linspace(0, old[-1, 0], 20001),
                             old[:, 0], new[:, 0]])
    old_value = np.interp(cost_grid, old[:, 0], old[:, 1])
    new_value = np.interp(cost_grid, new[:, 0], new[:, 1])
    delta = new_value-old_value
    imax = int(np.argmax(delta))
    np.savetxt(OUT/'refined_hull_primitives.csv', new, delimiter=',',
               header='quantum_cost,coherent_information,outcome_q,outcome_t',
               comments='')
    np.savetxt(OUT/'continuous_support_comparison.csv', support_rows,
               delimiter=',', header='mu,t,achievable_support,old_grid_support,improvement',
               comments='')
    np.savetxt(OUT/'plot_refinement_comparison.csv',
               np.column_stack([cost_grid, old_value, new_value, delta]),
               delimiter=',', header='quantum_cost,old_inner,new_inner,improvement',
               comments='')

    # Independent arbitrary precision values and exact rational certification.
    mp.mp.dps = 70
    g = mp.mpf(4)/5
    root = mp.findroot(lambda t: mp.atanh(t)-2*g*mp.atanh(g*t), (.88, .91))
    H = lambda x: -(x*mp.log(x)+(1-x)*mp.log(1-x))/mp.log(2)
    old_t, rat_t = mp.mpf(9)/10, mp.mpf(223)/250
    values = {}
    for name, t in [('old', old_t), ('rational', rat_t), ('stationary', root)]:
        before, after = H((1+t)/2), H((1+g*t)/2)
        values[name] = {'t': str(t), 'score_mu1': str(1+before-2*after),
                        'Q': str(-(after-before)/2),
                        'E': str(1-(before+after)/2)}
    a0, a1 = entropy_interval(R(473, 500))
    c0, c1 = entropy_interval(R(1071, 1250))
    certified_score = (1+a0-2*c1, 1+a1-2*c0)
    # These rational inequalities, not rounded output, certify a strict gain.
    assert certified_score[0] > R(118034, 1000000)
    assert certified_score[1] < R(118035, 1000000)
    d0, d1 = entropy_interval(R(19, 20))
    e0, e1 = entropy_interval(R(43, 50))
    certified_old = (1+d0-2*e1, 1+d1-2*e0)
    assert certified_old[0] > R(117919, 1000000)
    assert certified_old[1] < R(117920, 1000000)
    summary = {
        'scope': 'Feasible numerical lower bounds; no globally optimal or collective capacity claim.',
        'search_count': len(rows), 'seeds_per_search': 3,
        'max_two_outcome_advantage_over_single': max(row[6] for row in rows),
        'max_mean_diagonal_residual': max(row[-1] for row in rows),
        'old_hull_count': len(old), 'new_hull_count': len(new),
        'maximum_plot_inner_improvement': float(delta[imax]),
        'at_quantum_cost': float(cost_grid[imax]),
        'at_classical_cost_Q_zero_slice': float(2*cost_grid[imax]),
        'max_scalar_support_grid_improvement': max(r[-1] for r in support_rows),
        'witnesses': values,
        'rational_witness_certified_interval': ['0.118034', '0.118035'],
        'old_witness_certified_upper': '0.117920',
        'log_series_terms': 128,
        'note': 'The cardinality reduction does not change the achievable set. The improvement comes from continuous refinement of a previously sampled grid.'
    }
    (OUT/'numerical_results.json').write_text(json.dumps(summary, indent=2)+'\n')
    print(json.dumps(summary, indent=2))


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', type=Path, default=OUT)
    args = parser.parse_args()
    OUT = args.output_dir.resolve()
    OUT.mkdir(parents=True, exist_ok=True)
    main()


==> anc/inputs/erased_state_plot_data.csv <==
erasure_p,slice,C,Q,E_max
0.1,Q=0,-0.0,0.0,0.0
0.1,Q=0,-0.0016666666666666668,0.0,0.006666666666666667
0.1,Q=0,-0.0033333333333333335,0.0,0.013333333333333334
0.1,Q=0,-0.005,0.0,0.02
0.1,Q=0,-0.006666666666666667,0.0,0.02666666666666667
0.1,Q=0,-0.008333333333333333,0.0,0.03333333333333333
0.1,Q=0,-0.01,0.0,0.04
0.1,Q=0,-0.011666666666666667,0.0,0.04666666666666667
0.1,Q=0,-0.013333333333333334,0.0,0.05333333333333334
0.1,Q=0,-0.015000000000000001,0.0,0.060000000000000005
0.1,Q=0,-0.016666666666666666,0.0,0.06666666666666667
0.1,Q=0,-0.018333333333333333,0.0,0.07333333333333333
0.1,Q=0,-0.02,0.0,0.08
0.1,Q=0,-0.021666666666666667,0.0,0.08666666666666667
0.1,Q=0,-0.023333333333333334,0.0,0.09333333333333334
0.1,Q=0,-0.025,0.0,0.10000000000000002
0.1,Q=0,-0.02666666666666667,0.0,0.10666666666666667
0.1,Q=0,-0.028333333333333335,0.0,0.11333333333333334
0.1,Q=0,-0.030000000000000002,0.0,0.12000000000000001
0.1,Q=0,-0.03166666666666667,0.0,0.12666666666666668
0.1,Q=0,-0.03333333333333333,0.0,0.13333333333333333
0.1,Q=0,-0.035,0.0,0.14
0.1,Q=0,-0.03666666666666667,0.0,0.14666666666666667
0.1,Q=0,-0.03833333333333334,0.0,0.15333333333333335
0.1,Q=0,-0.04,0.0,0.16
0.1,Q=0,-0.04166666666666667,0.0,0.16666666666666669
0.1,Q=0,-0.043333333333333335,0.0,0.17333333333333334
0.1,Q=0,-0.045000000000000005,0.0,0.18000000000000002
0.1,Q=0,-0.04666666666666667,0.0,0.18666666666666668
0.1,Q=0,-0.04833333333333334,0.0,0.19333333333333336
0.1,Q=0,-0.05,0.0,0.20000000000000004
0.1,Q=0,-0.05166666666666667,0.0,0.2066666666666667
0.1,Q=0,-0.05333333333333334,0.0,0.21333333333333335
0.1,Q=0,-0.055,0.0,0.22
0.1,Q=0,-0.05666666666666667,0.0,0.22666666666666668
0.1,Q=0,-0.058333333333333334,0.0,0.23333333333333334
0.1,Q=0,-0.060000000000000005,0.0,0.24000000000000002
0.1,Q=0,-0.06166666666666667,0.0,0.2466666666666667
0.1,Q=0,-0.06333333333333334,0.0,0.25333333333333335
0.1,Q=0,-0.065,0.0,0.26
0.1,Q=0,-0.06666666666666667,0.0,0.26666666666666666
0.1,Q=0,-0.06833333333333334,0.0,0.2733333333333334
0.1,Q=0,-0.07,0.0,0.28
0.1,Q=0,-0.07166666666666667,0.0,0.2866666666666667
0.1,Q=0,-0.07333333333333333,0.0,0.29333333333333333
0.1,Q=0,-0.07500000000000001,0.0,0.30000000000000004
0.1,Q=0,-0.07666666666666667,0.0,0.3066666666666667
0.1,Q=0,-0.07833333333333334,0.0,0.31333333333333335
0.1,Q=0,-0.08,0.0,0.32
0.1,Q=0,-0.08166666666666667,0.0,0.32666666666666666
0.1,Q=0,-0.08333333333333334,0.0,0.33333333333333337
0.1,Q=0,-0.085,0.0,0.34
0.1,Q=0,-0.08666666666666667,0.0,0.3466666666666667
0.1,Q=0,-0.08833333333333333,0.0,0.35333333333333333
0.1,Q=0,-0.09000000000000001,0.0,0.36000000000000004
0.1,Q=0,-0.09166666666666667,0.0,0.3666666666666667
0.1,Q=0,-0.09333333333333334,0.0,0.37333333333333335
0.1,Q=0,-0.095,0.0,0.38000000000000006
0.1,Q=0,-0.09666666666666668,0.0,0.3866666666666667
0.1,Q=0,-0.09833333333333334,0.0,0.39333333333333337
0.1,Q=0,-0.1,0.0,0.4000000000000001
0.1,Q=0,-0.10166666666666667,0.0,0.4066666666666667
0.1,Q=0,-0.10333333333333335,0.0,0.4133333333333334
0.1,Q=0,-0.10500000000000001,0.0,0.4200000000000001
0.1,Q=0,-0.10666666666666667,0.0,0.4266666666666667
0.1,Q=0,-0.10833333333333334,0.0,0.43333333333333335
0.1,Q=0,-0.11,0.0,0.44
0.1,Q=0,-0.11166666666666668,0.0,0.4466666666666667
0.1,Q=0,-0.11333333333333334,0.0,0.45333333333333337
0.1,Q=0,-0.115,0.0,0.46
0.1,Q=0,-0.11666666666666667,0.0,0.4666666666666667
0.1,Q=0,-0.11833333333333335,0.0,0.4733333333333334
0.1,Q=0,-0.12000000000000001,0.0,0.48000000000000004
0.1,Q=0,-0.12166666666666667,0.0,0.4866666666666667
0.1,Q=0,-0.12333333333333334,0.0,0.4933333333333334
0.1,Q=0,-0.125,0.0,0.5
0.1,Q=0,-0.12666666666666668,0.0,0.5066666666666667
0.1,Q=0,-0.12833333333333335,0.0,0.5133333333333334
0.1,Q=0,-0.13,0.0,0.52
0.1,Q=0,-0.13166666666666668,0.0,0.5266666666666667
0.1,Q=0,-0.13333333333333333,0.0,0.5333333333333333
0.1,Q=0,-0.135,0.0,0.54
0.1,Q=0,-0.1366666666666667,0.0,0.5466666666666667
0.1,Q=0,-0.13833333333333334,0.0,0.5533333333333333
0.1,Q=0,-0.14,0.0,0.56
0.1,Q=0,-0.14166666666666666,0.0,0.5666666666666667
0.1,Q=0,-0.14333333333333334,0.0,0.5733333333333334
0.1,Q=0,-0.14500000000000002,0.0,0.5800000000000001
0.1,Q=0,-0.14666666666666667,0.0,0.5866666666666667
0.1,Q=0,-0.14833333333333334,0.0,0.5933333333333334
0.1,Q=0,-0.15000000000000002,0.0,0.6000000000000001
0.1,Q=0,-0.15166666666666667,0.0,0.6066666666666667
0.1,Q=0,-0.15333333333333335,0.0,0.6133333333333334
0.1,Q=0,-0.155,0.0,0.62
0.1,Q=0,-0.15666666666666668,0.0,0.6266666666666667
0.1,Q=0,-0.15833333333333335,0.0,0.6333333333333333
0.1,Q=0,-0.16,0.0,0.64
0.1,Q=0,-0.16166666666666668,0.0,0.6466666666666667
0.1,Q=0,-0.16333333333333333,0.0,0.6533333333333333
0.1,Q=0,-0.165,0.0,0.66
0.1,Q=0,-0.16666666666666669,0.0,0.6666666666666667
0.1,Q=0,-0.16833333333333333,0.0,0.6733333333333333
0.1,Q=0,-0.17,0.0,0.68
0.1,Q=0,-0.1716666666666667,0.0,0.6866666666666668
0.1,Q=0,-0.17333333333333334,0.0,0.6933333333333334
0.1,Q=0,-0.17500000000000002,0.0,0.7000000000000001
0.1,Q=0,-0.17666666666666667,0.0,0.7066666666666667
0.1,Q=0,-0.17833333333333334,0.0,0.7133333333333334
0.1,Q=0,-0.18000000000000002,0.0,0.7200000000000001
0.1,Q=0,-0.18166666666666667,0.0,0.7266666666666667
0.1,Q=0,-0.18333333333333335,0.0,0.7333333333333334
0.1,Q=0,-0.18500000000000003,0.0,0.7400000000000001
0.1,Q=0,-0.18666666666666668,0.0,0.7466666666666667
0.1,Q=0,-0.18833333333333335,0.0,0.7533333333333334
0.1,Q=0,-0.19,0.0,0.7600000000000001
0.1,Q=0,-0.19166666666666668,0.0,0.7666666666666667
0.1,Q=0,-0.19333333333333336,0.0,0.7733333333333334
0.1,Q=0,-0.195,0.0,0.7800000000000001
0.1,Q=0,-0.19666666666666668,0.0,0.7866666666666667
0.1,Q=0,-0.19833333333333333,0.0,0.7933333333333333
0.1,Q=0,-0.2,0.0,0.8
0.1,Q=0,-0.2016666666666667,0.0,0.8
0.1,Q=0,-0.20333333333333334,0.0,0.8
0.1,Q=0,-0.20500000000000002,0.0,0.8
0.1,Q=0,-0.2066666666666667,0.0,0.8
0.1,Q=0,-0.20833333333333334,0.0,0.8
0.1,Q=0,-0.21000000000000002,0.0,0.8
0.1,Q=0,-0.21166666666666667,0.0,0.8
0.1,Q=0,-0.21333333333333335,0.0,0.8
0.1,Q=0,-0.21500000000000002,0.0,0.8
0.1,Q=0,-0.21666666666666667,0.0,0.8
0.1,Q=0,-0.21833333333333335,0.0,0.8
0.1,Q=0,-0.22,0.0,0.8
0.1,Q=0,-0.22166666666666668,0.0,0.8
0.1,Q=0,-0.22333333333333336,0.0,0.8
0.1,Q=0,-0.225,0.0,0.8
0.1,Q=0,-0.22666666666666668,0.0,0.8
0.1,Q=0,-0.22833333333333336,0.0,0.8
0.1,Q=0,-0.23,0.0,0.8
0.1,Q=0,-0.2316666666666667,0.0,0.8
0.1,Q=0,-0.23333333333333334,0.0,0.8
0.1,Q=0,-0.23500000000000001,0.0,0.8
0.1,Q=0,-0.2366666666666667,0.0,0.8
0.1,Q=0,-0.23833333333333334,0.0,0.8
0.1,Q=0,-0.24000000000000002,0.0,0.8
0.1,Q=0,-0.24166666666666667,0.0,0.8
0.1,Q=0,-0.24333333333333335,0.0,0.8
0.1,Q=0,-0.24500000000000002,0.0,0.8
0.1,Q=0,-0.24666666666666667,0.0,0.8
0.1,Q=0,-0.24833333333333335,0.0,0.8
0.1,Q=0,-0.25,0.0,0.8
0.1,Q=0,-0.2516666666666667,0.0,0.8
0.1,Q=0,-0.25333333333333335,0.0,0.8
0.1,Q=0,-0.255,0.0,0.8
0.1,Q=0,-0.2566666666666667,0.0,0.8
0.1,Q=0,-0.25833333333333336,0.0,0.8
0.1,Q=0,-0.26,0.0,0.8
0.1,Q=0,-0.26166666666666666,0.0,0.8
0.1,Q=0,-0.26333333333333336,0.0,0.8
0.1,Q=0,-0.265,0.0,0.8
0.1,Q=0,-0.26666666666666666,0.0,0.8
0.1,Q=0,-0.26833333333333337,0.0,0.8
0.1,Q=0,-0.27,0.0,0.8
0.1,Q=0,-0.27166666666666667,0.0,0.8
0.1,Q=0,-0.2733333333333334,0.0,0.8
0.1,Q=0,-0.275,0.0,0.8
0.1,Q=0,-0.27666666666666667,0.0,0.8
0.1,Q=0,-0.2783333333333334,0.0,0.8
0.1,Q=0,-0.28,0.0,0.8
0.1,Q=0,-0.2816666666666667,0.0,0.8
0.1,Q=0,-0.2833333333333333,0.0,0.8
0.1,Q=0,-0.28500000000000003,0.0,0.8
0.1,Q=0,-0.2866666666666667,0.0,0.8
0.1,Q=0,-0.28833333333333333,0.0,0.8
0.1,Q=0,-0.29000000000000004,0.0,0.8
0.1,Q=0,-0.2916666666666667,0.0,0.8
0.1,Q=0,-0.29333333333333333,0.0,0.8
0.1,Q=0,-0.29500000000000004,0.0,0.8
0.1,Q=0,-0.2966666666666667,0.0,0.8
0.1,Q=0,-0.29833333333333334,0.0,0.8
0.1,Q=0,-0.30000000000000004,0.0,0.8
0.1,Q=0,-0.3016666666666667,0.0,0.8
0.1,Q=0,-0.30333333333333334,0.0,0.8
0.1,Q=0,-0.305,0.0,0.8
0.1,Q=0,-0.3066666666666667,0.0,0.8
0.1,Q=0,-0.30833333333333335,0.0,0.8
0.1,Q=0,-0.31,0.0,0.8
0.1,Q=0,-0.3116666666666667,0.0,0.8
0.1,Q=0,-0.31333333333333335,0.0,0.8
0.1,Q=0,-0.315,0.0,0.8
0.1,Q=0,-0.3166666666666667,0.0,0.8
0.1,Q=0,-0.31833333333333336,0.0,0.8
0.1,Q=0,-0.32,0.0,0.8
0.1,Q=0,-0.3216666666666667,0.0,0.8
0.1,Q=0,-0.32333333333333336,0.0,0.8
0.1,Q=0,-0.325,0.0,0.8
0.1,Q=0,-0.32666666666666666,0.0,0.8
0.1,Q=0,-0.32833333333333337,0.0,0.8
0.1,Q=0,-0.33,0.0,0.8
0.1,Q=0,-0.33166666666666667,0.0,0.8
0.1,Q=0,-0.33333333333333337,0.0,0.8
0.1,Q=0,-0.335,0.0,0.8
0.1,Q=0,-0.33666666666666667,0.0,0.8
0.1,Q=0,-0.3383333333333334,0.0,0.8
0.1,Q=0,-0.34,0.0,0.8
0.1,Q=0,-0.3416666666666667,0.0,0.8
0.1,Q=0,-0.3433333333333334,0.0,0.8
0.1,Q=0,-0.34500000000000003,0.0,0.8
0.1,Q=0,-0.3466666666666667,0.0,0.8
0.1,Q=0,-0.34833333333333333,0.0,0.8
0.1,Q=0,-0.35000000000000003,0.0,0.8
0.1,Q=0,-0.3516666666666667,0.0,0.8
0.1,Q=0,-0.35333333333333333,0.0,0.8
0.1,Q=0,-0.35500000000000004,0.0,0.8
0.1,Q=0,-0.3566666666666667,0.0,0.8
0.1,Q=0,-0.35833333333333334,0.0,0.8
0.1,Q=0,-0.36000000000000004,0.0,0.8
0.1,Q=0,-0.3616666666666667,0.0,0.8
0.1,Q=0,-0.36333333333333334,0.0,0.8
0.1,Q=0,-0.36500000000000005,0.0,0.8
0.1,Q=0,-0.3666666666666667,0.0,0.8
0.1,Q=0,-0.36833333333333335,0.0,0.8
0.1,Q=0,-0.37000000000000005,0.0,0.8
0.1,Q=0,-0.3716666666666667,0.0,0.8
0.1,Q=0,-0.37333333333333335,0.0,0.8
0.1,Q=0,-0.375,0.0,0.8
0.1,Q=0,-0.3766666666666667,0.0,0.8
0.1,Q=0,-0.37833333333333335,0.0,0.8
0.1,Q=0,-0.38,0.0,0.8
0.1,Q=0,-0.3816666666666667,0.0,0.8
0.1,Q=0,-0.38333333333333336,0.0,0.8
0.1,Q=0,-0.385,0.0,0.8
0.1,Q=0,-0.3866666666666667,0.0,0.8
0.1,Q=0,-0.38833333333333336,0.0,0.8
0.1,Q=0,-0.39,0.0,0.8
0.1,Q=0,-0.3916666666666667,0.0,0.8
0.1,Q=0,-0.39333333333333337,0.0,0.8
0.1,Q=0,-0.395,0.0,0.8
0.1,Q=0,-0.39666666666666667,0.0,0.8
0.1,Q=0,-0.3983333333333334,0.0,0.8
0.1,Q=0,-0.4,0.0,0.8
0.1,Q=0,-0.40166666666666667,0.0,0.8
0.1,Q=0,-0.4033333333333334,0.0,0.8
0.1,Q=0,-0.405,0.0,0.8
0.1,Q=0,-0.4066666666666667,0.0,0.8
0.1,Q=0,-0.4083333333333334,0.0,0.8
0.1,Q=0,-0.41000000000000003,0.0,0.8
0.1,Q=0,-0.4116666666666667,0.0,0.8
0.1,Q=0,-0.4133333333333334,0.0,0.8
0.1,Q=0,-0.41500000000000004,0.0,0.8
0.1,Q=0,-0.4166666666666667,0.0,0.8
0.1,Q=0,-0.41833333333333333,0.0,0.8
0.1,Q=0,-0.42000000000000004,0.0,0.8
0.1,Q=0,-0.4216666666666667,0.0,0.8
0.1,Q=0,-0.42333333333333334,0.0,0.8
0.1,Q=0,-0.42500000000000004,0.0,0.8
0.1,Q=0,-0.4266666666666667,0.0,0.8
0.1,Q=0,-0.42833333333333334,0.0,0.8
0.1,Q=0,-0.43000000000000005,0.0,0.8
0.1,Q=0,-0.4316666666666667,0.0,0.8
0.1,Q=0,-0.43333333333333335,0.0,0.8
0.1,Q=0,-0.43500000000000005,0.0,0.8
0.1,Q=0,-0.4366666666666667,0.0,0.8
0.1,Q=0,-0.43833333333333335,0.0,0.8
0.1,Q=0,-0.44,0.0,0.8
0.1,Q=0,-0.4416666666666667,0.0,0.8
0.1,Q=0,-0.44333333333333336,0.0,0.8
0.1,Q=0,-0.445,0.0,0.8
0.1,Q=0,-0.4466666666666667,0.0,0.8
0.1,Q=0,-0.44833333333333336,0.0,0.8
0.1,Q=0,-0.45,0.0,0.8
0.1,Q=0,-0.4516666666666667,0.0,0.8
0.1,Q=0,-0.45333333333333337,0.0,0.8
0.1,Q=0,-0.455,0.0,0.8
0.1,Q=0,-0.4566666666666667,0.0,0.8
0.1,Q=0,-0.45833333333333337,0.0,0.8
0.1,Q=0,-0.46,0.0,0.8
0.1,Q=0,-0.46166666666666667,0.0,0.8
0.1,Q=0,-0.4633333333333334,0.0,0.8
0.1,Q=0,-0.465,0.0,0.8
0.1,Q=0,-0.4666666666666667,0.0,0.8
0.1,Q=0,-0.4683333333333334,0.0,0.8
0.1,Q=0,-0.47000000000000003,0.0,0.8
0.1,Q=0,-0.4716666666666667,0.0,0.8
0.1,Q=0,-0.4733333333333334,0.0,0.8
0.1,Q=0,-0.47500000000000003,0.0,0.8
0.1,Q=0,-0.4766666666666667,0.0,0.8
0.1,Q=0,-0.4783333333333334,0.0,0.8
0.1,Q=0,-0.48000000000000004,0.0,0.8
0.1,Q=0,-0.4816666666666667,0.0,0.8
0.1,Q=0,-0.48333333333333334,0.0,0.8
0.1,Q=0,-0.48500000000000004,0.0,0.8
0.1,Q=0,-0.4866666666666667,0.0,0.8
0.1,Q=0,-0.48833333333333334,0.0,0.8
0.1,Q=0,-0.49000000000000005,0.0,0.8
0.1,Q=0,-0.4916666666666667,0.0,0.8
0.1,Q=0,-0.49333333333333335,0.0,0.8
0.1,Q=0,-0.49500000000000005,0.0,0.8
0.1,Q=0,-0.4966666666666667,0.0,0.8
0.1,Q=0,-0.49833333333333335,0.0,0.8
0.1,Q=0,-0.5,0.0,0.8
0.1,Q=0,-0.5016666666666667,0.0,0.8
0.1,Q=0,-0.5033333333333334,0.0,0.8
0.1,Q=0,-0.505,0.0,0.8
0.1,Q=0,-0.5066666666666667,0.0,0.8
0.1,Q=0,-0.5083333333333334,0.0,0.8
0.1,Q=0,-0.51,0.0,0.8
0.1,Q=0,-0.5116666666666667,0.0,0.8
0.1,Q=0,-0.5133333333333334,0.0,0.8
0.1,Q=0,-0.515,0.0,0.8
0.1,Q=0,-0.5166666666666667,0.0,0.8
0.1,Q=0,-0.5183333333333333,0.0,0.8
0.1,Q=0,-0.52,0.0,0.8
0.1,Q=0,-0.5216666666666667,0.0,0.8
0.1,Q=0,-0.5233333333333333,0.0,0.8
0.1,Q=0,-0.525,0.0,0.8
0.1,Q=0,-0.5266666666666667,0.0,0.8
0.1,Q=0,-0.5283333333333333,0.0,0.8
0.1,Q=0,-0.53,0.0,0.8
0.1,Q=0,-0.5316666666666667,0.0,0.8
0.1,Q=0,-0.5333333333333333,0.0,0.8
0.1,Q=0,-0.535,0.0,0.8
0.1,Q=0,-0.5366666666666667,0.0,0.8
0.1,Q=0,-0.5383333333333333,0.0,0.8
0.1,Q=0,-0.54,0.0,0.8
0.1,Q=0,-0.5416666666666667,0.0,0.8
0.1,Q=0,-0.5433333333333333,0.0,0.8
0.1,Q=0,-0.545,0.0,0.8
0.1,Q=0,-0.5466666666666667,0.0,0.8
0.1,Q=0,-0.5483333333333333,0.0,0.8
0.1,Q=0,-0.55,0.0,0.8
0.1,Q=0,-0.5516666666666667,0.0,0.8
0.1,Q=0,-0.5533333333333333,0.0,0.8
0.1,Q=0,-0.555,0.0,0.8
0.1,Q=0,-0.5566666666666668,0.0,0.8
0.1,Q=0,-0.5583333333333333,0.0,0.8
0.1,Q=0,-0.56,0.0,0.8
0.1,Q=0,-0.5616666666666666,0.0,0.8
0.1,Q=0,-0.5633333333333334,0.0,0.8
0.1,Q=0,-0.5650000000000001,0.0,0.8
0.1,Q=0,-0.5666666666666667,0.0,0.8
0.1,Q=0,-0.5683333333333334,0.0,0.8
0.1,Q=0,-0.5700000000000001,0.0,0.8
0.1,Q=0,-0.5716666666666667,0.0,0.8
0.1,Q=0,-0.5733333333333334,0.0,0.8
0.1,Q=0,-0.5750000000000001,0.0,0.8
0.1,Q=0,-0.5766666666666667,0.0,0.8
0.1,Q=0,-0.5783333333333334,0.0,0.8
0.1,Q=0,-0.5800000000000001,0.0,0.8
0.1,Q=0,-0.5816666666666667,0.0,0.8
0.1,Q=0,-0.5833333333333334,0.0,0.8
0.1,Q=0,-0.5850000000000001,0.0,0.8
0.1,Q=0,-0.5866666666666667,0.0,0.8
0.1,Q=0,-0.5883333333333334,0.0,0.8
0.1,Q=0,-0.5900000000000001,0.0,0.8
0.1,Q=0,-0.5916666666666667,0.0,0.8
0.1,Q=0,-0.5933333333333334,0.0,0.8
0.1,Q=0,-0.5950000000000001,0.0,0.8
0.1,Q=0,-0.5966666666666667,0.0,0.8
0.1,Q=0,-0.5983333333333334,0.0,0.8
0.1,Q=0,-0.6000000000000001,0.0,0.8
0.1,Q=0,-0.6016666666666667,0.0,0.8
0.1,Q=0,-0.6033333333333334,0.0,0.8
0.1,Q=0,-0.6050000000000001,0.0,0.8
0.1,Q=0,-0.6066666666666667,0.0,0.8
0.1,Q=0,-0.6083333333333334,0.0,0.8
0.1,Q=0,-0.61,0.0,0.8
0.1,Q=0,-0.6116666666666667,0.0,0.8
0.1,Q=0,-0.6133333333333334,0.0,0.8
0.1,Q=0,-0.615,0.0,0.8
0.1,Q=0,-0.6166666666666667,0.0,0.8
0.1,Q=0,-0.6183333333333334,0.0,0.8
0.1,Q=0,-0.62,0.0,0.8
0.1,Q=0,-0.6216666666666667,0.0,0.8
0.1,Q=0,-0.6233333333333334,0.0,0.8
0.1,Q=0,-0.625,0.0,0.8
0.1,Q=0,-0.6266666666666667,0.0,0.8
0.1,Q=0,-0.6283333333333334,0.0,0.8
0.1,Q=0,-0.63,0.0,0.8
0.1,Q=0,-0.6316666666666667,0.0,0.8
0.1,Q=0,-0.6333333333333334,0.0,0.8
0.1,Q=0,-0.635,0.0,0.8
0.1,Q=0,-0.6366666666666667,0.0,0.8
0.1,Q=0,-0.6383333333333334,0.0,0.8
0.1,Q=0,-0.64,0.0,0.8
0.1,Q=0,-0.6416666666666667,0.0,0.8
0.1,Q=0,-0.6433333333333334,0.0,0.8
0.1,Q=0,-0.645,0.0,0.8
0.1,Q=0,-0.6466666666666667,0.0,0.8
0.1,Q=0,-0.6483333333333334,0.0,0.8
0.1,Q=0,-0.65,0.0,0.8
0.1,Q=0,-0.6516666666666667,0.0,0.8
0.1,Q=0,-0.6533333333333333,0.0,0.8
0.1,Q=0,-0.655,0.0,0.8
0.1,Q=0,-0.6566666666666667,0.0,0.8
0.1,Q=0,-0.6583333333333333,0.0,0.8
0.1,Q=0,-0.66,0.0,0.8
0.1,Q=0,-0.6616666666666667,0.0,0.8
0.1,Q=0,-0.6633333333333333,0.0,0.8
0.1,Q=0,-0.665,0.0,0.8
0.1,Q=0,-0.6666666666666667,0.0,0.8
0.1,Q=0,-0.6683333333333333,0.0,0.8
0.1,Q=0,-0.67,0.0,0.8
0.1,Q=0,-0.6716666666666667,0.0,0.8
0.1,Q=0,-0.6733333333333333,0.0,0.8
0.1,Q=0,-0.675,0.0,0.8
0.1,Q=0,-0.6766666666666667,0.0,0.8
0.1,Q=0,-0.6783333333333333,0.0,0.8
0.1,Q=0,-0.68,0.0,0.8
0.1,Q=0,-0.6816666666666668,0.0,0.8
0.1,Q=0,-0.6833333333333333,0.0,0.8
0.1,Q=0,-0.685,0.0,0.8
0.1,Q=0,-0.6866666666666668,0.0,0.8
0.1,Q=0,-0.6883333333333334,0.0,0.8
0.1,Q=0,-0.6900000000000001,0.0,0.8
0.1,Q=0,-0.6916666666666668,0.0,0.8
0.1,Q=0,-0.6933333333333334,0.0,0.8
0.1,Q=0,-0.6950000000000001,0.0,0.8
0.1,Q=0,-0.6966666666666667,0.0,0.8
0.1,Q=0,-0.6983333333333334,0.0,0.8
0.1,Q=0,-0.7000000000000001,0.0,0.8
0.1,Q=0,-0.7016666666666667,0.0,0.8
0.1,Q=0,-0.7033333333333334,0.0,0.8
0.1,Q=0,-0.7050000000000001,0.0,0.8
0.1,Q=0,-0.7066666666666667,0.0,0.8
0.1,Q=0,-0.7083333333333334,0.0,0.8
0.1,Q=0,-0.7100000000000001,0.0,0.8
0.1,Q=0,-0.7116666666666667,0.0,0.8
0.1,Q=0,-0.7133333333333334,0.0,0.8
0.1,Q=0,-0.7150000000000001,0.0,0.8
0.1,Q=0,-0.7166666666666667,0.0,0.8
0.1,Q=0,-0.7183333333333334,0.0,0.8
0.1,Q=0,-0.7200000000000001,0.0,0.8
0.1,Q=0,-0.7216666666666667,0.0,0.8
0.1,Q=0,-0.7233333333333334,0.0,0.8
0.1,Q=0,-0.7250000000000001,0.0,0.8
0.1,Q=0,-0.7266666666666667,0.0,0.8
0.1,Q=0,-0.7283333333333334,0.0,0.8
0.1,Q=0,-0.7300000000000001,0.0,0.8
0.1,Q=0,-0.7316666666666667,0.0,0.8
0.1,Q=0,-0.7333333333333334,0.0,0.8
0.1,Q=0,-0.7350000000000001,0.0,0.8
0.1,Q=0,-0.7366666666666667,0.0,0.8
0.1,Q=0,-0.7383333333333334,0.0,0.8
0.1,Q=0,-0.7400000000000001,0.0,0.8
0.1,Q=0,-0.7416666666666667,0.0,0.8
0.1,Q=0,-0.7433333333333334,0.0,0.8
0.1,Q=0,-0.745,0.0,0.8
0.1,Q=0,-0.7466666666666667,0.0,0.8
0.1,Q=0,-0.7483333333333334,0.0,0.8
0.1,Q=0,-0.75,0.0,0.8
0.1,Q=0,-0.7516666666666667,0.0,0.8
0.1,Q=0,-0.7533333333333334,0.0,0.8
0.1,Q=0,-0.755,0.0,0.8
0.1,Q=0,-0.7566666666666667,0.0,0.8
0.1,Q=0,-0.7583333333333334,0.0,0.8
0.1,Q=0,-0.76,0.0,0.8
0.1,Q=0,-0.7616666666666667,0.0,0.8
0.1,Q=0,-0.7633333333333334,0.0,0.8
0.1,Q=0,-0.765,0.0,0.8
0.1,Q=0,-0.7666666666666667,0.0,0.8
0.1,Q=0,-0.7683333333333334,0.0,0.8
0.1,Q=0,-0.77,0.0,0.8
0.1,Q=0,-0.7716666666666667,0.0,0.8
0.1,Q=0,-0.7733333333333334,0.0,0.8
0.1,Q=0,-0.775,0.0,0.8
0.1,Q=0,-0.7766666666666667,0.0,0.8
0.1,Q=0,-0.7783333333333334,0.0,0.8
0.1,Q=0,-0.78,0.0,0.8
0.1,Q=0,-0.7816666666666667,0.0,0.8
0.1,Q=0,-0.7833333333333334,0.0,0.8
0.1,Q=0,-0.785,0.0,0.8
0.1,Q=0,-0.7866666666666667,0.0,0.8
0.1,Q=0,-0.7883333333333333,0.0,0.8
0.1,Q=0,-0.79,0.0,0.8
0.1,Q=0,-0.7916666666666667,0.0,0.8
0.1,Q=0,-0.7933333333333333,0.0,0.8
0.1,Q=0,-0.795,0.0,0.8
0.1,Q=0,-0.7966666666666667,0.0,0.8
0.1,Q=0,-0.7983333333333333,0.0,0.8
0.1,Q=0,-0.8,0.0,0.8
0.1,Q=0,-0.8016666666666667,0.0,0.8
0.1,Q=0,-0.8033333333333333,0.0,0.8
0.1,Q=0,-0.805,0.0,0.8
0.1,Q=0,-0.8066666666666668,0.0,0.8
0.1,Q=0,-0.8083333333333333,0.0,0.8
0.1,Q=0,-0.81,0.0,0.8
0.1,Q=0,-0.8116666666666668,0.0,0.8
0.1,Q=0,-0.8133333333333334,0.0,0.8
0.1,Q=0,-0.8150000000000001,0.0,0.8
0.1,Q=0,-0.8166666666666668,0.0,0.8
0.1,Q=0,-0.8183333333333334,0.0,0.8
0.1,Q=0,-0.8200000000000001,0.0,0.8
0.1,Q=0,-0.8216666666666668,0.0,0.8
0.1,Q=0,-0.8233333333333334,0.0,0.8
0.1,Q=0,-0.8250000000000001,0.0,0.8
0.1,Q=0,-0.8266666666666668,0.0,0.8
0.1,Q=0,-0.8283333333333334,0.0,0.8
0.1,Q=0,-0.8300000000000001,0.0,0.8
0.1,Q=0,-0.8316666666666667,0.0,0.8
0.1,Q=0,-0.8333333333333334,0.0,0.8
0.1,Q=0,-0.8350000000000001,0.0,0.8
0.1,Q=0,-0.8366666666666667,0.0,0.8
0.1,Q=0,-0.8383333333333334,0.0,0.8
0.1,Q=0,-0.8400000000000001,0.0,0.8
0.1,Q=0,-0.8416666666666667,0.0,0.8
0.1,Q=0,-0.8433333333333334,0.0,0.8
0.1,Q=0,-0.8450000000000001,0.0,0.8
0.1,Q=0,-0.8466666666666667,0.0,0.8
0.1,Q=0,-0.8483333333333334,0.0,0.8
0.1,Q=0,-0.8500000000000001,0.0,0.8
0.1,Q=0,-0.8516666666666667,0.0,0.8
0.1,Q=0,-0.8533333333333334,0.0,0.8
0.1,Q=0,-0.8550000000000001,0.0,0.8
0.1,Q=0,-0.8566666666666667,0.0,0.8
0.1,Q=0,-0.8583333333333334,0.0,0.8
0.1,Q=0,-0.8600000000000001,0.0,0.8
0.1,Q=0,-0.8616666666666667,0.0,0.8
0.1,Q=0,-0.8633333333333334,0.0,0.8
0.1,Q=0,-0.8650000000000001,0.0,0.8
0.1,Q=0,-0.8666666666666667,0.0,0.8
0.1,Q=0,-0.8683333333333334,0.0,0.8
0.1,Q=0,-0.8700000000000001,0.0,0.8
0.1,Q=0,-0.8716666666666667,0.0,0.8
0.1,Q=0,-0.8733333333333334,0.0,0.8
0.1,Q=0,-0.8750000000000001,0.0,0.8
0.1,Q=0,-0.8766666666666667,0.0,0.8
0.1,Q=0,-0.8783333333333334,0.0,0.8
0.1,Q=0,-0.88,0.0,0.8
0.1,Q=0,-0.8816666666666667,0.0,0.8
0.1,Q=0,-0.8833333333333334,0.0,0.8
0.1,Q=0,-0.885,0.0,0.8
0.1,Q=0,-0.8866666666666667,0.0,0.8
0.1,Q=0,-0.8883333333333334,0.0,0.8
0.1,Q=0,-0.89,0.0,0.8
0.1,Q=0,-0.8916666666666667,0.0,0.8
0.1,Q=0,-0.8933333333333334,0.0,0.8
0.1,Q=0,-0.895,0.0,0.8
0.1,Q=0,-0.8966666666666667,0.0,0.8
0.1,Q=0,-0.8983333333333334,0.0,0.8
0.1,Q=0,-0.9,0.0,0.8
0.1,Q=0,-0.9016666666666667,0.0,0.8
0.1,Q=0,-0.9033333333333334,0.0,0.8
0.1,Q=0,-0.905,0.0,0.8
0.1,Q=0,-0.9066666666666667,0.0,0.8
0.1,Q=0,-0.9083333333333334,0.0,0.8
0.1,Q=0,-0.91,0.0,0.8
0.1,Q=0,-0.9116666666666667,0.0,0.8
0.1,Q=0,-0.9133333333333334,0.0,0.8
0.1,Q=0,-0.915,0.0,0.8
0.1,Q=0,-0.9166666666666667,0.0,0.8
0.1,Q=0,-0.9183333333333334,0.0,0.8
0.1,Q=0,-0.92,0.0,0.8
0.1,Q=0,-0.9216666666666667,0.0,0.8
0.1,Q=0,-0.9233333333333333,0.0,0.8
0.1,Q=0,-0.925,0.0,0.8
0.1,Q=0,-0.9266666666666667,0.0,0.8
0.1,Q=0,-0.9283333333333333,0.0,0.8
0.1,Q=0,-0.93,0.0,0.8
0.1,Q=0,-0.9316666666666668,0.0,0.8
0.1,Q=0,-0.9333333333333333,0.0,0.8
0.1,Q=0,-0.935,0.0,0.8
0.1,Q=0,-0.9366666666666668,0.0,0.8
0.1,Q=0,-0.9383333333333334,0.0,0.8
0.1,Q=0,-0.9400000000000001,0.0,0.8
0.1,Q=0,-0.9416666666666668,0.0,0.8
0.1,Q=0,-0.9433333333333334,0.0,0.8
0.1,Q=0,-0.9450000000000001,0.0,0.8
0.1,Q=0,-0.9466666666666668,0.0,0.8
0.1,Q=0,-0.9483333333333334,0.0,0.8
0.1,Q=0,-0.9500000000000001,0.0,0.8
0.1,Q=0,-0.9516666666666668,0.0,0.8
0.1,Q=0,-0.9533333333333334,0.0,0.8
0.1,Q=0,-0.9550000000000001,0.0,0.8
0.1,Q=0,-0.9566666666666668,0.0,0.8
0.1,Q=0,-0.9583333333333334,0.0,0.8
0.1,Q=0,-0.9600000000000001,0.0,0.8
0.1,Q=0,-0.9616666666666668,0.0,0.8
0.1,Q=0,-0.9633333333333334,0.0,0.8
0.1,Q=0,-0.9650000000000001,0.0,0.8
0.1,Q=0,-0.9666666666666667,0.0,0.8
0.1,Q=0,-0.9683333333333334,0.0,0.8
0.1,Q=0,-0.9700000000000001,0.0,0.8
0.1,Q=0,-0.9716666666666667,0.0,0.8
0.1,Q=0,-0.9733333333333334,0.0,0.8
0.1,Q=0,-0.9750000000000001,0.0,0.8
0.1,Q=0,-0.9766666666666667,0.0,0.8
0.1,Q=0,-0.9783333333333334,0.0,0.8
0.1,Q=0,-0.9800000000000001,0.0,0.8
0.1,Q=0,-0.9816666666666667,0.0,0.8
0.1,Q=0,-0.9833333333333334,0.0,0.8
0.1,Q=0,-0.9850000000000001,0.0,0.8
0.1,Q=0,-0.9866666666666667,0.0,0.8
0.1,Q=0,-0.9883333333333334,0.0,0.8
0.1,Q=0,-0.9900000000000001,0.0,0.8
0.1,Q=0,-0.9916666666666667,0.0,0.8
0.1,Q=0,-0.9933333333333334,0.0,0.8
0.1,Q=0,-0.9950000000000001,0.0,0.8
0.1,Q=0,-0.9966666666666667,0.0,0.8
0.1,Q=0,-0.9983333333333334,0.0,0.8
0.1,Q=0,-1.0,0.0,0.8
0.1,C=0,0.0,-0.0,0.0
0.1,C=0,0.0,-0.0010833333333333333,0.009749999999999998
0.1,C=0,0.0,-0.0021666666666666666,0.019499999999999997
0.1,C=0,0.0,-0.00325,0.029249999999999998
0.1,C=0,0.0,-0.004333333333333333,0.03899999999999999
0.1,C=0,0.0,-0.005416666666666667,0.048749999999999995
0.1,C=0,0.0,-0.0065,0.058499999999999996
0.1,C=0,0.0,-0.0075833333333333326,0.06824999999999999
0.1,C=0,0.0,-0.008666666666666666,0.07799999999999999
0.1,C=0,0.0,-0.00975,0.08775
0.1,C=0,0.0,-0.010833333333333334,0.09749999999999999
0.1,C=0,0.0,-0.011916666666666666,0.10725
0.1,C=0,0.0,-0.013,0.11699999999999999
0.1,C=0,0.0,-0.014083333333333333,0.12675
0.1,C=0,0.0,-0.015166666666666665,0.13649999999999998
0.1,C=0,0.0,-0.01625,0.14625
0.1,C=0,0.0,-0.017333333333333333,0.15599999999999997
0.1,C=0,0.0,-0.018416666666666665,0.16574999999999998
0.1,C=0,0.0,-0.0195,0.1755
0.1,C=0,0.0,-0.020583333333333332,0.18525
0.1,C=0,0.0,-0.021666666666666667,0.19499999999999998
0.1,C=0,0.0,-0.02275,0.20475
0.1,C=0,0.0,-0.02383333333333333,0.2145
0.1,C=0,0.0,-0.024916666666666667,0.22425
0.1,C=0,0.0,-0.026,0.23399999999999999
0.1,C=0,0.0,-0.02708333333333333,0.24374999999999997
0.1,C=0,0.0,-0.028166666666666666,0.2535
0.1,C=0,0.0,-0.029249999999999998,0.26325
0.1,C=0,0.0,-0.03033333333333333,0.27299999999999996
0.1,C=0,0.0,-0.03141666666666666,0.28274999999999995
0.1,C=0,0.0,-0.0325,0.2925
0.1,C=0,0.0,-0.03358333333333333,0.30225
0.1,C=0,0.0,-0.034666666666666665,0.31199999999999994
0.1,C=0,0.0,-0.03575,0.3217499999999999
0.1,C=0,0.0,-0.03683333333333333,0.33149999999999996
0.1,C=0,0.0,-0.03791666666666667,0.34125
0.1,C=0,0.0,-0.039,0.351
0.1,C=0,0.0,-0.04008333333333333,0.36075
0.1,C=0,0.0,-0.041166666666666664,0.3705
0.1,C=0,0.0,-0.042249999999999996,0.3802499999999999
0.1,C=0,0.0,-0.043333333333333335,0.38999999999999996
0.1,C=0,0.0,-0.04441666666666667,0.39975
0.1,C=0,0.0,-0.0455,0.4095
0.1,C=0,0.0,-0.04658333333333333,0.41924999999999996
0.1,C=0,0.0,-0.04766666666666666,0.429
0.1,C=0,0.0,-0.048749999999999995,0.43875
0.1,C=0,0.0,-0.049833333333333334,0.4485
0.1,C=0,0.0,-0.050916666666666666,0.45824999999999994
0.1,C=0,0.0,-0.052,0.46799999999999997
0.1,C=0,0.0,-0.05308333333333333,0.47774999999999995
0.1,C=0,0.0,-0.05416666666666666,0.48749999999999993
0.1,C=0,0.0,-0.05525,0.49724999999999997
0.1,C=0,0.0,-0.05633333333333333,0.507
0.1,C=0,0.0,-0.057416666666666664,0.5167499999999999
0.1,C=0,0.0,-0.058499999999999996,0.5265
0.1,C=0,0.0,-0.05958333333333333,0.53625
0.1,C=0,0.0,-0.06066666666666666,0.5459999999999999
0.1,C=0,0.0,-0.06175,0.55575
0.1,C=0,0.0,-0.06283333333333332,0.5654999999999999
0.1,C=0,0.0,-0.06391666666666666,0.5752499999999999
0.1,C=0,0.0,-0.065,0.585
0.1,C=0,0.0,-0.06608333333333333,0.5947499999999999
0.1,C=0,0.0,-0.06716666666666667,0.6045
0.1,C=0,0.0,-0.06824999999999999,0.6142499999999999
0.1,C=0,0.0,-0.06933333333333333,0.6239999999999999
0.1,C=0,0.0,-0.07041666666666667,0.6337499999999999
0.1,C=0,0.0,-0.0715,0.6434999999999998
0.1,C=0,0.0,-0.07258333333333333,0.65325
0.1,C=0,0.0,-0.07366666666666666,0.6629999999999999
0.1,C=0,0.0,-0.07475,0.67275
0.1,C=0,0.0,-0.07583333333333334,0.6825
0.1,C=0,0.0,-0.07691666666666666,0.6922499999999999
0.1,C=0,0.0,-0.078,0.702
0.1,C=0,0.0,-0.07908333333333332,0.7117499999999999
0.1,C=0,0.0,-0.08016666666666666,0.7215
0.1,C=0,0.0,-0.08125,0.7312500000000001
0.1,C=0,0.0,-0.08233333333333333,0.741
0.1,C=0,0.0,-0.08341666666666667,0.75075
0.1,C=0,0.0,-0.08449999999999999,0.7604999999999998
0.1,C=0,0.0,-0.08558333333333333,0.7702499999999999
0.1,C=0,0.0,-0.08666666666666667,0.7799999999999999
0.1,C=0,0.0,-0.08775,0.78975
0.1,C=0,0.0,-0.08883333333333333,0.7995
0.1,C=0,0.0,-0.08991666666666666,0.8092499999999999
0.1,C=0,0.0,-0.091,0.819
0.1,C=0,0.0,-0.09208333333333332,0.8287499999999999
0.1,C=0,0.0,-0.09316666666666666,0.8384999999999999
0.1,C=0,0.0,-0.09425,0.84825
0.1,C=0,0.0,-0.09533333333333333,0.858
0.1,C=0,0.0,-0.09641666666666666,0.86775
0.1,C=0,0.0,-0.09749999999999999,0.8775
0.1,C=0,0.0,-0.09858333333333333,0.88725
0.1,C=0,0.0,-0.09966666666666667,0.897
0.1,C=0,0.0,-0.1,0.9
0.1,C=0,0.0,-0.10074999999999999,0.90075
0.1,C=0,0.0,-0.10183333333333333,0.9018333333333334
0.1,C=0,0.0,-0.10291666666666666,0.9029166666666667
0.1,C=0,0.0,-0.104,0.904
0.1,C=0,0.0,-0.10508333333333333,0.9050833333333334
0.1,C=0,0.0,-0.10616666666666666,0.9061666666666667
0.1,C=0,0.0,-0.10725,0.90725
0.1,C=0,0.0,-0.10833333333333332,0.9083333333333333
0.1,C=0,0.0,-0.10941666666666666,0.9094166666666668
0.1,C=0,0.0,-0.1105,0.9105000000000001
0.1,C=0,0.0,-0.11158333333333333,0.9115833333333334
0.1,C=0,0.0,-0.11266666666666666,0.9126666666666667
0.1,C=0,0.0,-0.11374999999999999,0.9137500000000001
0.1,C=0,0.0,-0.11483333333333333,0.9148333333333334
0.1,C=0,0.0,-0.11591666666666667,0.9159166666666667
0.1,C=0,0.0,-0.11699999999999999,0.917
0.1,C=0,0.0,-0.11808333333333333,0.9180833333333334
0.1,C=0,0.0,-0.11916666666666666,0.9191666666666667
0.1,C=0,0.0,-0.12025,0.92025
0.1,C=0,0.0,-0.12133333333333332,0.9213333333333333
0.1,C=0,0.0,-0.12241666666666666,0.9224166666666667
0.1,C=0,0.0,-0.1235,0.9235
0.1,C=0,0.0,-0.12458333333333332,0.9245833333333333
0.1,C=0,0.0,-0.12566666666666665,0.9256666666666666
0.1,C=0,0.0,-0.12675,0.9267500000000001
0.1,C=0,0.0,-0.12783333333333333,0.9278333333333334
0.1,C=0,0.0,-0.12891666666666665,0.9289166666666667
0.1,C=0,0.0,-0.13,0.93
0.1,C=0,0.0,-0.13108333333333333,0.9310833333333334
0.1,C=0,0.0,-0.13216666666666665,0.9321666666666667
0.1,C=0,0.0,-0.13325,0.93325
0.1,C=0,0.0,-0.13433333333333333,0.9343333333333333
0.1,C=0,0.0,-0.13541666666666666,0.9354166666666667
0.1,C=0,0.0,-0.13649999999999998,0.9365
0.1,C=0,0.0,-0.13758333333333334,0.9375833333333334
0.1,C=0,0.0,-0.13866666666666666,0.9386666666666668
0.1,C=0,0.0,-0.13974999999999999,0.9397500000000001
0.1,C=0,0.0,-0.14083333333333334,0.9408333333333334
0.1,C=0,0.0,-0.14191666666666666,0.9419166666666667
0.1,C=0,0.0,-0.143,0.9430000000000001
0.1,C=0,0.0,-0.1440833333333333,0.9440833333333334
0.1,C=0,0.0,-0.14516666666666667,0.9451666666666667
0.1,C=0,0.0,-0.14625,0.94625
0.1,C=0,0.0,-0.14733333333333332,0.9473333333333334
0.1,C=0,0.0,-0.14841666666666667,0.9484166666666667
0.1,C=0,0.0,-0.1495,0.9495
0.1,C=0,0.0,-0.15058333333333332,0.9505833333333333
0.1,C=0,0.0,-0.15166666666666667,0.9516666666666667
0.1,C=0,0.0,-0.15275,0.95275
0.1,C=0,0.0,-0.15383333333333332,0.9538333333333333
0.1,C=0,0.0,-0.15491666666666665,0.9549166666666666
0.1,C=0,0.0,-0.156,0.9560000000000001
0.1,C=0,0.0,-0.15708333333333332,0.9570833333333334
0.1,C=0,0.0,-0.15816666666666665,0.9581666666666667
0.1,C=0,0.0,-0.15925,0.95925
0.1,C=0,0.0,-0.16033333333333333,0.9603333333333334
0.1,C=0,0.0,-0.16141666666666665,0.9614166666666667
0.1,C=0,0.0,-0.1625,0.9625
0.1,C=0,0.0,-0.16358333333333333,0.9635833333333333
0.1,C=0,0.0,-0.16466666666666666,0.9646666666666667
0.1,C=0,0.0,-0.16574999999999998,0.96575
0.1,C=0,0.0,-0.16683333333333333,0.9668333333333334
0.1,C=0,0.0,-0.16791666666666666,0.9679166666666668
0.1,C=0,0.0,-0.16899999999999998,0.9690000000000001
0.1,C=0,0.0,-0.17008333333333334,0.9700833333333334
0.1,C=0,0.0,-0.17116666666666666,0.9711666666666667
0.1,C=0,0.0,-0.17225,0.9722500000000001
0.1,C=0,0.0,-0.17333333333333334,0.9733333333333334
0.1,C=0,0.0,-0.17441666666666666,0.9744166666666667
0.1,C=0,0.0,-0.1755,0.9755
0.1,C=0,0.0,-0.17658333333333331,0.9765833333333334
0.1,C=0,0.0,-0.17766666666666667,0.9776666666666667
0.1,C=0,0.0,-0.17875,0.97875
0.1,C=0,0.0,-0.17983333333333332,0.9798333333333333
0.1,C=0,0.0,-0.18091666666666667,0.9809166666666667
0.1,C=0,0.0,-0.182,0.982
0.1,C=0,0.0,-0.18308333333333332,0.9830833333333333
0.1,C=0,0.0,-0.18416666666666665,0.9841666666666666
0.1,C=0,0.0,-0.18525,0.9852500000000001
0.1,C=0,0.0,-0.18633333333333332,0.9863333333333334
0.1,C=0,0.0,-0.18741666666666665,0.9874166666666667
0.1,C=0,0.0,-0.1885,0.9885
0.1,C=0,0.0,-0.18958333333333333,0.9895833333333334
0.1,C=0,0.0,-0.19066666666666665,0.9906666666666667
0.1,C=0,0.0,-0.19175,0.99175
0.1,C=0,0.0,-0.19283333333333333,0.9928333333333333
0.1,C=0,0.0,-0.19391666666666665,0.9939166666666667
0.1,C=0,0.0,-0.19499999999999998,0.995
0.1,C=0,0.0,-0.19608333333333333,0.9960833333333334
0.1,C=0,0.0,-0.19716666666666666,0.9971666666666668
0.1,C=0,0.0,-0.19824999999999998,0.9982500000000001
0.1,C=0,0.0,-0.19933333333333333,0.9993333333333334
0.1,C=0,0.0,-0.20041666666666666,1.0004166666666667
0.1,C=0,0.0,-0.20149999999999998,1.0015
0.1,C=0,0.0,-0.20258333333333334,1.0025833333333334
0.1,C=0,0.0,-0.20366666666666666,1.0036666666666667
0.1,C=0,0.0,-0.20475,1.00475
0.1,C=0,0.0,-0.2058333333333333,1.0058333333333334
0.1,C=0,0.0,-0.20691666666666667,1.0069166666666667
0.1,C=0,0.0,-0.208,1.008
0.1,C=0,0.0,-0.20908333333333332,1.0090833333333333
0.1,C=0,0.0,-0.21016666666666667,1.0101666666666667
0.1,C=0,0.0,-0.21125,1.01125
0.1,C=0,0.0,-0.21233333333333332,1.0123333333333333
0.1,C=0,0.0,-0.21341666666666664,1.0134166666666666
0.1,C=0,0.0,-0.2145,1.0145
0.1,C=0,0.0,-0.21558333333333332,1.0155833333333333
0.1,C=0,0.0,-0.21666666666666665,1.0166666666666666
0.1,C=0,0.0,-0.21775,1.01775
0.1,C=0,0.0,-0.21883333333333332,1.0188333333333333
0.1,C=0,0.0,-0.21991666666666665,1.0199166666666666
0.1,C=0,0.0,-0.221,1.0210000000000001
0.1,C=0,0.0,-0.22208333333333333,1.0220833333333335
0.1,C=0,0.0,-0.22316666666666665,1.0231666666666668
0.1,C=0,0.0,-0.22424999999999998,1.02425
0.1,C=0,0.0,-0.22533333333333333,1.0253333333333334
0.1,C=0,0.0,-0.22641666666666665,1.0264166666666668
0.1,C=0,0.0,-0.22749999999999998,1.0275
0.1,C=0,0.0,-0.22858333333333333,1.0285833333333334
0.1,C=0,0.0,-0.22966666666666666,1.0296666666666667
0.1,C=0,0.0,-0.23074999999999998,1.03075
0.1,C=0,0.0,-0.23183333333333334,1.0318333333333334
0.1,C=0,0.0,-0.23291666666666666,1.0329166666666667
0.1,C=0,0.0,-0.23399999999999999,1.034
0.1,C=0,0.0,-0.2350833333333333,1.0350833333333334
0.1,C=0,0.0,-0.23616666666666666,1.0361666666666667
0.1,C=0,0.0,-0.23725,1.03725
0.1,C=0,0.0,-0.2383333333333333,1.0383333333333333
0.1,C=0,0.0,-0.23941666666666667,1.0394166666666667
0.1,C=0,0.0,-0.2405,1.0405
0.1,C=0,0.0,-0.24158333333333332,1.0415833333333333
0.1,C=0,0.0,-0.24266666666666664,1.0426666666666666
0.1,C=0,0.0,-0.24375,1.04375
0.1,C=0,0.0,-0.24483333333333332,1.0448333333333333
0.1,C=0,0.0,-0.24591666666666664,1.0459166666666666
0.1,C=0,0.0,-0.247,1.0470000000000002
0.1,C=0,0.0,-0.24808333333333332,1.0480833333333335
0.1,C=0,0.0,-0.24916666666666665,1.0491666666666668
0.1,C=0,0.0,-0.25,1.05
0.1,C=0,0.0,-0.25025,1.0502500000000001
0.1,C=0,0.0,-0.2513333333333333,1.0513333333333335
0.1,C=0,0.0,-0.2524166666666667,1.0524166666666668
0.1,C=0,0.0,-0.2535,1.0535
0.1,C=0,0.0,-0.25458333333333333,1.0545833333333334
0.1,C=0,0.0,-0.25566666666666665,1.0556666666666668
0.1,C=0,0.0,-0.25675,1.05675
0.1,C=0,0.0,-0.2578333333333333,1.0578333333333334
0.1,C=0,0.0,-0.25891666666666663,1.0589166666666667
0.1,C=0,0.0,-0.26,1.06
0.1,C=0,0.0,-0.26108333333333333,1.0610833333333334
0.1,C=0,0.0,-0.26216666666666666,1.0621666666666667
0.1,C=0,0.0,-0.26325,1.06325
0.1,C=0,0.0,-0.2643333333333333,1.0643333333333334
0.1,C=0,0.0,-0.26541666666666663,1.0654166666666667
0.1,C=0,0.0,-0.2665,1.0665
0.1,C=0,0.0,-0.26758333333333334,1.0675833333333333
0.1,C=0,0.0,-0.26866666666666666,1.0686666666666667
0.1,C=0,0.0,-0.26975,1.06975
0.1,C=0,0.0,-0.2708333333333333,1.0708333333333333
0.1,C=0,0.0,-0.27191666666666664,1.0719166666666666
0.1,C=0,0.0,-0.27299999999999996,1.073
0.1,C=0,0.0,-0.27408333333333335,1.0740833333333333
0.1,C=0,0.0,-0.27516666666666667,1.0751666666666666
0.1,C=0,0.0,-0.27625,1.07625
0.1,C=0,0.0,-0.2773333333333333,1.0773333333333333
0.1,C=0,0.0,-0.27841666666666665,1.0784166666666666
0.1,C=0,0.0,-0.27949999999999997,1.0795
0.1,C=0,0.0,-0.2805833333333333,1.0805833333333332
0.1,C=0,0.0,-0.2816666666666667,1.0816666666666668
0.1,C=0,0.0,-0.28275,1.08275
0.1,C=0,0.0,-0.2838333333333333,1.0838333333333334
0.1,C=0,0.0,-0.28491666666666665,1.0849166666666668
0.1,C=0,0.0,-0.286,1.086
0.1,C=0,0.0,-0.2870833333333333,1.0870833333333334
0.1,C=0,0.0,-0.2881666666666666,1.0881666666666667
0.1,C=0,0.0,-0.28925,1.08925
0.1,C=0,0.0,-0.29033333333333333,1.0903333333333334
0.1,C=0,0.0,-0.29141666666666666,1.0914166666666667
0.1,C=0,0.0,-0.2925,1.0925
0.1,C=0,0.0,-0.2935833333333333,1.0935833333333334
0.1,C=0,0.0,-0.29466666666666663,1.0946666666666667
0.1,C=0,0.0,-0.29575,1.09575
0.1,C=0,0.0,-0.29683333333333334,1.0968333333333333
0.1,C=0,0.0,-0.29791666666666666,1.0979166666666667
0.1,C=0,0.0,-0.299,1.099
0.1,C=0,0.0,-0.3000833333333333,1.1000833333333333
0.1,C=0,0.0,-0.30116666666666664,1.1011666666666666
0.1,C=0,0.0,-0.30224999999999996,1.10225
0.1,C=0,0.0,-0.30333333333333334,1.1033333333333335
0.1,C=0,0.0,-0.30441666666666667,1.1044166666666668
0.1,C=0,0.0,-0.3055,1.1055000000000001
0.1,C=0,0.0,-0.3065833333333333,1.1065833333333335
0.1,C=0,0.0,-0.30766666666666664,1.1076666666666668
0.1,C=0,0.0,-0.30874999999999997,1.1087500000000001
0.1,C=0,0.0,-0.3098333333333333,1.1098333333333334
0.1,C=0,0.0,-0.3109166666666667,1.1109166666666668
0.1,C=0,0.0,-0.312,1.112
0.1,C=0,0.0,-0.3130833333333333,1.1130833333333334
0.1,C=0,0.0,-0.31416666666666665,1.1141666666666667
0.1,C=0,0.0,-0.31525,1.11525
0.1,C=0,0.0,-0.3163333333333333,1.1163333333333334
0.1,C=0,0.0,-0.3174166666666666,1.1174166666666667
0.1,C=0,0.0,-0.3185,1.1185
0.1,C=0,0.0,-0.31958333333333333,1.1195833333333334
0.1,C=0,0.0,-0.32066666666666666,1.1206666666666667
0.1,C=0,0.0,-0.32175,1.12175
0.1,C=0,0.0,-0.3228333333333333,1.1228333333333333
0.1,C=0,0.0,-0.32391666666666663,1.1239166666666667
0.1,C=0,0.0,-0.325,1.125
0.1,C=0,0.0,-0.32608333333333334,1.1260833333333333
0.1,C=0,0.0,-0.32716666666666666,1.1271666666666667
0.1,C=0,0.0,-0.32825,1.12825
0.1,C=0,0.0,-0.3293333333333333,1.1293333333333333
0.1,C=0,0.0,-0.33041666666666664,1.1304166666666666
0.1,C=0,0.0,-0.33149999999999996,1.1315
0.1,C=0,0.0,-0.33258333333333334,1.1325833333333333
0.1,C=0,0.0,-0.33366666666666667,1.1336666666666666
0.1,C=0,0.0,-0.33475,1.13475
0.1,C=0,0.0,-0.3358333333333333,1.1358333333333333
0.1,C=0,0.0,-0.33691666666666664,1.1369166666666666
0.1,C=0,0.0,-0.33799999999999997,1.138
0.1,C=0,0.0,-0.3390833333333333,1.1390833333333332
0.1,C=0,0.0,-0.3401666666666667,1.1401666666666668
0.1,C=0,0.0,-0.34125,1.14125
0.1,C=0,0.0,-0.3423333333333333,1.1423333333333334
0.1,C=0,0.0,-0.34341666666666665,1.1434166666666667
0.1,C=0,0.0,-0.3445,1.1445
0.1,C=0,0.0,-0.3455833333333333,1.1455833333333334
0.1,C=0,0.0,-0.3466666666666667,1.1466666666666667
0.1,C=0,0.0,-0.34775,1.14775
0.1,C=0,0.0,-0.34883333333333333,1.1488333333333334
0.1,C=0,0.0,-0.34991666666666665,1.1499166666666667
0.1,C=0,0.0,-0.351,1.151
0.1,C=0,0.0,-0.3520833333333333,1.1520833333333333
0.1,C=0,0.0,-0.35316666666666663,1.1531666666666667
0.1,C=0,0.0,-0.35425,1.15425
0.1,C=0,0.0,-0.35533333333333333,1.1553333333333333
0.1,C=0,0.0,-0.35641666666666666,1.1564166666666666
0.1,C=0,0.0,-0.3575,1.1575
0.1,C=0,0.0,-0.3585833333333333,1.1585833333333333
0.1,C=0,0.0,-0.35966666666666663,1.1596666666666666
0.1,C=0,0.0,-0.36074999999999996,1.16075
0.1,C=0,0.0,-0.36183333333333334,1.1618333333333335
0.1,C=0,0.0,-0.36291666666666667,1.1629166666666668
0.1,C=0,0.0,-0.364,1.1640000000000001
0.1,C=0,0.0,-0.3650833333333333,1.1650833333333335
0.1,C=0,0.0,-0.36616666666666664,1.1661666666666668
0.1,C=0,0.0,-0.36724999999999997,1.1672500000000001
0.1,C=0,0.0,-0.3683333333333333,1.1683333333333334
0.1,C=0,0.0,-0.36941666666666667,1.1694166666666668
0.1,C=0,0.0,-0.3705,1.1705
0.1,C=0,0.0,-0.3715833333333333,1.1715833333333334
0.1,C=0,0.0,-0.37266666666666665,1.1726666666666667
0.1,C=0,0.0,-0.37374999999999997,1.17375
0.1,C=0,0.0,-0.3748333333333333,1.1748333333333334
0.1,C=0,0.0,-0.3759166666666667,1.1759166666666667
0.1,C=0,0.0,-0.377,1.177
0.1,C=0,0.0,-0.3780833333333333,1.1780833333333334
0.1,C=0,0.0,-0.37916666666666665,1.1791666666666667
0.1,C=0,0.0,-0.38025,1.18025
0.1,C=0,0.0,-0.3813333333333333,1.1813333333333333
0.1,C=0,0.0,-0.3824166666666666,1.1824166666666667
0.1,C=0,0.0,-0.3835,1.1835
0.1,C=0,0.0,-0.38458333333333333,1.1845833333333333
0.1,C=0,0.0,-0.38566666666666666,1.1856666666666666
0.1,C=0,0.0,-0.38675,1.18675
0.1,C=0,0.0,-0.3878333333333333,1.1878333333333333
0.1,C=0,0.0,-0.38891666666666663,1.1889166666666666
0.1,C=0,0.0,-0.38999999999999996,1.19
0.1,C=0,0.0,-0.39108333333333334,1.1910833333333333
0.1,C=0,0.0,-0.39216666666666666,1.1921666666666666
0.1,C=0,0.0,-0.39325,1.19325
0.1,C=0,0.0,-0.3943333333333333,1.1943333333333332
0.1,C=0,0.0,-0.39541666666666664,1.1954166666666666
0.1,C=0,0.0,-0.39649999999999996,1.1965
0.1,C=0,0.0,-0.3975833333333333,1.1975833333333332
0.1,C=0,0.0,-0.39866666666666667,1.1986666666666668
0.1,C=0,0.0,-0.39975,1.19975
0.1,C=0,0.0,-0.4,1.2000000000000002
0.1,C=0,0.0,-0.4008333333333333,1.2008333333333334
0.1,C=0,0.0,-0.40191666666666664,1.2019166666666667
0.1,C=0,0.0,-0.40299999999999997,1.203
0.1,C=0,0.0,-0.4040833333333333,1.2040833333333334
0.1,C=0,0.0,-0.4051666666666667,1.2051666666666667
0.1,C=0,0.0,-0.40625,1.20625
0.1,C=0,0.0,-0.4073333333333333,1.2073333333333334
0.1,C=0,0.0,-0.40841666666666665,1.2084166666666667
0.1,C=0,0.0,-0.4095,1.2095
0.1,C=0,0.0,-0.4105833333333333,1.2105833333333333
0.1,C=0,0.0,-0.4116666666666666,1.2116666666666667
0.1,C=0,0.0,-0.41275,1.21275
0.1,C=0,0.0,-0.41383333333333333,1.2138333333333333
0.1,C=0,0.0,-0.41491666666666666,1.2149166666666666
0.1,C=0,0.0,-0.416,1.216
0.1,C=0,0.0,-0.4170833333333333,1.2170833333333333
0.1,C=0,0.0,-0.41816666666666663,1.2181666666666666
0.1,C=0,0.0,-0.41924999999999996,1.21925
0.1,C=0,0.0,-0.42033333333333334,1.2203333333333335
0.1,C=0,0.0,-0.42141666666666666,1.2214166666666668
0.1,C=0,0.0,-0.4225,1.2225000000000001
0.1,C=0,0.0,-0.4235833333333333,1.2235833333333335
0.1,C=0,0.0,-0.42466666666666664,1.2246666666666668
0.1,C=0,0.0,-0.42574999999999996,1.2257500000000001
0.1,C=0,0.0,-0.4268333333333333,1.2268333333333334
0.1,C=0,0.0,-0.42791666666666667,1.2279166666666668
0.1,C=0,0.0,-0.429,1.229
0.1,C=0,0.0,-0.4300833333333333,1.2300833333333334
0.1,C=0,0.0,-0.43116666666666664,1.2311666666666667
0.1,C=0,0.0,-0.43224999999999997,1.23225
0.1,C=0,0.0,-0.4333333333333333,1.2333333333333334
0.1,C=0,0.0,-0.4344166666666667,1.2344166666666667
0.1,C=0,0.0,-0.4355,1.2355
0.1,C=0,0.0,-0.4365833333333333,1.2365833333333334
0.1,C=0,0.0,-0.43766666666666665,1.2376666666666667
0.1,C=0,0.0,-0.43875,1.23875
0.1,C=0,0.0,-0.4398333333333333,1.2398333333333333
0.1,C=0,0.0,-0.4409166666666666,1.2409166666666667
0.1,C=0,0.0,-0.442,1.242
0.1,C=0,0.0,-0.44308333333333333,1.2430833333333333
0.1,C=0,0.0,-0.44416666666666665,1.2441666666666666
0.1,C=0,0.0,-0.44525,1.24525
0.1,C=0,0.0,-0.4463333333333333,1.2463333333333333
0.1,C=0,0.0,-0.44741666666666663,1.2474166666666666
0.1,C=0,0.0,-0.44849999999999995,1.2485
0.1,C=0,0.0,-0.44958333333333333,1.2495833333333333
0.1,C=0,0.0,-0.45066666666666666,1.2506666666666666
0.1,C=0,0.0,-0.45175,1.25175
0.1,C=0,0.0,-0.4528333333333333,1.2528333333333332
0.1,C=0,0.0,-0.45391666666666663,1.2539166666666666
0.1,C=0,0.0,-0.45499999999999996,1.255
0.1,C=0,0.0,-0.4560833333333333,1.2560833333333332
0.1,C=0,0.0,-0.45716666666666667,1.2571666666666668
0.1,C=0,0.0,-0.45825,1.25825
0.1,C=0,0.0,-0.4593333333333333,1.2593333333333334
0.1,C=0,0.0,-0.46041666666666664,1.2604166666666667
0.1,C=0,0.0,-0.46149999999999997,1.2615
0.1,C=0,0.0,-0.4625833333333333,1.2625833333333334
0.1,C=0,0.0,-0.46366666666666667,1.2636666666666667
0.1,C=0,0.0,-0.46475,1.26475
0.1,C=0,0.0,-0.4658333333333333,1.2658333333333334
0.1,C=0,0.0,-0.46691666666666665,1.2669166666666667
0.1,C=0,0.0,-0.46799999999999997,1.268
0.1,C=0,0.0,-0.4690833333333333,1.2690833333333333
0.1,C=0,0.0,-0.4701666666666666,1.2701666666666667
0.1,C=0,0.0,-0.47125,1.27125
0.1,C=0,0.0,-0.4723333333333333,1.2723333333333333
0.1,C=0,0.0,-0.47341666666666665,1.2734166666666666
0.1,C=0,0.0,-0.4745,1.2745
0.1,C=0,0.0,-0.4755833333333333,1.2755833333333333
0.1,C=0,0.0,-0.4766666666666666,1.2766666666666666
0.1,C=0,0.0,-0.47774999999999995,1.27775
0.1,C=0,0.0,-0.47883333333333333,1.2788333333333335
0.1,C=0,0.0,-0.47991666666666666,1.2799166666666668
0.1,C=0,0.0,-0.481,1.2810000000000001
0.1,C=0,0.0,-0.4820833333333333,1.2820833333333335
0.1,C=0,0.0,-0.48316666666666663,1.2831666666666668
0.1,C=0,0.0,-0.48424999999999996,1.2842500000000001
0.1,C=0,0.0,-0.4853333333333333,1.2853333333333334
0.1,C=0,0.0,-0.48641666666666666,1.2864166666666668
0.1,C=0,0.0,-0.4875,1.2875
0.1,C=0,0.0,-0.4885833333333333,1.2885833333333334
0.1,C=0,0.0,-0.48966666666666664,1.2896666666666667
0.1,C=0,0.0,-0.49074999999999996,1.29075
0.1,C=0,0.0,-0.4918333333333333,1.2918333333333334
0.1,C=0,0.0,-0.49291666666666667,1.2929166666666667
0.1,C=0,0.0,-0.494,1.294
0.1,C=0,0.0,-0.4950833333333333,1.2950833333333334
0.1,C=0,0.0,-0.49616666666666664,1.2961666666666667
0.1,C=0,0.0,-0.49724999999999997,1.29725
0.1,C=0,0.0,-0.4983333333333333,1.2983333333333333
0.1,C=0,0.0,-0.4994166666666666,1.2994166666666667
0.1,C=0,0.0,-0.5005,1.3005
0.1,C=0,0.0,-0.5015833333333333,1.3015833333333333
0.1,C=0,0.0,-0.5026666666666666,1.3026666666666666
0.1,C=0,0.0,-0.50375,1.30375
0.1,C=0,0.0,-0.5048333333333334,1.3048333333333333
0.1,C=0,0.0,-0.5059166666666667,1.3059166666666666
0.1,C=0,0.0,-0.507,1.307
0.1,C=0,0.0,-0.5080833333333333,1.3080833333333333
0.1,C=0,0.0,-0.5091666666666667,1.3091666666666666
0.1,C=0,0.0,-0.51025,1.31025
0.1,C=0,0.0,-0.5113333333333333,1.3113333333333332
0.1,C=0,0.0,-0.5124166666666666,1.3124166666666666
0.1,C=0,0.0,-0.5135,1.3135
0.1,C=0,0.0,-0.5145833333333333,1.3145833333333332
0.1,C=0,0.0,-0.5156666666666666,1.3156666666666665
0.1,C=0,0.0,-0.5167499999999999,1.3167499999999999
0.1,C=0,0.0,-0.5178333333333333,1.3178333333333332
0.1,C=0,0.0,-0.5189166666666667,1.3189166666666667
0.1,C=0,0.0,-0.52,1.32
0.1,C=0,0.0,-0.5210833333333333,1.3210833333333334
0.1,C=0,0.0,-0.5221666666666667,1.3221666666666667
0.1,C=0,0.0,-0.52325,1.32325
0.1,C=0,0.0,-0.5243333333333333,1.3243333333333334
0.1,C=0,0.0,-0.5254166666666666,1.3254166666666667
0.1,C=0,0.0,-0.5265,1.3265
0.1,C=0,0.0,-0.5275833333333333,1.3275833333333333
0.1,C=0,0.0,-0.5286666666666666,1.3286666666666667
0.1,C=0,0.0,-0.5297499999999999,1.32975
0.1,C=0,0.0,-0.5308333333333333,1.3308333333333333
0.1,C=0,0.0,-0.5319166666666666,1.3319166666666666
0.1,C=0,0.0,-0.533,1.3330000000000002
0.1,C=0,0.0,-0.5340833333333334,1.3340833333333335
0.1,C=0,0.0,-0.5351666666666667,1.3351666666666668
0.1,C=0,0.0,-0.53625,1.3362500000000002
0.1,C=0,0.0,-0.5373333333333333,1.3373333333333335
0.1,C=0,0.0,-0.5384166666666667,1.3384166666666668
0.1,C=0,0.0,-0.5395,1.3395000000000001
0.1,C=0,0.0,-0.5405833333333333,1.3405833333333335
0.1,C=0,0.0,-0.5416666666666666,1.3416666666666668
0.1,C=0,0.0,-0.54275,1.34275
0.1,C=0,0.0,-0.5438333333333333,1.3438333333333334
0.1,C=0,0.0,-0.5449166666666666,1.3449166666666668
0.1,C=0,0.0,-0.5459999999999999,1.346
0.1,C=0,0.0,-0.5470833333333333,1.3470833333333334
0.1,C=0,0.0,-0.5481666666666667,1.3481666666666667
0.1,C=0,0.0,-0.54925,1.34925
0.1,C=0,0.0,-0.5503333333333333,1.3503333333333334
0.1,C=0,0.0,-0.5514166666666667,1.3514166666666667
0.1,C=0,0.0,-0.5525,1.3525
0.1,C=0,0.0,-0.5535833333333333,1.3535833333333334
0.1,C=0,0.0,-0.5546666666666666,1.3546666666666667
0.1,C=0,0.0,-0.55575,1.35575
0.1,C=0,0.0,-0.5568333333333333,1.3568333333333333
0.1,C=0,0.0,-0.5579166666666666,1.3579166666666667
0.1,C=0,0.0,-0.5589999999999999,1.359
0.1,C=0,0.0,-0.5600833333333333,1.3600833333333333
0.1,C=0,0.0,-0.5611666666666666,1.3611666666666666
0.1,C=0,0.0,-0.56225,1.36225
0.1,C=0,0.0,-0.5633333333333334,1.3633333333333333
0.1,C=0,0.0,-0.5644166666666667,1.3644166666666666
0.1,C=0,0.0,-0.5655,1.3655
0.1,C=0,0.0,-0.5665833333333333,1.3665833333333333
0.1,C=0,0.0,-0.5676666666666667,1.3676666666666666
0.1,C=0,0.0,-0.56875,1.36875
0.1,C=0,0.0,-0.5698333333333333,1.3698333333333332
0.1,C=0,0.0,-0.5709166666666666,1.3709166666666666
0.1,C=0,0.0,-0.572,1.3719999999999999
0.1,C=0,0.0,-0.5730833333333333,1.3730833333333332
0.1,C=0,0.0,-0.5741666666666666,1.3741666666666665
0.1,C=0,0.0,-0.5752499999999999,1.3752499999999999
0.1,C=0,0.0,-0.5763333333333333,1.3763333333333332
0.1,C=0,0.0,-0.5774166666666667,1.3774166666666667
0.1,C=0,0.0,-0.5785,1.3785
0.1,C=0,0.0,-0.5795833333333333,1.3795833333333334
0.1,C=0,0.0,-0.5806666666666667,1.3806666666666667
0.1,C=0,0.0,-0.58175,1.38175
0.1,C=0,0.0,-0.5828333333333333,1.3828333333333334
0.1,C=0,0.0,-0.5839166666666666,1.3839166666666667
0.1,C=0,0.0,-0.585,1.385
0.1,C=0,0.0,-0.5860833333333333,1.3860833333333333
0.1,C=0,0.0,-0.5871666666666666,1.3871666666666667
0.1,C=0,0.0,-0.5882499999999999,1.38825
0.1,C=0,0.0,-0.5893333333333333,1.3893333333333333
0.1,C=0,0.0,-0.5904166666666666,1.3904166666666666
0.1,C=0,0.0,-0.5915,1.3915000000000002
0.1,C=0,0.0,-0.5925833333333334,1.3925833333333335
0.1,C=0,0.0,-0.5936666666666667,1.3936666666666668
0.1,C=0,0.0,-0.59475,1.3947500000000002
0.1,C=0,0.0,-0.5958333333333333,1.3958333333333335
0.1,C=0,0.0,-0.5969166666666667,1.3969166666666668
0.1,C=0,0.0,-0.598,1.3980000000000001
0.1,C=0,0.0,-0.5990833333333333,1.3990833333333335
0.1,C=0,0.0,-0.6001666666666666,1.4001666666666668
0.1,C=0,0.0,-0.60125,1.40125
0.1,C=0,0.0,-0.6023333333333333,1.4023333333333334
0.1,C=0,0.0,-0.6034166666666666,1.4034166666666668
0.1,C=0,0.0,-0.6044999999999999,1.4045
0.1,C=0,0.0,-0.6055833333333333,1.4055833333333334
0.1,C=0,0.0,-0.6066666666666667,1.4066666666666667
0.1,C=0,0.0,-0.60775,1.40775
0.1,C=0,0.0,-0.6088333333333333,1.4088333333333334
0.1,C=0,0.0,-0.6099166666666667,1.4099166666666667
0.1,C=0,0.0,-0.611,1.411
0.1,C=0,0.0,-0.6120833333333333,1.4120833333333334
0.1,C=0,0.0,-0.6131666666666666,1.4131666666666667
0.1,C=0,0.0,-0.61425,1.41425
0.1,C=0,0.0,-0.6153333333333333,1.4153333333333333
0.1,C=0,0.0,-0.6164166666666666,1.4164166666666667
0.1,C=0,0.0,-0.6174999999999999,1.4175
0.1,C=0,0.0,-0.6185833333333333,1.4185833333333333
0.1,C=0,0.0,-0.6196666666666666,1.4196666666666666
0.1,C=0,0.0,-0.62075,1.42075
0.1,C=0,0.0,-0.6218333333333333,1.4218333333333333
0.1,C=0,0.0,-0.6229166666666667,1.4229166666666666
0.1,C=0,0.0,-0.624,1.424
0.1,C=0,0.0,-0.6250833333333333,1.4250833333333333
0.1,C=0,0.0,-0.6261666666666666,1.4261666666666666
0.1,C=0,0.0,-0.62725,1.42725
0.1,C=0,0.0,-0.6283333333333333,1.4283333333333332
0.1,C=0,0.0,-0.6294166666666666,1.4294166666666666
0.1,C=0,0.0,-0.6305,1.4304999999999999
0.1,C=0,0.0,-0.6315833333333333,1.4315833333333332
0.1,C=0,0.0,-0.6326666666666666,1.4326666666666665
0.1,C=0,0.0,-0.6337499999999999,1.4337499999999999
0.1,C=0,0.0,-0.6348333333333332,1.4348333333333332
0.1,C=0,0.0,-0.6359166666666667,1.4359166666666667
0.1,C=0,0.0,-0.637,1.437
0.1,C=0,0.0,-0.6380833333333333,1.4380833333333334
0.1,C=0,0.0,-0.6391666666666667,1.4391666666666667
0.1,C=0,0.0,-0.64025,1.44025
0.1,C=0,0.0,-0.6413333333333333,1.4413333333333334
0.1,C=0,0.0,-0.6424166666666666,1.4424166666666667
0.1,C=0,0.0,-0.6435,1.4435
0.1,C=0,0.0,-0.6445833333333333,1.4445833333333333
0.1,C=0,0.0,-0.6456666666666666,1.4456666666666667
0.1,C=0,0.0,-0.6467499999999999,1.44675
0.1,C=0,0.0,-0.6478333333333333,1.4478333333333333
0.1,C=0,0.0,-0.6489166666666666,1.4489166666666666
0.1,C=0,0.0,-0.65,1.4500000000000002
0.25,Q=0,-0.0,0.0,0.0
0.25,Q=0,-0.0016666666666666668,0.0,0.0016666666666666668
0.25,Q=0,-0.0033333333333333335,0.0,0.0033333333333333335
0.25,Q=0,-0.005,0.0,0.005
0.25,Q=0,-0.006666666666666667,0.0,0.006666666666666667
0.25,Q=0,-0.008333333333333333,0.0,0.008333333333333333
0.25,Q=0,-0.01,0.0,0.01
0.25,Q=0,-0.011666666666666667,0.0,0.011666666666666667
0.25,Q=0,-0.013333333333333334,0.0,0.013333333333333334
0.25,Q=0,-0.015000000000000001,0.0,0.015000000000000001
0.25,Q=0,-0.016666666666666666,0.0,0.016666666666666666
0.25,Q=0,-0.018333333333333333,0.0,0.018333333333333333
0.25,Q=0,-0.02,0.0,0.02
0.25,Q=0,-0.021666666666666667,0.0,0.021666666666666667
0.25,Q=0,-0.023333333333333334,0.0,0.023333333333333334
0.25,Q=0,-0.025,0.0,0.025
0.25,Q=0,-0.02666666666666667,0.0,0.02666666666666667
0.25,Q=0,-0.028333333333333335,0.0,0.028333333333333335
0.25,Q=0,-0.030000000000000002,0.0,0.030000000000000002
0.25,Q=0,-0.03166666666666667,0.0,0.03166666666666667
0.25,Q=0,-0.03333333333333333,0.0,0.03333333333333333
0.25,Q=0,-0.035,0.0,0.035
0.25,Q=0,-0.03666666666666667,0.0,0.03666666666666667
0.25,Q=0,-0.03833333333333334,0.0,0.03833333333333334
0.25,Q=0,-0.04,0.0,0.04
0.25,Q=0,-0.04166666666666667,0.0,0.04166666666666667
0.25,Q=0,-0.043333333333333335,0.0,0.043333333333333335
0.25,Q=0,-0.045000000000000005,0.0,0.045000000000000005
0.25,Q=0,-0.04666666666666667,0.0,0.04666666666666667
0.25,Q=0,-0.04833333333333334,0.0,0.04833333333333334
0.25,Q=0,-0.05,0.0,0.05
0.25,Q=0,-0.05166666666666667,0.0,0.05166666666666667
0.25,Q=0,-0.05333333333333334,0.0,0.05333333333333334
0.25,Q=0,-0.055,0.0,0.055
0.25,Q=0,-0.05666666666666667,0.0,0.05666666666666667
0.25,Q=0,-0.058333333333333334,0.0,0.058333333333333334
0.25,Q=0,-0.060000000000000005,0.0,0.060000000000000005
0.25,Q=0,-0.06166666666666667,0.0,0.06166666666666667
0.25,Q=0,-0.06333333333333334,0.0,0.06333333333333334
0.25,Q=0,-0.065,0.0,0.065
0.25,Q=0,-0.06666666666666667,0.0,0.06666666666666667
0.25,Q=0,-0.06833333333333334,0.0,0.06833333333333334
0.25,Q=0,-0.07,0.0,0.07
0.25,Q=0,-0.07166666666666667,0.0,0.07166666666666667
0.25,Q=0,-0.07333333333333333,0.0,0.07333333333333333
0.25,Q=0,-0.07500000000000001,0.0,0.07500000000000001
0.25,Q=0,-0.07666666666666667,0.0,0.07666666666666667
0.25,Q=0,-0.07833333333333334,0.0,0.07833333333333334
0.25,Q=0,-0.08,0.0,0.08
0.25,Q=0,-0.08166666666666667,0.0,0.08166666666666667
0.25,Q=0,-0.08333333333333334,0.0,0.08333333333333334
0.25,Q=0,-0.085,0.0,0.085
0.25,Q=0,-0.08666666666666667,0.0,0.08666666666666667
0.25,Q=0,-0.08833333333333333,0.0,0.08833333333333333
0.25,Q=0,-0.09000000000000001,0.0,0.09000000000000001
0.25,Q=0,-0.09166666666666667,0.0,0.09166666666666667
0.25,Q=0,-0.09333333333333334,0.0,0.09333333333333334
0.25,Q=0,-0.095,0.0,0.095
0.25,Q=0,-0.09666666666666668,0.0,0.09666666666666668
0.25,Q=0,-0.09833333333333334,0.0,0.09833333333333334
0.25,Q=0,-0.1,0.0,0.1
0.25,Q=0,-0.10166666666666667,0.0,0.10166666666666667
0.25,Q=0,-0.10333333333333335,0.0,0.10333333333333335
0.25,Q=0,-0.10500000000000001,0.0,0.10500000000000001
0.25,Q=0,-0.10666666666666667,0.0,0.10666666666666667
0.25,Q=0,-0.10833333333333334,0.0,0.10833333333333334
0.25,Q=0,-0.11,0.0,0.11
0.25,Q=0,-0.11166666666666668,0.0,0.11166666666666668
0.25,Q=0,-0.11333333333333334,0.0,0.11333333333333334
0.25,Q=0,-0.115,0.0,0.115
0.25,Q=0,-0.11666666666666667,0.0,0.11666666666666667
0.25,Q=0,-0.11833333333333335,0.0,0.11833333333333335
0.25,Q=0,-0.12000000000000001,0.0,0.12000000000000001
0.25,Q=0,-0.12166666666666667,0.0,0.12166666666666667
0.25,Q=0,-0.12333333333333334,0.0,0.12333333333333334
0.25,Q=0,-0.125,0.0,0.125
0.25,Q=0,-0.12666666666666668,0.0,0.12666666666666668
0.25,Q=0,-0.12833333333333335,0.0,0.12833333333333335
0.25,Q=0,-0.13,0.0,0.13
0.25,Q=0,-0.13166666666666668,0.0,0.13166666666666668
0.25,Q=0,-0.13333333333333333,0.0,0.13333333333333333
0.25,Q=0,-0.135,0.0,0.135
0.25,Q=0,-0.1366666666666667,0.0,0.1366666666666667
0.25,Q=0,-0.13833333333333334,0.0,0.13833333333333334
0.25,Q=0,-0.14,0.0,0.14
0.25,Q=0,-0.14166666666666666,0.0,0.14166666666666666
0.25,Q=0,-0.14333333333333334,0.0,0.14333333333333334
0.25,Q=0,-0.14500000000000002,0.0,0.14500000000000002
0.25,Q=0,-0.14666666666666667,0.0,0.14666666666666667
0.25,Q=0,-0.14833333333333334,0.0,0.14833333333333334
0.25,Q=0,-0.15000000000000002,0.0,0.15000000000000002
0.25,Q=0,-0.15166666666666667,0.0,0.15166666666666667
0.25,Q=0,-0.15333333333333335,0.0,0.15333333333333335
0.25,Q=0,-0.155,0.0,0.155
0.25,Q=0,-0.15666666666666668,0.0,0.15666666666666668
0.25,Q=0,-0.15833333333333335,0.0,0.15833333333333335
0.25,Q=0,-0.16,0.0,0.16
0.25,Q=0,-0.16166666666666668,0.0,0.16166666666666668
0.25,Q=0,-0.16333333333333333,0.0,0.16333333333333333
0.25,Q=0,-0.165,0.0,0.165
0.25,Q=0,-0.16666666666666669,0.0,0.16666666666666669
0.25,Q=0,-0.16833333333333333,0.0,0.16833333333333333
0.25,Q=0,-0.17,0.0,0.17
0.25,Q=0,-0.1716666666666667,0.0,0.1716666666666667
0.25,Q=0,-0.17333333333333334,0.0,0.17333333333333334
0.25,Q=0,-0.17500000000000002,0.0,0.17500000000000002
0.25,Q=0,-0.17666666666666667,0.0,0.17666666666666667
0.25,Q=0,-0.17833333333333334,0.0,0.17833333333333334
0.25,Q=0,-0.18000000000000002,0.0,0.18000000000000002
0.25,Q=0,-0.18166666666666667,0.0,0.18166666666666667
0.25,Q=0,-0.18333333333333335,0.0,0.18333333333333335
0.25,Q=0,-0.18500000000000003,0.0,0.18500000000000003
0.25,Q=0,-0.18666666666666668,0.0,0.18666666666666668
0.25,Q=0,-0.18833333333333335,0.0,0.18833333333333335
0.25,Q=0,-0.19,0.0,0.19
0.25,Q=0,-0.19166666666666668,0.0,0.19166666666666668
0.25,Q=0,-0.19333333333333336,0.0,0.19333333333333336
0.25,Q=0,-0.195,0.0,0.195
0.25,Q=0,-0.19666666666666668,0.0,0.19666666666666668
0.25,Q=0,-0.19833333333333333,0.0,0.19833333333333333
0.25,Q=0,-0.2,0.0,0.2
0.25,Q=0,-0.2016666666666667,0.0,0.2016666666666667
0.25,Q=0,-0.20333333333333334,0.0,0.20333333333333334
0.25,Q=0,-0.20500000000000002,0.0,0.20500000000000002
0.25,Q=0,-0.2066666666666667,0.0,0.2066666666666667
0.25,Q=0,-0.20833333333333334,0.0,0.20833333333333334
0.25,Q=0,-0.21000000000000002,0.0,0.21000000000000002
0.25,Q=0,-0.21166666666666667,0.0,0.21166666666666667
0.25,Q=0,-0.21333333333333335,0.0,0.21333333333333335
0.25,Q=0,-0.21500000000000002,0.0,0.21500000000000002
0.25,Q=0,-0.21666666666666667,0.0,0.21666666666666667
0.25,Q=0,-0.21833333333333335,0.0,0.21833333333333335
0.25,Q=0,-0.22,0.0,0.22
0.25,Q=0,-0.22166666666666668,0.0,0.22166666666666668
0.25,Q=0,-0.22333333333333336,0.0,0.22333333333333336
0.25,Q=0,-0.225,0.0,0.225
0.25,Q=0,-0.22666666666666668,0.0,0.22666666666666668
0.25,Q=0,-0.22833333333333336,0.0,0.22833333333333336
0.25,Q=0,-0.23,0.0,0.23
0.25,Q=0,-0.2316666666666667,0.0,0.2316666666666667
0.25,Q=0,-0.23333333333333334,0.0,0.23333333333333334
0.25,Q=0,-0.23500000000000001,0.0,0.23500000000000001
0.25,Q=0,-0.2366666666666667,0.0,0.2366666666666667
0.25,Q=0,-0.23833333333333334,0.0,0.23833333333333334
0.25,Q=0,-0.24000000000000002,0.0,0.24000000000000002
0.25,Q=0,-0.24166666666666667,0.0,0.24166666666666667
0.25,Q=0,-0.24333333333333335,0.0,0.24333333333333335
0.25,Q=0,-0.24500000000000002,0.0,0.24500000000000002
0.25,Q=0,-0.24666666666666667,0.0,0.24666666666666667
0.25,Q=0,-0.24833333333333335,0.0,0.24833333333333335
0.25,Q=0,-0.25,0.0,0.25
0.25,Q=0,-0.2516666666666667,0.0,0.2516666666666667
0.25,Q=0,-0.25333333333333335,0.0,0.25333333333333335
0.25,Q=0,-0.255,0.0,0.255
0.25,Q=0,-0.2566666666666667,0.0,0.2566666666666667
0.25,Q=0,-0.25833333333333336,0.0,0.25833333333333336
0.25,Q=0,-0.26,0.0,0.26
0.25,Q=0,-0.26166666666666666,0.0,0.26166666666666666
0.25,Q=0,-0.26333333333333336,0.0,0.26333333333333336
0.25,Q=0,-0.265,0.0,0.265
0.25,Q=0,-0.26666666666666666,0.0,0.26666666666666666
0.25,Q=0,-0.26833333333333337,0.0,0.26833333333333337
0.25,Q=0,-0.27,0.0,0.27
0.25,Q=0,-0.27166666666666667,0.0,0.27166666666666667
0.25,Q=0,-0.2733333333333334,0.0,0.2733333333333334
0.25,Q=0,-0.275,0.0,0.275
0.25,Q=0,-0.27666666666666667,0.0,0.27666666666666667
0.25,Q=0,-0.2783333333333334,0.0,0.2783333333333334
0.25,Q=0,-0.28,0.0,0.28
0.25,Q=0,-0.2816666666666667,0.0,0.2816666666666667
0.25,Q=0,-0.2833333333333333,0.0,0.2833333333333333
0.25,Q=0,-0.28500000000000003,0.0,0.28500000000000003
0.25,Q=0,-0.2866666666666667,0.0,0.2866666666666667
0.25,Q=0,-0.28833333333333333,0.0,0.28833333333333333
0.25,Q=0,-0.29000000000000004,0.0,0.29000000000000004
0.25,Q=0,-0.2916666666666667,0.0,0.2916666666666667
0.25,Q=0,-0.29333333333333333,0.0,0.29333333333333333
0.25,Q=0,-0.29500000000000004,0.0,0.29500000000000004
0.25,Q=0,-0.2966666666666667,0.0,0.2966666666666667
0.25,Q=0,-0.29833333333333334,0.0,0.29833333333333334
0.25,Q=0,-0.30000000000000004,0.0,0.30000000000000004
0.25,Q=0,-0.3016666666666667,0.0,0.3016666666666667
0.25,Q=0,-0.30333333333333334,0.0,0.30333333333333334
0.25,Q=0,-0.305,0.0,0.305
0.25,Q=0,-0.3066666666666667,0.0,0.3066666666666667
0.25,Q=0,-0.30833333333333335,0.0,0.30833333333333335
0.25,Q=0,-0.31,0.0,0.31
0.25,Q=0,-0.3116666666666667,0.0,0.3116666666666667
0.25,Q=0,-0.31333333333333335,0.0,0.31333333333333335
0.25,Q=0,-0.315,0.0,0.315
0.25,Q=0,-0.3166666666666667,0.0,0.3166666666666667
0.25,Q=0,-0.31833333333333336,0.0,0.31833333333333336
0.25,Q=0,-0.32,0.0,0.32
0.25,Q=0,-0.3216666666666667,0.0,0.3216666666666667
0.25,Q=0,-0.32333333333333336,0.0,0.32333333333333336
0.25,Q=0,-0.325,0.0,0.325
0.25,Q=0,-0.32666666666666666,0.0,0.32666666666666666
0.25,Q=0,-0.32833333333333337,0.0,0.32833333333333337
0.25,Q=0,-0.33,0.0,0.33
0.25,Q=0,-0.33166666666666667,0.0,0.33166666666666667
0.25,Q=0,-0.33333333333333337,0.0,0.33333333333333337
0.25,Q=0,-0.335,0.0,0.335
0.25,Q=0,-0.33666666666666667,0.0,0.33666666666666667
0.25,Q=0,-0.3383333333333334,0.0,0.3383333333333334
0.25,Q=0,-0.34,0.0,0.34
0.25,Q=0,-0.3416666666666667,0.0,0.3416666666666667
0.25,Q=0,-0.3433333333333334,0.0,0.3433333333333334
0.25,Q=0,-0.34500000000000003,0.0,0.34500000000000003
0.25,Q=0,-0.3466666666666667,0.0,0.3466666666666667
0.25,Q=0,-0.34833333333333333,0.0,0.34833333333333333
0.25,Q=0,-0.35000000000000003,0.0,0.35000000000000003
0.25,Q=0,-0.3516666666666667,0.0,0.3516666666666667
0.25,Q=0,-0.35333333333333333,0.0,0.35333333333333333
0.25,Q=0,-0.35500000000000004,0.0,0.35500000000000004
0.25,Q=0,-0.3566666666666667,0.0,0.3566666666666667
0.25,Q=0,-0.35833333333333334,0.0,0.35833333333333334
0.25,Q=0,-0.36000000000000004,0.0,0.36000000000000004
0.25,Q=0,-0.3616666666666667,0.0,0.3616666666666667
0.25,Q=0,-0.36333333333333334,0.0,0.36333333333333334
0.25,Q=0,-0.36500000000000005,0.0,0.36500000000000005
0.25,Q=0,-0.3666666666666667,0.0,0.3666666666666667
0.25,Q=0,-0.36833333333333335,0.0,0.36833333333333335
0.25,Q=0,-0.37000000000000005,0.0,0.37000000000000005
0.25,Q=0,-0.3716666666666667,0.0,0.3716666666666667
0.25,Q=0,-0.37333333333333335,0.0,0.37333333333333335
0.25,Q=0,-0.375,0.0,0.375
0.25,Q=0,-0.3766666666666667,0.0,0.3766666666666667
0.25,Q=0,-0.37833333333333335,0.0,0.37833333333333335
0.25,Q=0,-0.38,0.0,0.38
0.25,Q=0,-0.3816666666666667,0.0,0.3816666666666667
0.25,Q=0,-0.38333333333333336,0.0,0.38333333333333336
0.25,Q=0,-0.385,0.0,0.385
0.25,Q=0,-0.3866666666666667,0.0,0.3866666666666667
0.25,Q=0,-0.38833333333333336,0.0,0.38833333333333336
0.25,Q=0,-0.39,0.0,0.39
0.25,Q=0,-0.3916666666666667,0.0,0.3916666666666667
0.25,Q=0,-0.39333333333333337,0.0,0.39333333333333337
0.25,Q=0,-0.395,0.0,0.395
0.25,Q=0,-0.39666666666666667,0.0,0.39666666666666667
0.25,Q=0,-0.3983333333333334,0.0,0.3983333333333334
0.25,Q=0,-0.4,0.0,0.4
0.25,Q=0,-0.40166666666666667,0.0,0.40166666666666667
0.25,Q=0,-0.4033333333333334,0.0,0.4033333333333334
0.25,Q=0,-0.405,0.0,0.405
0.25,Q=0,-0.4066666666666667,0.0,0.4066666666666667
0.25,Q=0,-0.4083333333333334,0.0,0.4083333333333334
0.25,Q=0,-0.41000000000000003,0.0,0.41000000000000003
0.25,Q=0,-0.4116666666666667,0.0,0.4116666666666667
0.25,Q=0,-0.4133333333333334,0.0,0.4133333333333334
0.25,Q=0,-0.41500000000000004,0.0,0.41500000000000004
0.25,Q=0,-0.4166666666666667,0.0,0.4166666666666667
0.25,Q=0,-0.41833333333333333,0.0,0.41833333333333333
0.25,Q=0,-0.42000000000000004,0.0,0.42000000000000004
0.25,Q=0,-0.4216666666666667,0.0,0.4216666666666667
0.25,Q=0,-0.42333333333333334,0.0,0.42333333333333334
0.25,Q=0,-0.42500000000000004,0.0,0.42500000000000004
0.25,Q=0,-0.4266666666666667,0.0,0.4266666666666667
0.25,Q=0,-0.42833333333333334,0.0,0.42833333333333334
0.25,Q=0,-0.43000000000000005,0.0,0.43000000000000005
0.25,Q=0,-0.4316666666666667,0.0,0.4316666666666667
0.25,Q=0,-0.43333333333333335,0.0,0.43333333333333335
0.25,Q=0,-0.43500000000000005,0.0,0.43500000000000005
0.25,Q=0,-0.4366666666666667,0.0,0.4366666666666667
0.25,Q=0,-0.43833333333333335,0.0,0.43833333333333335
0.25,Q=0,-0.44,0.0,0.44
0.25,Q=0,-0.4416666666666667,0.0,0.4416666666666667
0.25,Q=0,-0.44333333333333336,0.0,0.44333333333333336
0.25,Q=0,-0.445,0.0,0.445
0.25,Q=0,-0.4466666666666667,0.0,0.4466666666666667
0.25,Q=0,-0.44833333333333336,0.0,0.44833333333333336
0.25,Q=0,-0.45,0.0,0.45
0.25,Q=0,-0.4516666666666667,0.0,0.4516666666666667
0.25,Q=0,-0.45333333333333337,0.0,0.45333333333333337
0.25,Q=0,-0.455,0.0,0.455
0.25,Q=0,-0.4566666666666667,0.0,0.4566666666666667
0.25,Q=0,-0.45833333333333337,0.0,0.45833333333333337
0.25,Q=0,-0.46,0.0,0.46
0.25,Q=0,-0.46166666666666667,0.0,0.46166666666666667
0.25,Q=0,-0.4633333333333334,0.0,0.4633333333333334
0.25,Q=0,-0.465,0.0,0.465
0.25,Q=0,-0.4666666666666667,0.0,0.4666666666666667
0.25,Q=0,-0.4683333333333334,0.0,0.4683333333333334
0.25,Q=0,-0.47000000000000003,0.0,0.47000000000000003
0.25,Q=0,-0.4716666666666667,0.0,0.4716666666666667
0.25,Q=0,-0.4733333333333334,0.0,0.4733333333333334
0.25,Q=0,-0.47500000000000003,0.0,0.47500000000000003
0.25,Q=0,-0.4766666666666667,0.0,0.4766666666666667
0.25,Q=0,-0.4783333333333334,0.0,0.4783333333333334
0.25,Q=0,-0.48000000000000004,0.0,0.48000000000000004
0.25,Q=0,-0.4816666666666667,0.0,0.4816666666666667
0.25,Q=0,-0.48333333333333334,0.0,0.48333333333333334
0.25,Q=0,-0.48500000000000004,0.0,0.48500000000000004
0.25,Q=0,-0.4866666666666667,0.0,0.4866666666666667
0.25,Q=0,-0.48833333333333334,0.0,0.48833333333333334
0.25,Q=0,-0.49000000000000005,0.0,0.49000000000000005
0.25,Q=0,-0.4916666666666667,0.0,0.4916666666666667
0.25,Q=0,-0.49333333333333335,0.0,0.49333333333333335
0.25,Q=0,-0.49500000000000005,0.0,0.49500000000000005
0.25,Q=0,-0.4966666666666667,0.0,0.4966666666666667
0.25,Q=0,-0.49833333333333335,0.0,0.49833333333333335
0.25,Q=0,-0.5,0.0,0.5
0.25,Q=0,-0.5016666666666667,0.0,0.5
0.25,Q=0,-0.5033333333333334,0.0,0.5
0.25,Q=0,-0.505,0.0,0.5
0.25,Q=0,-0.5066666666666667,0.0,0.5
0.25,Q=0,-0.5083333333333334,0.0,0.5
0.25,Q=0,-0.51,0.0,0.5
0.25,Q=0,-0.5116666666666667,0.0,0.5
0.25,Q=0,-0.5133333333333334,0.0,0.5
0.25,Q=0,-0.515,0.0,0.5
0.25,Q=0,-0.5166666666666667,0.0,0.5
0.25,Q=0,-0.5183333333333333,0.0,0.5
0.25,Q=0,-0.52,0.0,0.5
0.25,Q=0,-0.5216666666666667,0.0,0.5
0.25,Q=0,-0.5233333333333333,0.0,0.5
0.25,Q=0,-0.525,0.0,0.5
0.25,Q=0,-0.5266666666666667,0.0,0.5
0.25,Q=0,-0.5283333333333333,0.0,0.5
0.25,Q=0,-0.53,0.0,0.5
0.25,Q=0,-0.5316666666666667,0.0,0.5
0.25,Q=0,-0.5333333333333333,0.0,0.5
0.25,Q=0,-0.535,0.0,0.5
0.25,Q=0,-0.5366666666666667,0.0,0.5
0.25,Q=0,-0.5383333333333333,0.0,0.5
0.25,Q=0,-0.54,0.0,0.5
0.25,Q=0,-0.5416666666666667,0.0,0.5
0.25,Q=0,-0.5433333333333333,0.0,0.5
0.25,Q=0,-0.545,0.0,0.5
0.25,Q=0,-0.5466666666666667,0.0,0.5
0.25,Q=0,-0.5483333333333333,0.0,0.5
0.25,Q=0,-0.55,0.0,0.5
0.25,Q=0,-0.5516666666666667,0.0,0.5
0.25,Q=0,-0.5533333333333333,0.0,0.5
0.25,Q=0,-0.555,0.0,0.5
0.25,Q=0,-0.5566666666666668,0.0,0.5
0.25,Q=0,-0.5583333333333333,0.0,0.5
0.25,Q=0,-0.56,0.0,0.5
0.25,Q=0,-0.5616666666666666,0.0,0.5
0.25,Q=0,-0.5633333333333334,0.0,0.5
0.25,Q=0,-0.5650000000000001,0.0,0.5
0.25,Q=0,-0.5666666666666667,0.0,0.5
0.25,Q=0,-0.5683333333333334,0.0,0.5
0.25,Q=0,-0.5700000000000001,0.0,0.5
0.25,Q=0,-0.5716666666666667,0.0,0.5
0.25,Q=0,-0.5733333333333334,0.0,0.5
0.25,Q=0,-0.5750000000000001,0.0,0.5
0.25,Q=0,-0.5766666666666667,0.0,0.5
0.25,Q=0,-0.5783333333333334,0.0,0.5
0.25,Q=0,-0.5800000000000001,0.0,0.5
0.25,Q=0,-0.5816666666666667,0.0,0.5
0.25,Q=0,-0.5833333333333334,0.0,0.5
0.25,Q=0,-0.5850000000000001,0.0,0.5
0.25,Q=0,-0.5866666666666667,0.0,0.5
0.25,Q=0,-0.5883333333333334,0.0,0.5
0.25,Q=0,-0.5900000000000001,0.0,0.5
0.25,Q=0,-0.5916666666666667,0.0,0.5
0.25,Q=0,-0.5933333333333334,0.0,0.5
0.25,Q=0,-0.5950000000000001,0.0,0.5
0.25,Q=0,-0.5966666666666667,0.0,0.5
0.25,Q=0,-0.5983333333333334,0.0,0.5
0.25,Q=0,-0.6000000000000001,0.0,0.5
0.25,Q=0,-0.6016666666666667,0.0,0.5
0.25,Q=0,-0.6033333333333334,0.0,0.5
0.25,Q=0,-0.6050000000000001,0.0,0.5
0.25,Q=0,-0.6066666666666667,0.0,0.5
0.25,Q=0,-0.6083333333333334,0.0,0.5
0.25,Q=0,-0.61,0.0,0.5
0.25,Q=0,-0.6116666666666667,0.0,0.5
0.25,Q=0,-0.6133333333333334,0.0,0.5
0.25,Q=0,-0.615,0.0,0.5
0.25,Q=0,-0.6166666666666667,0.0,0.5
0.25,Q=0,-0.6183333333333334,0.0,0.5
0.25,Q=0,-0.62,0.0,0.5
0.25,Q=0,-0.6216666666666667,0.0,0.5
0.25,Q=0,-0.6233333333333334,0.0,0.5
0.25,Q=0,-0.625,0.0,0.5
0.25,Q=0,-0.6266666666666667,0.0,0.5
0.25,Q=0,-0.6283333333333334,0.0,0.5
0.25,Q=0,-0.63,0.0,0.5
0.25,Q=0,-0.6316666666666667,0.0,0.5
0.25,Q=0,-0.6333333333333334,0.0,0.5
0.25,Q=0,-0.635,0.0,0.5
0.25,Q=0,-0.6366666666666667,0.0,0.5
0.25,Q=0,-0.6383333333333334,0.0,0.5
0.25,Q=0,-0.64,0.0,0.5
0.25,Q=0,-0.6416666666666667,0.0,0.5
0.25,Q=0,-0.6433333333333334,0.0,0.5
0.25,Q=0,-0.645,0.0,0.5
0.25,Q=0,-0.6466666666666667,0.0,0.5
0.25,Q=0,-0.6483333333333334,0.0,0.5
0.25,Q=0,-0.65,0.0,0.5
0.25,Q=0,-0.6516666666666667,0.0,0.5
0.25,Q=0,-0.6533333333333333,0.0,0.5
0.25,Q=0,-0.655,0.0,0.5
0.25,Q=0,-0.6566666666666667,0.0,0.5
0.25,Q=0,-0.6583333333333333,0.0,0.5
0.25,Q=0,-0.66,0.0,0.5
0.25,Q=0,-0.6616666666666667,0.0,0.5
0.25,Q=0,-0.6633333333333333,0.0,0.5
0.25,Q=0,-0.665,0.0,0.5
0.25,Q=0,-0.6666666666666667,0.0,0.5
0.25,Q=0,-0.6683333333333333,0.0,0.5
0.25,Q=0,-0.67,0.0,0.5
0.25,Q=0,-0.6716666666666667,0.0,0.5
0.25,Q=0,-0.6733333333333333,0.0,0.5
0.25,Q=0,-0.675,0.0,0.5
0.25,Q=0,-0.6766666666666667,0.0,0.5
0.25,Q=0,-0.6783333333333333,0.0,0.5
0.25,Q=0,-0.68,0.0,0.5
0.25,Q=0,-0.6816666666666668,0.0,0.5
0.25,Q=0,-0.6833333333333333,0.0,0.5
0.25,Q=0,-0.685,0.0,0.5
0.25,Q=0,-0.6866666666666668,0.0,0.5
0.25,Q=0,-0.6883333333333334,0.0,0.5
0.25,Q=0,-0.6900000000000001,0.0,0.5
0.25,Q=0,-0.6916666666666668,0.0,0.5
0.25,Q=0,-0.6933333333333334,0.0,0.5
0.25,Q=0,-0.6950000000000001,0.0,0.5
0.25,Q=0,-0.6966666666666667,0.0,0.5
0.25,Q=0,-0.6983333333333334,0.0,0.5
0.25,Q=0,-0.7000000000000001,0.0,0.5
0.25,Q=0,-0.7016666666666667,0.0,0.5
0.25,Q=0,-0.7033333333333334,0.0,0.5
0.25,Q=0,-0.7050000000000001,0.0,0.5
0.25,Q=0,-0.7066666666666667,0.0,0.5
0.25,Q=0,-0.7083333333333334,0.0,0.5
0.25,Q=0,-0.7100000000000001,0.0,0.5
0.25,Q=0,-0.7116666666666667,0.0,0.5
0.25,Q=0,-0.7133333333333334,0.0,0.5
0.25,Q=0,-0.7150000000000001,0.0,0.5
0.25,Q=0,-0.7166666666666667,0.0,0.5
0.25,Q=0,-0.7183333333333334,0.0,0.5
0.25,Q=0,-0.7200000000000001,0.0,0.5
0.25,Q=0,-0.7216666666666667,0.0,0.5
0.25,Q=0,-0.7233333333333334,0.0,0.5
0.25,Q=0,-0.7250000000000001,0.0,0.5
0.25,Q=0,-0.7266666666666667,0.0,0.5
0.25,Q=0,-0.7283333333333334,0.0,0.5
0.25,Q=0,-0.7300000000000001,0.0,0.5
0.25,Q=0,-0.7316666666666667,0.0,0.5
0.25,Q=0,-0.7333333333333334,0.0,0.5
0.25,Q=0,-0.7350000000000001,0.0,0.5
0.25,Q=0,-0.7366666666666667,0.0,0.5
0.25,Q=0,-0.7383333333333334,0.0,0.5
0.25,Q=0,-0.7400000000000001,0.0,0.5
0.25,Q=0,-0.7416666666666667,0.0,0.5
0.25,Q=0,-0.7433333333333334,0.0,0.5
0.25,Q=0,-0.745,0.0,0.5
0.25,Q=0,-0.7466666666666667,0.0,0.5
0.25,Q=0,-0.7483333333333334,0.0,0.5
0.25,Q=0,-0.75,0.0,0.5
0.25,Q=0,-0.7516666666666667,0.0,0.5
0.25,Q=0,-0.7533333333333334,0.0,0.5
0.25,Q=0,-0.755,0.0,0.5
0.25,Q=0,-0.7566666666666667,0.0,0.5
0.25,Q=0,-0.7583333333333334,0.0,0.5
0.25,Q=0,-0.76,0.0,0.5
0.25,Q=0,-0.7616666666666667,0.0,0.5
0.25,Q=0,-0.7633333333333334,0.0,0.5
0.25,Q=0,-0.765,0.0,0.5
0.25,Q=0,-0.7666666666666667,0.0,0.5
0.25,Q=0,-0.7683333333333334,0.0,0.5
0.25,Q=0,-0.77,0.0,0.5
0.25,Q=0,-0.7716666666666667,0.0,0.5
0.25,Q=0,-0.7733333333333334,0.0,0.5
0.25,Q=0,-0.775,0.0,0.5
0.25,Q=0,-0.7766666666666667,0.0,0.5
0.25,Q=0,-0.7783333333333334,0.0,0.5
0.25,Q=0,-0.78,0.0,0.5
0.25,Q=0,-0.7816666666666667,0.0,0.5
0.25,Q=0,-0.7833333333333334,0.0,0.5
0.25,Q=0,-0.785,0.0,0.5
0.25,Q=0,-0.7866666666666667,0.0,0.5
0.25,Q=0,-0.7883333333333333,0.0,0.5
0.25,Q=0,-0.79,0.0,0.5
0.25,Q=0,-0.7916666666666667,0.0,0.5
0.25,Q=0,-0.7933333333333333,0.0,0.5
0.25,Q=0,-0.795,0.0,0.5
0.25,Q=0,-0.7966666666666667,0.0,0.5
0.25,Q=0,-0.7983333333333333,0.0,0.5
0.25,Q=0,-0.8,0.0,0.5
0.25,Q=0,-0.8016666666666667,0.0,0.5
0.25,Q=0,-0.8033333333333333,0.0,0.5
0.25,Q=0,-0.805,0.0,0.5
0.25,Q=0,-0.8066666666666668,0.0,0.5
0.25,Q=0,-0.8083333333333333,0.0,0.5
0.25,Q=0,-0.81,0.0,0.5
0.25,Q=0,-0.8116666666666668,0.0,0.5
0.25,Q=0,-0.8133333333333334,0.0,0.5
0.25,Q=0,-0.8150000000000001,0.0,0.5
0.25,Q=0,-0.8166666666666668,0.0,0.5
0.25,Q=0,-0.8183333333333334,0.0,0.5
0.25,Q=0,-0.8200000000000001,0.0,0.5
0.25,Q=0,-0.8216666666666668,0.0,0.5
0.25,Q=0,-0.8233333333333334,0.0,0.5
0.25,Q=0,-0.8250000000000001,0.0,0.5
0.25,Q=0,-0.8266666666666668,0.0,0.5
0.25,Q=0,-0.8283333333333334,0.0,0.5
0.25,Q=0,-0.8300000000000001,0.0,0.5
0.25,Q=0,-0.8316666666666667,0.0,0.5
0.25,Q=0,-0.8333333333333334,0.0,0.5
0.25,Q=0,-0.8350000000000001,0.0,0.5
0.25,Q=0,-0.8366666666666667,0.0,0.5
0.25,Q=0,-0.8383333333333334,0.0,0.5
0.25,Q=0,-0.8400000000000001,0.0,0.5
0.25,Q=0,-0.8416666666666667,0.0,0.5
0.25,Q=0,-0.8433333333333334,0.0,0.5
0.25,Q=0,-0.8450000000000001,0.0,0.5
0.25,Q=0,-0.8466666666666667,0.0,0.5
0.25,Q=0,-0.8483333333333334,0.0,0.5
0.25,Q=0,-0.8500000000000001,0.0,0.5
0.25,Q=0,-0.8516666666666667,0.0,0.5
0.25,Q=0,-0.8533333333333334,0.0,0.5
0.25,Q=0,-0.8550000000000001,0.0,0.5
0.25,Q=0,-0.8566666666666667,0.0,0.5
0.25,Q=0,-0.8583333333333334,0.0,0.5
0.25,Q=0,-0.8600000000000001,0.0,0.5
0.25,Q=0,-0.8616666666666667,0.0,0.5
0.25,Q=0,-0.8633333333333334,0.0,0.5
0.25,Q=0,-0.8650000000000001,0.0,0.5
0.25,Q=0,-0.8666666666666667,0.0,0.5
0.25,Q=0,-0.8683333333333334,0.0,0.5
0.25,Q=0,-0.8700000000000001,0.0,0.5
0.25,Q=0,-0.8716666666666667,0.0,0.5
0.25,Q=0,-0.8733333333333334,0.0,0.5
0.25,Q=0,-0.8750000000000001,0.0,0.5
0.25,Q=0,-0.8766666666666667,0.0,0.5
0.25,Q=0,-0.8783333333333334,0.0,0.5
0.25,Q=0,-0.88,0.0,0.5
0.25,Q=0,-0.8816666666666667,0.0,0.5
0.25,Q=0,-0.8833333333333334,0.0,0.5
0.25,Q=0,-0.885,0.0,0.5
0.25,Q=0,-0.8866666666666667,0.0,0.5
0.25,Q=0,-0.8883333333333334,0.0,0.5
0.25,Q=0,-0.89,0.0,0.5
0.25,Q=0,-0.8916666666666667,0.0,0.5
0.25,Q=0,-0.8933333333333334,0.0,0.5
0.25,Q=0,-0.895,0.0,0.5
0.25,Q=0,-0.8966666666666667,0.0,0.5
0.25,Q=0,-0.8983333333333334,0.0,0.5
0.25,Q=0,-0.9,0.0,0.5
0.25,Q=0,-0.9016666666666667,0.0,0.5
0.25,Q=0,-0.9033333333333334,0.0,0.5
0.25,Q=0,-0.905,0.0,0.5
0.25,Q=0,-0.9066666666666667,0.0,0.5
0.25,Q=0,-0.9083333333333334,0.0,0.5
0.25,Q=0,-0.91,0.0,0.5
0.25,Q=0,-0.9116666666666667,0.0,0.5
0.25,Q=0,-0.9133333333333334,0.0,0.5
0.25,Q=0,-0.915,0.0,0.5
0.25,Q=0,-0.9166666666666667,0.0,0.5
0.25,Q=0,-0.9183333333333334,0.0,0.5
0.25,Q=0,-0.92,0.0,0.5
0.25,Q=0,-0.9216666666666667,0.0,0.5
0.25,Q=0,-0.9233333333333333,0.0,0.5
0.25,Q=0,-0.925,0.0,0.5
0.25,Q=0,-0.9266666666666667,0.0,0.5
0.25,Q=0,-0.9283333333333333,0.0,0.5
0.25,Q=0,-0.93,0.0,0.5
0.25,Q=0,-0.9316666666666668,0.0,0.5
0.25,Q=0,-0.9333333333333333,0.0,0.5
0.25,Q=0,-0.935,0.0,0.5
0.25,Q=0,-0.9366666666666668,0.0,0.5
0.25,Q=0,-0.9383333333333334,0.0,0.5
0.25,Q=0,-0.9400000000000001,0.0,0.5
0.25,Q=0,-0.9416666666666668,0.0,0.5
0.25,Q=0,-0.9433333333333334,0.0,0.5
0.25,Q=0,-0.9450000000000001,0.0,0.5
0.25,Q=0,-0.9466666666666668,0.0,0.5
0.25,Q=0,-0.9483333333333334,0.0,0.5
0.25,Q=0,-0.9500000000000001,0.0,0.5
0.25,Q=0,-0.9516666666666668,0.0,0.5
0.25,Q=0,-0.9533333333333334,0.0,0.5
0.25,Q=0,-0.9550000000000001,0.0,0.5
0.25,Q=0,-0.9566666666666668,0.0,0.5
0.25,Q=0,-0.9583333333333334,0.0,0.5
0.25,Q=0,-0.9600000000000001,0.0,0.5
0.25,Q=0,-0.9616666666666668,0.0,0.5
0.25,Q=0,-0.9633333333333334,0.0,0.5
0.25,Q=0,-0.9650000000000001,0.0,0.5
0.25,Q=0,-0.9666666666666667,0.0,0.5
0.25,Q=0,-0.9683333333333334,0.0,0.5
0.25,Q=0,-0.9700000000000001,0.0,0.5
0.25,Q=0,-0.9716666666666667,0.0,0.5
0.25,Q=0,-0.9733333333333334,0.0,0.5
0.25,Q=0,-0.9750000000000001,0.0,0.5
0.25,Q=0,-0.9766666666666667,0.0,0.5
0.25,Q=0,-0.9783333333333334,0.0,0.5
0.25,Q=0,-0.9800000000000001,0.0,0.5
0.25,Q=0,-0.9816666666666667,0.0,0.5
0.25,Q=0,-0.9833333333333334,0.0,0.5
0.25,Q=0,-0.9850000000000001,0.0,0.5
0.25,Q=0,-0.9866666666666667,0.0,0.5
0.25,Q=0,-0.9883333333333334,0.0,0.5
0.25,Q=0,-0.9900000000000001,0.0,0.5
0.25,Q=0,-0.9916666666666667,0.0,0.5
0.25,Q=0,-0.9933333333333334,0.0,0.5
0.25,Q=0,-0.9950000000000001,0.0,0.5
0.25,Q=0,-0.9966666666666667,0.0,0.5
0.25,Q=0,-0.9983333333333334,0.0,0.5
0.25,Q=0,-1.0,0.0,0.5
0.25,C=0,0.0,-0.0,0.0
0.25,C=0,0.0,-0.0010833333333333333,0.00325
0.25,C=0,0.0,-0.0021666666666666666,0.0065
0.25,C=0,0.0,-0.00325,0.00975
0.25,C=0,0.0,-0.004333333333333333,0.013
0.25,C=0,0.0,-0.005416666666666667,0.01625
0.25,C=0,0.0,-0.0065,0.0195
0.25,C=0,0.0,-0.0075833333333333326,0.02275
0.25,C=0,0.0,-0.008666666666666666,0.026
0.25,C=0,0.0,-0.00975,0.029249999999999998
0.25,C=0,0.0,-0.010833333333333334,0.0325
0.25,C=0,0.0,-0.011916666666666666,0.03575
0.25,C=0,0.0,-0.013,0.039
0.25,C=0,0.0,-0.014083333333333333,0.042249999999999996
0.25,C=0,0.0,-0.015166666666666665,0.0455
0.25,C=0,0.0,-0.01625,0.04875
0.25,C=0,0.0,-0.017333333333333333,0.052
0.25,C=0,0.0,-0.018416666666666665,0.055249999999999994
0.25,C=0,0.0,-0.0195,0.058499999999999996
0.25,C=0,0.0,-0.020583333333333332,0.06175
0.25,C=0,0.0,-0.021666666666666667,0.065
0.25,C=0,0.0,-0.02275,0.06825
0.25,C=0,0.0,-0.02383333333333333,0.0715
0.25,C=0,0.0,-0.024916666666666667,0.07475
0.25,C=0,0.0,-0.026,0.078
0.25,C=0,0.0,-0.02708333333333333,0.08124999999999999
0.25,C=0,0.0,-0.028166666666666666,0.08449999999999999
0.25,C=0,0.0,-0.029249999999999998,0.08775
0.25,C=0,0.0,-0.03033333333333333,0.091
0.25,C=0,0.0,-0.03141666666666666,0.09424999999999999
0.25,C=0,0.0,-0.0325,0.0975
0.25,C=0,0.0,-0.03358333333333333,0.10075
0.25,C=0,0.0,-0.034666666666666665,0.104
0.25,C=0,0.0,-0.03575,0.10724999999999998
0.25,C=0,0.0,-0.03683333333333333,0.11049999999999999
0.25,C=0,0.0,-0.03791666666666667,0.11375
0.25,C=0,0.0,-0.039,0.11699999999999999
0.25,C=0,0.0,-0.04008333333333333,0.12025
0.25,C=0,0.0,-0.041166666666666664,0.1235
0.25,C=0,0.0,-0.042249999999999996,0.12674999999999997
0.25,C=0,0.0,-0.043333333333333335,0.13
0.25,C=0,0.0,-0.04441666666666667,0.13325
0.25,C=0,0.0,-0.0455,0.1365
0.25,C=0,0.0,-0.04658333333333333,0.13974999999999999
0.25,C=0,0.0,-0.04766666666666666,0.143
0.25,C=0,0.0,-0.048749999999999995,0.14625
0.25,C=0,0.0,-0.049833333333333334,0.1495
0.25,C=0,0.0,-0.050916666666666666,0.15275
0.25,C=0,0.0,-0.052,0.156
0.25,C=0,0.0,-0.05308333333333333,0.15925
0.25,C=0,0.0,-0.05416666666666666,0.16249999999999998
0.25,C=0,0.0,-0.05525,0.16575
0.25,C=0,0.0,-0.05633333333333333,0.16899999999999998
0.25,C=0,0.0,-0.057416666666666664,0.17225
0.25,C=0,0.0,-0.058499999999999996,0.1755
0.25,C=0,0.0,-0.05958333333333333,0.17875
0.25,C=0,0.0,-0.06066666666666666,0.182
0.25,C=0,0.0,-0.06175,0.18525
0.25,C=0,0.0,-0.06283333333333332,0.18849999999999997
0.25,C=0,0.0,-0.06391666666666666,0.19174999999999998
0.25,C=0,0.0,-0.065,0.195
0.25,C=0,0.0,-0.06608333333333333,0.19824999999999998
0.25,C=0,0.0,-0.06716666666666667,0.2015
0.25,C=0,0.0,-0.06824999999999999,0.20475
0.25,C=0,0.0,-0.06933333333333333,0.208
0.25,C=0,0.0,-0.07041666666666667,0.21125
0.25,C=0,0.0,-0.0715,0.21449999999999997
0.25,C=0,0.0,-0.07258333333333333,0.21775
0.25,C=0,0.0,-0.07366666666666666,0.22099999999999997
0.25,C=0,0.0,-0.07475,0.22425
0.25,C=0,0.0,-0.07583333333333334,0.2275
0.25,C=0,0.0,-0.07691666666666666,0.23074999999999998
0.25,C=0,0.0,-0.078,0.23399999999999999
0.25,C=0,0.0,-0.07908333333333332,0.23724999999999996
0.25,C=0,0.0,-0.08016666666666666,0.2405
0.25,C=0,0.0,-0.08125,0.24375000000000002
0.25,C=0,0.0,-0.08233333333333333,0.247
0.25,C=0,0.0,-0.08341666666666667,0.25025
0.25,C=0,0.0,-0.08449999999999999,0.25349999999999995
0.25,C=0,0.0,-0.08558333333333333,0.25675
0.25,C=0,0.0,-0.08666666666666667,0.26
0.25,C=0,0.0,-0.08775,0.26325
0.25,C=0,0.0,-0.08883333333333333,0.2665
0.25,C=0,0.0,-0.08991666666666666,0.26975
0.25,C=0,0.0,-0.091,0.273
0.25,C=0,0.0,-0.09208333333333332,0.27625
0.25,C=0,0.0,-0.09316666666666666,0.27949999999999997
0.25,C=0,0.0,-0.09425,0.28275
0.25,C=0,0.0,-0.09533333333333333,0.286
0.25,C=0,0.0,-0.09641666666666666,0.28925
0.25,C=0,0.0,-0.09749999999999999,0.2925
0.25,C=0,0.0,-0.09858333333333333,0.29574999999999996
0.25,C=0,0.0,-0.09966666666666667,0.299
0.25,C=0,0.0,-0.1,0.30000000000000004
0.25,C=0,0.0,-0.10074999999999999,0.30224999999999996
0.25,C=0,0.0,-0.10183333333333333,0.3055
0.25,C=0,0.0,-0.10291666666666666,0.30874999999999997
0.25,C=0,0.0,-0.104,0.312
0.25,C=0,0.0,-0.10508333333333333,0.31525000000000003
0.25,C=0,0.0,-0.10616666666666666,0.3185
0.25,C=0,0.0,-0.10725,0.32175
0.25,C=0,0.0,-0.10833333333333332,0.32499999999999996
0.25,C=0,0.0,-0.10941666666666666,0.32825
0.25,C=0,0.0,-0.1105,0.3315
0.25,C=0,0.0,-0.11158333333333333,0.33475
0.25,C=0,0.0,-0.11266666666666666,0.33799999999999997
0.25,C=0,0.0,-0.11374999999999999,0.34124999999999994
0.25,C=0,0.0,-0.11483333333333333,0.3445
0.25,C=0,0.0,-0.11591666666666667,0.34775
0.25,C=0,0.0,-0.11699999999999999,0.351
0.25,C=0,0.0,-0.11808333333333333,0.35425
0.25,C=0,0.0,-0.11916666666666666,0.3575
0.25,C=0,0.0,-0.12025,0.36075
0.25,C=0,0.0,-0.12133333333333332,0.364
0.25,C=0,0.0,-0.12241666666666666,0.36724999999999997
0.25,C=0,0.0,-0.1235,0.3705
0.25,C=0,0.0,-0.12458333333333332,0.37374999999999997
0.25,C=0,0.0,-0.12566666666666665,0.37699999999999995
0.25,C=0,0.0,-0.12675,0.38025
0.25,C=0,0.0,-0.12783333333333333,0.38349999999999995
0.25,C=0,0.0,-0.12891666666666665,0.3867499999999999
0.25,C=0,0.0,-0.13,0.39
0.25,C=0,0.0,-0.13108333333333333,0.39325
0.25,C=0,0.0,-0.13216666666666665,0.39649999999999996
0.25,C=0,0.0,-0.13325,0.39975000000000005
0.25,C=0,0.0,-0.13433333333333333,0.403
0.25,C=0,0.0,-0.13541666666666666,0.40625
0.25,C=0,0.0,-0.13649999999999998,0.4095
0.25,C=0,0.0,-0.13758333333333334,0.41275
0.25,C=0,0.0,-0.13866666666666666,0.416
0.25,C=0,0.0,-0.13974999999999999,0.41924999999999996
0.25,C=0,0.0,-0.14083333333333334,0.4225
0.25,C=0,0.0,-0.14191666666666666,0.42574999999999996
0.25,C=0,0.0,-0.143,0.42899999999999994
0.25,C=0,0.0,-0.1440833333333333,0.4322499999999999
0.25,C=0,0.0,-0.14516666666666667,0.4355
0.25,C=0,0.0,-0.14625,0.43875
0.25,C=0,0.0,-0.14733333333333332,0.44199999999999995
0.25,C=0,0.0,-0.14841666666666667,0.44525000000000003
0.25,C=0,0.0,-0.1495,0.4485
0.25,C=0,0.0,-0.15058333333333332,0.45175
0.25,C=0,0.0,-0.15166666666666667,0.455
0.25,C=0,0.0,-0.15275,0.45825
0.25,C=0,0.0,-0.15383333333333332,0.46149999999999997
0.25,C=0,0.0,-0.15491666666666665,0.46474999999999994
0.25,C=0,0.0,-0.156,0.46799999999999997
0.25,C=0,0.0,-0.15708333333333332,0.47124999999999995
0.25,C=0,0.0,-0.15816666666666665,0.4744999999999999
0.25,C=0,0.0,-0.15925,0.47775
0.25,C=0,0.0,-0.16033333333333333,0.481
0.25,C=0,0.0,-0.16141666666666665,0.48424999999999996
0.25,C=0,0.0,-0.1625,0.48750000000000004
0.25,C=0,0.0,-0.16358333333333333,0.49075
0.25,C=0,0.0,-0.16466666666666666,0.494
0.25,C=0,0.0,-0.16574999999999998,0.49724999999999997
0.25,C=0,0.0,-0.16683333333333333,0.5005
0.25,C=0,0.0,-0.16791666666666666,0.5037499999999999
0.25,C=0,0.0,-0.16899999999999998,0.5069999999999999
0.25,C=0,0.0,-0.17008333333333334,0.51025
0.25,C=0,0.0,-0.17116666666666666,0.5135
0.25,C=0,0.0,-0.17225,0.5167499999999999
0.25,C=0,0.0,-0.17333333333333334,0.52
0.25,C=0,0.0,-0.17441666666666666,0.52325
0.25,C=0,0.0,-0.1755,0.5265
0.25,C=0,0.0,-0.17658333333333331,0.5297499999999999
0.25,C=0,0.0,-0.17766666666666667,0.533
0.25,C=0,0.0,-0.17875,0.53625
0.25,C=0,0.0,-0.17983333333333332,0.5395
0.25,C=0,0.0,-0.18091666666666667,0.5427500000000001
0.25,C=0,0.0,-0.182,0.546
0.25,C=0,0.0,-0.18308333333333332,0.54925
0.25,C=0,0.0,-0.18416666666666665,0.5525
0.25,C=0,0.0,-0.18525,0.55575
0.25,C=0,0.0,-0.18633333333333332,0.5589999999999999
0.25,C=0,0.0,-0.18741666666666665,0.5622499999999999
0.25,C=0,0.0,-0.1885,0.5655
0.25,C=0,0.0,-0.18958333333333333,0.56875
0.25,C=0,0.0,-0.19066666666666665,0.572
0.25,C=0,0.0,-0.19175,0.57525
0.25,C=0,0.0,-0.19283333333333333,0.5785
0.25,C=0,0.0,-0.19391666666666665,0.58175
0.25,C=0,0.0,-0.19499999999999998,0.585
0.25,C=0,0.0,-0.19608333333333333,0.5882499999999999
0.25,C=0,0.0,-0.19716666666666666,0.5914999999999999
0.25,C=0,0.0,-0.19824999999999998,0.5947499999999999
0.25,C=0,0.0,-0.19933333333333333,0.598
0.25,C=0,0.0,-0.20041666666666666,0.60125
0.25,C=0,0.0,-0.20149999999999998,0.6044999999999999
0.25,C=0,0.0,-0.20258333333333334,0.60775
0.25,C=0,0.0,-0.20366666666666666,0.611
0.25,C=0,0.0,-0.20475,0.61425
0.25,C=0,0.0,-0.2058333333333333,0.6174999999999999
0.25,C=0,0.0,-0.20691666666666667,0.62075
0.25,C=0,0.0,-0.208,0.624
0.25,C=0,0.0,-0.20908333333333332,0.62725
0.25,C=0,0.0,-0.21016666666666667,0.6305000000000001
0.25,C=0,0.0,-0.21125,0.63375
0.25,C=0,0.0,-0.21233333333333332,0.637
0.25,C=0,0.0,-0.21341666666666664,0.64025
0.25,C=0,0.0,-0.2145,0.6435
0.25,C=0,0.0,-0.21558333333333332,0.6467499999999999
0.25,C=0,0.0,-0.21666666666666665,0.6499999999999999
0.25,C=0,0.0,-0.21775,0.65325
0.25,C=0,0.0,-0.21883333333333332,0.6565
0.25,C=0,0.0,-0.21991666666666665,0.65975
0.25,C=0,0.0,-0.221,0.663
0.25,C=0,0.0,-0.22208333333333333,0.66625
0.25,C=0,0.0,-0.22316666666666665,0.6695
0.25,C=0,0.0,-0.22424999999999998,0.67275
0.25,C=0,0.0,-0.22533333333333333,0.6759999999999999
0.25,C=0,0.0,-0.22641666666666665,0.6792499999999999
0.25,C=0,0.0,-0.22749999999999998,0.6824999999999999
0.25,C=0,0.0,-0.22858333333333333,0.68575
0.25,C=0,0.0,-0.22966666666666666,0.689
0.25,C=0,0.0,-0.23074999999999998,0.6922499999999999
0.25,C=0,0.0,-0.23183333333333334,0.6955
0.25,C=0,0.0,-0.23291666666666666,0.69875
0.25,C=0,0.0,-0.23399999999999999,0.702
0.25,C=0,0.0,-0.2350833333333333,0.7052499999999999
0.25,C=0,0.0,-0.23616666666666666,0.7085
0.25,C=0,0.0,-0.23725,0.71175
0.25,C=0,0.0,-0.2383333333333333,0.715
0.25,C=0,0.0,-0.23941666666666667,0.71825
0.25,C=0,0.0,-0.2405,0.7215
0.25,C=0,0.0,-0.24158333333333332,0.72475
0.25,C=0,0.0,-0.24266666666666664,0.728
0.25,C=0,0.0,-0.24375,0.73125
0.25,C=0,0.0,-0.24483333333333332,0.7344999999999999
0.25,C=0,0.0,-0.24591666666666664,0.7377499999999999
0.25,C=0,0.0,-0.247,0.741
0.25,C=0,0.0,-0.24808333333333332,0.74425
0.25,C=0,0.0,-0.24916666666666665,0.7474999999999999
0.25,C=0,0.0,-0.25,0.75
0.25,C=0,0.0,-0.25025,0.75025
0.25,C=0,0.0,-0.2513333333333333,0.7513333333333333
0.25,C=0,0.0,-0.2524166666666667,0.7524166666666667
0.25,C=0,0.0,-0.2535,0.7535000000000001
0.25,C=0,0.0,-0.25458333333333333,0.7545833333333334
0.25,C=0,0.0,-0.25566666666666665,0.7556666666666667
0.25,C=0,0.0,-0.25675,0.75675
0.25,C=0,0.0,-0.2578333333333333,0.7578333333333334
0.25,C=0,0.0,-0.25891666666666663,0.7589166666666667
0.25,C=0,0.0,-0.26,0.76
0.25,C=0,0.0,-0.26108333333333333,0.7610833333333333
0.25,C=0,0.0,-0.26216666666666666,0.7621666666666667
0.25,C=0,0.0,-0.26325,0.76325
0.25,C=0,0.0,-0.2643333333333333,0.7643333333333333
0.25,C=0,0.0,-0.26541666666666663,0.7654166666666666
0.25,C=0,0.0,-0.2665,0.7665
0.25,C=0,0.0,-0.26758333333333334,0.7675833333333333
0.25,C=0,0.0,-0.26866666666666666,0.7686666666666666
0.25,C=0,0.0,-0.26975,0.7697499999999999
0.25,C=0,0.0,-0.2708333333333333,0.7708333333333333
0.25,C=0,0.0,-0.27191666666666664,0.7719166666666666
0.25,C=0,0.0,-0.27299999999999996,0.7729999999999999
0.25,C=0,0.0,-0.27408333333333335,0.7740833333333333
0.25,C=0,0.0,-0.27516666666666667,0.7751666666666667
0.25,C=0,0.0,-0.27625,0.77625
0.25,C=0,0.0,-0.2773333333333333,0.7773333333333333
0.25,C=0,0.0,-0.27841666666666665,0.7784166666666666
0.25,C=0,0.0,-0.27949999999999997,0.7795
0.25,C=0,0.0,-0.2805833333333333,0.7805833333333333
0.25,C=0,0.0,-0.2816666666666667,0.7816666666666667
0.25,C=0,0.0,-0.28275,0.7827500000000001
0.25,C=0,0.0,-0.2838333333333333,0.7838333333333334
0.25,C=0,0.0,-0.28491666666666665,0.7849166666666667
0.25,C=0,0.0,-0.286,0.786
0.25,C=0,0.0,-0.2870833333333333,0.7870833333333334
0.25,C=0,0.0,-0.2881666666666666,0.7881666666666667
0.25,C=0,0.0,-0.28925,0.78925
0.25,C=0,0.0,-0.29033333333333333,0.7903333333333333
0.25,C=0,0.0,-0.29141666666666666,0.7914166666666667
0.25,C=0,0.0,-0.2925,0.7925
0.25,C=0,0.0,-0.2935833333333333,0.7935833333333333
0.25,C=0,0.0,-0.29466666666666663,0.7946666666666666
0.25,C=0,0.0,-0.29575,0.79575
0.25,C=0,0.0,-0.29683333333333334,0.7968333333333333
0.25,C=0,0.0,-0.29791666666666666,0.7979166666666666
0.25,C=0,0.0,-0.299,0.7989999999999999
0.25,C=0,0.0,-0.3000833333333333,0.8000833333333333
0.25,C=0,0.0,-0.30116666666666664,0.8011666666666666
0.25,C=0,0.0,-0.30224999999999996,0.8022499999999999
0.25,C=0,0.0,-0.30333333333333334,0.8033333333333333
0.25,C=0,0.0,-0.30441666666666667,0.8044166666666667
0.25,C=0,0.0,-0.3055,0.8055
0.25,C=0,0.0,-0.3065833333333333,0.8065833333333333
0.25,C=0,0.0,-0.30766666666666664,0.8076666666666666
0.25,C=0,0.0,-0.30874999999999997,0.80875
0.25,C=0,0.0,-0.3098333333333333,0.8098333333333333
0.25,C=0,0.0,-0.3109166666666667,0.8109166666666667
0.25,C=0,0.0,-0.312,0.812
0.25,C=0,0.0,-0.3130833333333333,0.8130833333333334
0.25,C=0,0.0,-0.31416666666666665,0.8141666666666667
0.25,C=0,0.0,-0.31525,0.81525
0.25,C=0,0.0,-0.3163333333333333,0.8163333333333334
0.25,C=0,0.0,-0.3174166666666666,0.8174166666666667
0.25,C=0,0.0,-0.3185,0.8185
0.25,C=0,0.0,-0.31958333333333333,0.8195833333333333
0.25,C=0,0.0,-0.32066666666666666,0.8206666666666667
0.25,C=0,0.0,-0.32175,0.82175
0.25,C=0,0.0,-0.3228333333333333,0.8228333333333333
0.25,C=0,0.0,-0.32391666666666663,0.8239166666666666
0.25,C=0,0.0,-0.325,0.825
0.25,C=0,0.0,-0.32608333333333334,0.8260833333333333
0.25,C=0,0.0,-0.32716666666666666,0.8271666666666666
0.25,C=0,0.0,-0.32825,0.8282499999999999
0.25,C=0,0.0,-0.3293333333333333,0.8293333333333333
0.25,C=0,0.0,-0.33041666666666664,0.8304166666666666
0.25,C=0,0.0,-0.33149999999999996,0.8314999999999999
0.25,C=0,0.0,-0.33258333333333334,0.8325833333333333
0.25,C=0,0.0,-0.33366666666666667,0.8336666666666667
0.25,C=0,0.0,-0.33475,0.83475
0.25,C=0,0.0,-0.3358333333333333,0.8358333333333333
0.25,C=0,0.0,-0.33691666666666664,0.8369166666666666
0.25,C=0,0.0,-0.33799999999999997,0.838
0.25,C=0,0.0,-0.3390833333333333,0.8390833333333333
0.25,C=0,0.0,-0.3401666666666667,0.8401666666666667
0.25,C=0,0.0,-0.34125,0.84125
0.25,C=0,0.0,-0.3423333333333333,0.8423333333333334
0.25,C=0,0.0,-0.34341666666666665,0.8434166666666667
0.25,C=0,0.0,-0.3445,0.8445
0.25,C=0,0.0,-0.3455833333333333,0.8455833333333334
0.25,C=0,0.0,-0.3466666666666667,0.8466666666666667
0.25,C=0,0.0,-0.34775,0.84775
0.25,C=0,0.0,-0.34883333333333333,0.8488333333333333
0.25,C=0,0.0,-0.34991666666666665,0.8499166666666667
0.25,C=0,0.0,-0.351,0.851
0.25,C=0,0.0,-0.3520833333333333,0.8520833333333333
0.25,C=0,0.0,-0.35316666666666663,0.8531666666666666
0.25,C=0,0.0,-0.35425,0.85425
0.25,C=0,0.0,-0.35533333333333333,0.8553333333333333
0.25,C=0,0.0,-0.35641666666666666,0.8564166666666666
0.25,C=0,0.0,-0.3575,0.8574999999999999
0.25,C=0,0.0,-0.3585833333333333,0.8585833333333333
0.25,C=0,0.0,-0.35966666666666663,0.8596666666666666
0.25,C=0,0.0,-0.36074999999999996,0.8607499999999999
0.25,C=0,0.0,-0.36183333333333334,0.8618333333333333
0.25,C=0,0.0,-0.36291666666666667,0.8629166666666667
0.25,C=0,0.0,-0.364,0.864
0.25,C=0,0.0,-0.3650833333333333,0.8650833333333333
0.25,C=0,0.0,-0.36616666666666664,0.8661666666666666
0.25,C=0,0.0,-0.36724999999999997,0.86725
0.25,C=0,0.0,-0.3683333333333333,0.8683333333333333
0.25,C=0,0.0,-0.36941666666666667,0.8694166666666667
0.25,C=0,0.0,-0.3705,0.8705
0.25,C=0,0.0,-0.3715833333333333,0.8715833333333334
0.25,C=0,0.0,-0.37266666666666665,0.8726666666666667
0.25,C=0,0.0,-0.37374999999999997,0.87375
0.25,C=0,0.0,-0.3748333333333333,0.8748333333333334
0.25,C=0,0.0,-0.3759166666666667,0.8759166666666667
0.25,C=0,0.0,-0.377,0.877
0.25,C=0,0.0,-0.3780833333333333,0.8780833333333333
0.25,C=0,0.0,-0.37916666666666665,0.8791666666666667
0.25,C=0,0.0,-0.38025,0.88025
0.25,C=0,0.0,-0.3813333333333333,0.8813333333333333
0.25,C=0,0.0,-0.3824166666666666,0.8824166666666666
0.25,C=0,0.0,-0.3835,0.8835
0.25,C=0,0.0,-0.38458333333333333,0.8845833333333333
0.25,C=0,0.0,-0.38566666666666666,0.8856666666666666
0.25,C=0,0.0,-0.38675,0.8867499999999999
0.25,C=0,0.0,-0.3878333333333333,0.8878333333333333
0.25,C=0,0.0,-0.38891666666666663,0.8889166666666666
0.25,C=0,0.0,-0.38999999999999996,0.8899999999999999
0.25,C=0,0.0,-0.39108333333333334,0.8910833333333333
0.25,C=0,0.0,-0.39216666666666666,0.8921666666666667
0.25,C=0,0.0,-0.39325,0.89325
0.25,C=0,0.0,-0.3943333333333333,0.8943333333333333
0.25,C=0,0.0,-0.39541666666666664,0.8954166666666666
0.25,C=0,0.0,-0.39649999999999996,0.8965
0.25,C=0,0.0,-0.3975833333333333,0.8975833333333333
0.25,C=0,0.0,-0.39866666666666667,0.8986666666666667
0.25,C=0,0.0,-0.39975,0.89975
0.25,C=0,0.0,-0.4,0.9
0.25,C=0,0.0,-0.4008333333333333,0.9008333333333334
0.25,C=0,0.0,-0.40191666666666664,0.9019166666666667
0.25,C=0,0.0,-0.40299999999999997,0.903
0.25,C=0,0.0,-0.4040833333333333,0.9040833333333333
0.25,C=0,0.0,-0.4051666666666667,0.9051666666666667
0.25,C=0,0.0,-0.40625,0.90625
0.25,C=0,0.0,-0.4073333333333333,0.9073333333333333
0.25,C=0,0.0,-0.40841666666666665,0.9084166666666667
0.25,C=0,0.0,-0.4095,0.9095
0.25,C=0,0.0,-0.4105833333333333,0.9105833333333333
0.25,C=0,0.0,-0.4116666666666666,0.9116666666666666
0.25,C=0,0.0,-0.41275,0.91275
0.25,C=0,0.0,-0.41383333333333333,0.9138333333333333
0.25,C=0,0.0,-0.41491666666666666,0.9149166666666666
0.25,C=0,0.0,-0.416,0.9159999999999999
0.25,C=0,0.0,-0.4170833333333333,0.9170833333333333
0.25,C=0,0.0,-0.41816666666666663,0.9181666666666666
0.25,C=0,0.0,-0.41924999999999996,0.9192499999999999
0.25,C=0,0.0,-0.42033333333333334,0.9203333333333333
0.25,C=0,0.0,-0.42141666666666666,0.9214166666666667
0.25,C=0,0.0,-0.4225,0.9225
0.25,C=0,0.0,-0.4235833333333333,0.9235833333333333
0.25,C=0,0.0,-0.42466666666666664,0.9246666666666666
0.25,C=0,0.0,-0.42574999999999996,0.92575
0.25,C=0,0.0,-0.4268333333333333,0.9268333333333333
0.25,C=0,0.0,-0.42791666666666667,0.9279166666666667
0.25,C=0,0.0,-0.429,0.929
0.25,C=0,0.0,-0.4300833333333333,0.9300833333333334
0.25,C=0,0.0,-0.43116666666666664,0.9311666666666667
0.25,C=0,0.0,-0.43224999999999997,0.93225
0.25,C=0,0.0,-0.4333333333333333,0.9333333333333333
0.25,C=0,0.0,-0.4344166666666667,0.9344166666666667
0.25,C=0,0.0,-0.4355,0.9355
0.25,C=0,0.0,-0.4365833333333333,0.9365833333333333
0.25,C=0,0.0,-0.43766666666666665,0.9376666666666666
0.25,C=0,0.0,-0.43875,0.93875
0.25,C=0,0.0,-0.4398333333333333,0.9398333333333333
0.25,C=0,0.0,-0.4409166666666666,0.9409166666666666
0.25,C=0,0.0,-0.442,0.942
0.25,C=0,0.0,-0.44308333333333333,0.9430833333333333
0.25,C=0,0.0,-0.44416666666666665,0.9441666666666666
0.25,C=0,0.0,-0.44525,0.9452499999999999
0.25,C=0,0.0,-0.4463333333333333,0.9463333333333332
0.25,C=0,0.0,-0.44741666666666663,0.9474166666666666
0.25,C=0,0.0,-0.44849999999999995,0.9484999999999999
0.25,C=0,0.0,-0.44958333333333333,0.9495833333333333
0.25,C=0,0.0,-0.45066666666666666,0.9506666666666667
0.25,C=0,0.0,-0.45175,0.95175
0.25,C=0,0.0,-0.4528333333333333,0.9528333333333333
0.25,C=0,0.0,-0.45391666666666663,0.9539166666666666
0.25,C=0,0.0,-0.45499999999999996,0.955
0.25,C=0,0.0,-0.4560833333333333,0.9560833333333333
0.25,C=0,0.0,-0.45716666666666667,0.9571666666666667
0.25,C=0,0.0,-0.45825,0.95825
0.25,C=0,0.0,-0.4593333333333333,0.9593333333333334
0.25,C=0,0.0,-0.46041666666666664,0.9604166666666667
0.25,C=0,0.0,-0.46149999999999997,0.9615
0.25,C=0,0.0,-0.4625833333333333,0.9625833333333333
0.25,C=0,0.0,-0.46366666666666667,0.9636666666666667
0.25,C=0,0.0,-0.46475,0.96475
0.25,C=0,0.0,-0.4658333333333333,0.9658333333333333
0.25,C=0,0.0,-0.46691666666666665,0.9669166666666666
0.25,C=0,0.0,-0.46799999999999997,0.968
0.25,C=0,0.0,-0.4690833333333333,0.9690833333333333
0.25,C=0,0.0,-0.4701666666666666,0.9701666666666666
0.25,C=0,0.0,-0.47125,0.97125
0.25,C=0,0.0,-0.4723333333333333,0.9723333333333333
0.25,C=0,0.0,-0.47341666666666665,0.9734166666666666
0.25,C=0,0.0,-0.4745,0.9744999999999999
0.25,C=0,0.0,-0.4755833333333333,0.9755833333333332
0.25,C=0,0.0,-0.4766666666666666,0.9766666666666666
0.25,C=0,0.0,-0.47774999999999995,0.9777499999999999
0.25,C=0,0.0,-0.47883333333333333,0.9788333333333333
0.25,C=0,0.0,-0.47991666666666666,0.9799166666666667
0.25,C=0,0.0,-0.481,0.981
0.25,C=0,0.0,-0.4820833333333333,0.9820833333333333
0.25,C=0,0.0,-0.48316666666666663,0.9831666666666666
0.25,C=0,0.0,-0.48424999999999996,0.98425
0.25,C=0,0.0,-0.4853333333333333,0.9853333333333333
0.25,C=0,0.0,-0.48641666666666666,0.9864166666666667
0.25,C=0,0.0,-0.4875,0.9875
0.25,C=0,0.0,-0.4885833333333333,0.9885833333333334
0.25,C=0,0.0,-0.48966666666666664,0.9896666666666667
0.25,C=0,0.0,-0.49074999999999996,0.99075
0.25,C=0,0.0,-0.4918333333333333,0.9918333333333333
0.25,C=0,0.0,-0.49291666666666667,0.9929166666666667
0.25,C=0,0.0,-0.494,0.994
0.25,C=0,0.0,-0.4950833333333333,0.9950833333333333
0.25,C=0,0.0,-0.49616666666666664,0.9961666666666666
0.25,C=0,0.0,-0.49724999999999997,0.99725
0.25,C=0,0.0,-0.4983333333333333,0.9983333333333333
0.25,C=0,0.0,-0.4994166666666666,0.9994166666666666
0.25,C=0,0.0,-0.5005,1.0005
0.25,C=0,0.0,-0.5015833333333333,1.0015833333333333
0.25,C=0,0.0,-0.5026666666666666,1.0026666666666666
0.25,C=0,0.0,-0.50375,1.0037500000000001
0.25,C=0,0.0,-0.5048333333333334,1.0048333333333335
0.25,C=0,0.0,-0.5059166666666667,1.0059166666666668
0.25,C=0,0.0,-0.507,1.0070000000000001
0.25,C=0,0.0,-0.5080833333333333,1.0080833333333334
0.25,C=0,0.0,-0.5091666666666667,1.0091666666666668
0.25,C=0,0.0,-0.51025,1.01025
0.25,C=0,0.0,-0.5113333333333333,1.0113333333333334
0.25,C=0,0.0,-0.5124166666666666,1.0124166666666667
0.25,C=0,0.0,-0.5135,1.0135
0.25,C=0,0.0,-0.5145833333333333,1.0145833333333334
0.25,C=0,0.0,-0.5156666666666666,1.0156666666666667
0.25,C=0,0.0,-0.5167499999999999,1.01675
0.25,C=0,0.0,-0.5178333333333333,1.0178333333333334
0.25,C=0,0.0,-0.5189166666666667,1.0189166666666667
0.25,C=0,0.0,-0.52,1.02
0.25,C=0,0.0,-0.5210833333333333,1.0210833333333333
0.25,C=0,0.0,-0.5221666666666667,1.0221666666666667
0.25,C=0,0.0,-0.52325,1.02325
0.25,C=0,0.0,-0.5243333333333333,1.0243333333333333
0.25,C=0,0.0,-0.5254166666666666,1.0254166666666666
0.25,C=0,0.0,-0.5265,1.0265
0.25,C=0,0.0,-0.5275833333333333,1.0275833333333333
0.25,C=0,0.0,-0.5286666666666666,1.0286666666666666
0.25,C=0,0.0,-0.5297499999999999,1.02975
0.25,C=0,0.0,-0.5308333333333333,1.0308333333333333
0.25,C=0,0.0,-0.5319166666666666,1.0319166666666666
0.25,C=0,0.0,-0.533,1.033
0.25,C=0,0.0,-0.5340833333333334,1.0340833333333332
0.25,C=0,0.0,-0.5351666666666667,1.0351666666666666
0.25,C=0,0.0,-0.53625,1.03625
0.25,C=0,0.0,-0.5373333333333333,1.0373333333333332
0.25,C=0,0.0,-0.5384166666666667,1.0384166666666665
0.25,C=0,0.0,-0.5395,1.0394999999999999
0.25,C=0,0.0,-0.5405833333333333,1.0405833333333332
0.25,C=0,0.0,-0.5416666666666666,1.0416666666666665
0.25,C=0,0.0,-0.54275,1.0427499999999998
0.25,C=0,0.0,-0.5438333333333333,1.0438333333333332
0.25,C=0,0.0,-0.5449166666666666,1.0449166666666665
0.25,C=0,0.0,-0.5459999999999999,1.0459999999999998
0.25,C=0,0.0,-0.5470833333333333,1.0470833333333331
0.25,C=0,0.0,-0.5481666666666667,1.0481666666666667
0.25,C=0,0.0,-0.54925,1.04925
0.25,C=0,0.0,-0.5503333333333333,1.0503333333333333
0.25,C=0,0.0,-0.5514166666666667,1.0514166666666667
0.25,C=0,0.0,-0.5525,1.0525
0.25,C=0,0.0,-0.5535833333333333,1.0535833333333333
0.25,C=0,0.0,-0.5546666666666666,1.0546666666666666
0.25,C=0,0.0,-0.55575,1.05575
0.25,C=0,0.0,-0.5568333333333333,1.0568333333333333
0.25,C=0,0.0,-0.5579166666666666,1.0579166666666666
0.25,C=0,0.0,-0.5589999999999999,1.059
0.25,C=0,0.0,-0.5600833333333333,1.0600833333333333
0.25,C=0,0.0,-0.5611666666666666,1.0611666666666666
0.25,C=0,0.0,-0.56225,1.0622500000000001
0.25,C=0,0.0,-0.5633333333333334,1.0633333333333335
0.25,C=0,0.0,-0.5644166666666667,1.0644166666666668
0.25,C=0,0.0,-0.5655,1.0655000000000001
0.25,C=0,0.0,-0.5665833333333333,1.0665833333333334
0.25,C=0,0.0,-0.5676666666666667,1.0676666666666668
0.25,C=0,0.0,-0.56875,1.06875
0.25,C=0,0.0,-0.5698333333333333,1.0698333333333334
0.25,C=0,0.0,-0.5709166666666666,1.0709166666666667
0.25,C=0,0.0,-0.572,1.072
0.25,C=0,0.0,-0.5730833333333333,1.0730833333333334
0.25,C=0,0.0,-0.5741666666666666,1.0741666666666667
0.25,C=0,0.0,-0.5752499999999999,1.07525
0.25,C=0,0.0,-0.5763333333333333,1.0763333333333334
0.25,C=0,0.0,-0.5774166666666667,1.0774166666666667
0.25,C=0,0.0,-0.5785,1.0785
0.25,C=0,0.0,-0.5795833333333333,1.0795833333333333
0.25,C=0,0.0,-0.5806666666666667,1.0806666666666667
0.25,C=0,0.0,-0.58175,1.08175
0.25,C=0,0.0,-0.5828333333333333,1.0828333333333333
0.25,C=0,0.0,-0.5839166666666666,1.0839166666666666
0.25,C=0,0.0,-0.585,1.085
0.25,C=0,0.0,-0.5860833333333333,1.0860833333333333
0.25,C=0,0.0,-0.5871666666666666,1.0871666666666666
0.25,C=0,0.0,-0.5882499999999999,1.08825
0.25,C=0,0.0,-0.5893333333333333,1.0893333333333333
0.25,C=0,0.0,-0.5904166666666666,1.0904166666666666
0.25,C=0,0.0,-0.5915,1.0915
0.25,C=0,0.0,-0.5925833333333334,1.0925833333333332
0.25,C=0,0.0,-0.5936666666666667,1.0936666666666666
0.25,C=0,0.0,-0.59475,1.09475
0.25,C=0,0.0,-0.5958333333333333,1.0958333333333332
0.25,C=0,0.0,-0.5969166666666667,1.0969166666666665
0.25,C=0,0.0,-0.598,1.0979999999999999
0.25,C=0,0.0,-0.5990833333333333,1.0990833333333332
0.25,C=0,0.0,-0.6001666666666666,1.1001666666666665
0.25,C=0,0.0,-0.60125,1.1012499999999998
0.25,C=0,0.0,-0.6023333333333333,1.1023333333333332
0.25,C=0,0.0,-0.6034166666666666,1.1034166666666665
0.25,C=0,0.0,-0.6044999999999999,1.1044999999999998
0.25,C=0,0.0,-0.6055833333333333,1.1055833333333331
0.25,C=0,0.0,-0.6066666666666667,1.1066666666666667
0.25,C=0,0.0,-0.60775,1.10775
0.25,C=0,0.0,-0.6088333333333333,1.1088333333333333
0.25,C=0,0.0,-0.6099166666666667,1.1099166666666667
0.25,C=0,0.0,-0.611,1.111
0.25,C=0,0.0,-0.6120833333333333,1.1120833333333333
0.25,C=0,0.0,-0.6131666666666666,1.1131666666666666
0.25,C=0,0.0,-0.61425,1.11425
0.25,C=0,0.0,-0.6153333333333333,1.1153333333333333
0.25,C=0,0.0,-0.6164166666666666,1.1164166666666666
0.25,C=0,0.0,-0.6174999999999999,1.1175
0.25,C=0,0.0,-0.6185833333333333,1.1185833333333333
0.25,C=0,0.0,-0.6196666666666666,1.1196666666666666
0.25,C=0,0.0,-0.62075,1.1207500000000001
0.25,C=0,0.0,-0.6218333333333333,1.1218333333333335
0.25,C=0,0.0,-0.6229166666666667,1.1229166666666668
0.25,C=0,0.0,-0.624,1.124
0.25,C=0,0.0,-0.6250833333333333,1.1250833333333334
0.25,C=0,0.0,-0.6261666666666666,1.1261666666666668
0.25,C=0,0.0,-0.62725,1.12725
0.25,C=0,0.0,-0.6283333333333333,1.1283333333333334
0.25,C=0,0.0,-0.6294166666666666,1.1294166666666667
0.25,C=0,0.0,-0.6305,1.1305
0.25,C=0,0.0,-0.6315833333333333,1.1315833333333334
0.25,C=0,0.0,-0.6326666666666666,1.1326666666666667
0.25,C=0,0.0,-0.6337499999999999,1.13375
0.25,C=0,0.0,-0.6348333333333332,1.1348333333333334
0.25,C=0,0.0,-0.6359166666666667,1.1359166666666667
0.25,C=0,0.0,-0.637,1.137
0.25,C=0,0.0,-0.6380833333333333,1.1380833333333333
0.25,C=0,0.0,-0.6391666666666667,1.1391666666666667
0.25,C=0,0.0,-0.64025,1.14025
0.25,C=0,0.0,-0.6413333333333333,1.1413333333333333
0.25,C=0,0.0,-0.6424166666666666,1.1424166666666666
0.25,C=0,0.0,-0.6435,1.1435
0.25,C=0,0.0,-0.6445833333333333,1.1445833333333333
0.25,C=0,0.0,-0.6456666666666666,1.1456666666666666
0.25,C=0,0.0,-0.6467499999999999,1.14675
0.25,C=0,0.0,-0.6478333333333333,1.1478333333333333
0.25,C=0,0.0,-0.6489166666666666,1.1489166666666666
0.25,C=0,0.0,-0.65,1.15
0.4,Q=0,-0.0,0.0,0.0
0.4,Q=0,-0.0016666666666666668,0.0,0.0004166666666666666
0.4,Q=0,-0.0033333333333333335,0.0,0.0008333333333333332
0.4,Q=0,-0.005,0.0,0.0012499999999999996
0.4,Q=0,-0.006666666666666667,0.0,0.0016666666666666663
0.4,Q=0,-0.008333333333333333,0.0,0.002083333333333333
0.4,Q=0,-0.01,0.0,0.002499999999999999
0.4,Q=0,-0.011666666666666667,0.0,0.0029166666666666664
0.4,Q=0,-0.013333333333333334,0.0,0.0033333333333333327
0.4,Q=0,-0.015000000000000001,0.0,0.0037499999999999994
0.4,Q=0,-0.016666666666666666,0.0,0.004166666666666666
0.4,Q=0,-0.018333333333333333,0.0,0.004583333333333332
0.4,Q=0,-0.02,0.0,0.004999999999999998
0.4,Q=0,-0.021666666666666667,0.0,0.005416666666666665
0.4,Q=0,-0.023333333333333334,0.0,0.005833333333333333
0.4,Q=0,-0.025,0.0,0.006249999999999999
0.4,Q=0,-0.02666666666666667,0.0,0.006666666666666665
0.4,Q=0,-0.028333333333333335,0.0,0.007083333333333332
0.4,Q=0,-0.030000000000000002,0.0,0.007499999999999999
0.4,Q=0,-0.03166666666666667,0.0,0.007916666666666666
0.4,Q=0,-0.03333333333333333,0.0,0.008333333333333331
0.4,Q=0,-0.035,0.0,0.008749999999999999
0.4,Q=0,-0.03666666666666667,0.0,0.009166666666666663
0.4,Q=0,-0.03833333333333334,0.0,0.00958333333333333
0.4,Q=0,-0.04,0.0,0.009999999999999997
0.4,Q=0,-0.04166666666666667,0.0,0.010416666666666666
0.4,Q=0,-0.043333333333333335,0.0,0.01083333333333333
0.4,Q=0,-0.045000000000000005,0.0,0.011249999999999998
0.4,Q=0,-0.04666666666666667,0.0,0.011666666666666665
0.4,Q=0,-0.04833333333333334,0.0,0.012083333333333331
0.4,Q=0,-0.05,0.0,0.012499999999999997
0.4,Q=0,-0.05166666666666667,0.0,0.012916666666666663
0.4,Q=0,-0.05333333333333334,0.0,0.01333333333333333
0.4,Q=0,-0.055,0.0,0.013749999999999997
0.4,Q=0,-0.05666666666666667,0.0,0.014166666666666664
0.4,Q=0,-0.058333333333333334,0.0,0.014583333333333328
0.4,Q=0,-0.060000000000000005,0.0,0.014999999999999998
0.4,Q=0,-0.06166666666666667,0.0,0.015416666666666664
0.4,Q=0,-0.06333333333333334,0.0,0.01583333333333333
0.4,Q=0,-0.065,0.0,0.016249999999999997
0.4,Q=0,-0.06666666666666667,0.0,0.016666666666666663
0.4,Q=0,-0.06833333333333334,0.0,0.017083333333333332
0.4,Q=0,-0.07,0.0,0.017499999999999998
0.4,Q=0,-0.07166666666666667,0.0,0.017916666666666664
0.4,Q=0,-0.07333333333333333,0.0,0.018333333333333326
0.4,Q=0,-0.07500000000000001,0.0,0.01875
0.4,Q=0,-0.07666666666666667,0.0,0.01916666666666666
0.4,Q=0,-0.07833333333333334,0.0,0.01958333333333333
0.4,Q=0,-0.08,0.0,0.019999999999999993
0.4,Q=0,-0.08166666666666667,0.0,0.02041666666666666
0.4,Q=0,-0.08333333333333334,0.0,0.020833333333333332
0.4,Q=0,-0.085,0.0,0.021249999999999995
0.4,Q=0,-0.08666666666666667,0.0,0.02166666666666666
0.4,Q=0,-0.08833333333333333,0.0,0.02208333333333333
0.4,Q=0,-0.09000000000000001,0.0,0.022499999999999996
0.4,Q=0,-0.09166666666666667,0.0,0.02291666666666666
0.4,Q=0,-0.09333333333333334,0.0,0.02333333333333333
0.4,Q=0,-0.095,0.0,0.023749999999999993
0.4,Q=0,-0.09666666666666668,0.0,0.024166666666666663
0.4,Q=0,-0.09833333333333334,0.0,0.024583333333333332
0.4,Q=0,-0.1,0.0,0.024999999999999994
0.4,Q=0,-0.10166666666666667,0.0,0.02541666666666666
0.4,Q=0,-0.10333333333333335,0.0,0.025833333333333326
0.4,Q=0,-0.10500000000000001,0.0,0.026249999999999996
0.4,Q=0,-0.10666666666666667,0.0,0.02666666666666666
0.4,Q=0,-0.10833333333333334,0.0,0.027083333333333327
0.4,Q=0,-0.11,0.0,0.027499999999999993
0.4,Q=0,-0.11166666666666668,0.0,0.027916666666666663
0.4,Q=0,-0.11333333333333334,0.0,0.02833333333333333
0.4,Q=0,-0.115,0.0,0.028749999999999994
0.4,Q=0,-0.11666666666666667,0.0,0.029166666666666657
0.4,Q=0,-0.11833333333333335,0.0,0.029583333333333326
0.4,Q=0,-0.12000000000000001,0.0,0.029999999999999995
0.4,Q=0,-0.12166666666666667,0.0,0.030416666666666658
0.4,Q=0,-0.12333333333333334,0.0,0.030833333333333327
0.4,Q=0,-0.125,0.0,0.031249999999999993
0.4,Q=0,-0.12666666666666668,0.0,0.03166666666666666
0.4,Q=0,-0.12833333333333335,0.0,0.032083333333333325
0.4,Q=0,-0.13,0.0,0.032499999999999994
0.4,Q=0,-0.13166666666666668,0.0,0.032916666666666664
0.4,Q=0,-0.13333333333333333,0.0,0.033333333333333326
0.4,Q=0,-0.135,0.0,0.033749999999999995
0.4,Q=0,-0.1366666666666667,0.0,0.034166666666666665
0.4,Q=0,-0.13833333333333334,0.0,0.03458333333333333
0.4,Q=0,-0.14,0.0,0.034999999999999996
0.4,Q=0,-0.14166666666666666,0.0,0.03541666666666665
0.4,Q=0,-0.14333333333333334,0.0,0.03583333333333333
0.4,Q=0,-0.14500000000000002,0.0,0.03625
0.4,Q=0,-0.14666666666666667,0.0,0.03666666666666665
0.4,Q=0,-0.14833333333333334,0.0,0.03708333333333333
0.4,Q=0,-0.15000000000000002,0.0,0.0375
0.4,Q=0,-0.15166666666666667,0.0,0.037916666666666654
0.4,Q=0,-0.15333333333333335,0.0,0.03833333333333332
0.4,Q=0,-0.155,0.0,0.038749999999999986
0.4,Q=0,-0.15666666666666668,0.0,0.03916666666666666
0.4,Q=0,-0.15833333333333335,0.0,0.039583333333333325
0.4,Q=0,-0.16,0.0,0.03999999999999999
0.4,Q=0,-0.16166666666666668,0.0,0.04041666666666666
0.4,Q=0,-0.16333333333333333,0.0,0.04083333333333332
0.4,Q=0,-0.165,0.0,0.04124999999999999
0.4,Q=0,-0.16666666666666669,0.0,0.041666666666666664
0.4,Q=0,-0.16833333333333333,0.0,0.04208333333333332
0.4,Q=0,-0.17,0.0,0.04249999999999999
0.4,Q=0,-0.1716666666666667,0.0,0.042916666666666665
0.4,Q=0,-0.17333333333333334,0.0,0.04333333333333332
0.4,Q=0,-0.17500000000000002,0.0,0.04374999999999999
0.4,Q=0,-0.17666666666666667,0.0,0.04416666666666666
0.4,Q=0,-0.17833333333333334,0.0,0.04458333333333332
0.4,Q=0,-0.18000000000000002,0.0,0.04499999999999999
0.4,Q=0,-0.18166666666666667,0.0,0.04541666666666666
0.4,Q=0,-0.18333333333333335,0.0,0.04583333333333332
0.4,Q=0,-0.18500000000000003,0.0,0.04624999999999999
0.4,Q=0,-0.18666666666666668,0.0,0.04666666666666666
0.4,Q=0,-0.18833333333333335,0.0,0.047083333333333324
0.4,Q=0,-0.19,0.0,0.04749999999999999
0.4,Q=0,-0.19166666666666668,0.0,0.04791666666666666
0.4,Q=0,-0.19333333333333336,0.0,0.048333333333333325
0.4,Q=0,-0.195,0.0,0.04874999999999999
0.4,Q=0,-0.19666666666666668,0.0,0.049166666666666664
0.4,Q=0,-0.19833333333333333,0.0,0.04958333333333332
0.4,Q=0,-0.2,0.0,0.04999999999999999
0.4,Q=0,-0.2016666666666667,0.0,0.050416666666666665
0.4,Q=0,-0.20333333333333334,0.0,0.05083333333333332
0.4,Q=0,-0.20500000000000002,0.0,0.05124999999999999
0.4,Q=0,-0.2066666666666667,0.0,0.05166666666666665
0.4,Q=0,-0.20833333333333334,0.0,0.05208333333333332
0.4,Q=0,-0.21000000000000002,0.0,0.05249999999999999
0.4,Q=0,-0.21166666666666667,0.0,0.052916666666666654
0.4,Q=0,-0.21333333333333335,0.0,0.05333333333333332
0.4,Q=0,-0.21500000000000002,0.0,0.05374999999999999
0.4,Q=0,-0.21666666666666667,0.0,0.054166666666666655
0.4,Q=0,-0.21833333333333335,0.0,0.054583333333333324
0.4,Q=0,-0.22,0.0,0.054999999999999986
0.4,Q=0,-0.22166666666666668,0.0,0.055416666666666656
0.4,Q=0,-0.22333333333333336,0.0,0.055833333333333325
0.4,Q=0,-0.225,0.0,0.05624999999999999
0.4,Q=0,-0.22666666666666668,0.0,0.05666666666666666
0.4,Q=0,-0.22833333333333336,0.0,0.057083333333333326
0.4,Q=0,-0.23,0.0,0.05749999999999999
0.4,Q=0,-0.2316666666666667,0.0,0.05791666666666666
0.4,Q=0,-0.23333333333333334,0.0,0.05833333333333331
0.4,Q=0,-0.23500000000000001,0.0,0.05874999999999999
0.4,Q=0,-0.2366666666666667,0.0,0.05916666666666665
0.4,Q=0,-0.23833333333333334,0.0,0.059583333333333315
0.4,Q=0,-0.24000000000000002,0.0,0.05999999999999999
0.4,Q=0,-0.24166666666666667,0.0,0.06041666666666665
0.4,Q=0,-0.24333333333333335,0.0,0.060833333333333316
0.4,Q=0,-0.24500000000000002,0.0,0.06124999999999999
0.4,Q=0,-0.24666666666666667,0.0,0.061666666666666654
0.4,Q=0,-0.24833333333333335,0.0,0.06208333333333332
0.4,Q=0,-0.25,0.0,0.062499999999999986
0.4,Q=0,-0.2516666666666667,0.0,0.06291666666666665
0.4,Q=0,-0.25333333333333335,0.0,0.06333333333333332
0.4,Q=0,-0.255,0.0,0.06374999999999999
0.4,Q=0,-0.2566666666666667,0.0,0.06416666666666665
0.4,Q=0,-0.25833333333333336,0.0,0.06458333333333333
0.4,Q=0,-0.26,0.0,0.06499999999999999
0.4,Q=0,-0.26166666666666666,0.0,0.06541666666666665
0.4,Q=0,-0.26333333333333336,0.0,0.06583333333333333
0.4,Q=0,-0.265,0.0,0.06624999999999999
0.4,Q=0,-0.26666666666666666,0.0,0.06666666666666665
0.4,Q=0,-0.26833333333333337,0.0,0.06708333333333333
0.4,Q=0,-0.27,0.0,0.06749999999999999
0.4,Q=0,-0.27166666666666667,0.0,0.06791666666666665
0.4,Q=0,-0.2733333333333334,0.0,0.06833333333333333
0.4,Q=0,-0.275,0.0,0.06874999999999999
0.4,Q=0,-0.27666666666666667,0.0,0.06916666666666665
0.4,Q=0,-0.2783333333333334,0.0,0.06958333333333333
0.4,Q=0,-0.28,0.0,0.06999999999999999
0.4,Q=0,-0.2816666666666667,0.0,0.07041666666666666
0.4,Q=0,-0.2833333333333333,0.0,0.0708333333333333
0.4,Q=0,-0.28500000000000003,0.0,0.07125
0.4,Q=0,-0.2866666666666667,0.0,0.07166666666666666
0.4,Q=0,-0.28833333333333333,0.0,0.0720833333333333
0.4,Q=0,-0.29000000000000004,0.0,0.0725
0.4,Q=0,-0.2916666666666667,0.0,0.07291666666666666
0.4,Q=0,-0.29333333333333333,0.0,0.0733333333333333
0.4,Q=0,-0.29500000000000004,0.0,0.07375
0.4,Q=0,-0.2966666666666667,0.0,0.07416666666666666
0.4,Q=0,-0.29833333333333334,0.0,0.07458333333333331
0.4,Q=0,-0.30000000000000004,0.0,0.075
0.4,Q=0,-0.3016666666666667,0.0,0.07541666666666665
0.4,Q=0,-0.30333333333333334,0.0,0.07583333333333331
0.4,Q=0,-0.305,0.0,0.07624999999999997
0.4,Q=0,-0.3066666666666667,0.0,0.07666666666666665
0.4,Q=0,-0.30833333333333335,0.0,0.07708333333333331
0.4,Q=0,-0.31,0.0,0.07749999999999997
0.4,Q=0,-0.3116666666666667,0.0,0.07791666666666665
0.4,Q=0,-0.31333333333333335,0.0,0.07833333333333332
0.4,Q=0,-0.315,0.0,0.07874999999999997
0.4,Q=0,-0.3166666666666667,0.0,0.07916666666666665
0.4,Q=0,-0.31833333333333336,0.0,0.07958333333333333
0.4,Q=0,-0.32,0.0,0.07999999999999997
0.4,Q=0,-0.3216666666666667,0.0,0.08041666666666665
0.4,Q=0,-0.32333333333333336,0.0,0.08083333333333333
0.4,Q=0,-0.325,0.0,0.08124999999999998
0.4,Q=0,-0.32666666666666666,0.0,0.08166666666666664
0.4,Q=0,-0.32833333333333337,0.0,0.08208333333333333
0.4,Q=0,-0.33,0.0,0.08249999999999998
0.4,Q=0,-0.33166666666666667,0.0,0.08291666666666664
0.4,Q=0,-0.33333333333333337,0.0,0.08333333333333333
0.4,Q=0,-0.335,0.0,0.08374999999999998
0.4,Q=0,-0.33666666666666667,0.0,0.08416666666666664
0.4,Q=0,-0.3383333333333334,0.0,0.08458333333333333
0.4,Q=0,-0.34,0.0,0.08499999999999998
0.4,Q=0,-0.3416666666666667,0.0,0.08541666666666664
0.4,Q=0,-0.3433333333333334,0.0,0.08583333333333333
0.4,Q=0,-0.34500000000000003,0.0,0.08624999999999998
0.4,Q=0,-0.3466666666666667,0.0,0.08666666666666664
0.4,Q=0,-0.34833333333333333,0.0,0.08708333333333332
0.4,Q=0,-0.35000000000000003,0.0,0.08749999999999998
0.4,Q=0,-0.3516666666666667,0.0,0.08791666666666664
0.4,Q=0,-0.35333333333333333,0.0,0.08833333333333332
0.4,Q=0,-0.35500000000000004,0.0,0.08874999999999998
0.4,Q=0,-0.3566666666666667,0.0,0.08916666666666664
0.4,Q=0,-0.35833333333333334,0.0,0.08958333333333332
0.4,Q=0,-0.36000000000000004,0.0,0.08999999999999998
0.4,Q=0,-0.3616666666666667,0.0,0.09041666666666665
0.4,Q=0,-0.36333333333333334,0.0,0.09083333333333332
0.4,Q=0,-0.36500000000000005,0.0,0.09124999999999998
0.4,Q=0,-0.3666666666666667,0.0,0.09166666666666665
0.4,Q=0,-0.36833333333333335,0.0,0.09208333333333332
0.4,Q=0,-0.37000000000000005,0.0,0.09249999999999999
0.4,Q=0,-0.3716666666666667,0.0,0.09291666666666665
0.4,Q=0,-0.37333333333333335,0.0,0.09333333333333332
0.4,Q=0,-0.375,0.0,0.09374999999999997
0.4,Q=0,-0.3766666666666667,0.0,0.09416666666666665
0.4,Q=0,-0.37833333333333335,0.0,0.09458333333333332
0.4,Q=0,-0.38,0.0,0.09499999999999997
0.4,Q=0,-0.3816666666666667,0.0,0.09541666666666665
0.4,Q=0,-0.38333333333333336,0.0,0.09583333333333333
0.4,Q=0,-0.385,0.0,0.09624999999999997
0.4,Q=0,-0.3866666666666667,0.0,0.09666666666666665
0.4,Q=0,-0.38833333333333336,0.0,0.09708333333333333
0.4,Q=0,-0.39,0.0,0.09749999999999998
0.4,Q=0,-0.3916666666666667,0.0,0.09791666666666665
0.4,Q=0,-0.39333333333333337,0.0,0.09833333333333333
0.4,Q=0,-0.395,0.0,0.09874999999999998
0.4,Q=0,-0.39666666666666667,0.0,0.09916666666666664
0.4,Q=0,-0.3983333333333334,0.0,0.09958333333333333
0.4,Q=0,-0.4,0.0,0.09999999999999998
0.4,Q=0,-0.40166666666666667,0.0,0.10041666666666664
0.4,Q=0,-0.4033333333333334,0.0,0.10083333333333333
0.4,Q=0,-0.405,0.0,0.10124999999999998
0.4,Q=0,-0.4066666666666667,0.0,0.10166666666666664
0.4,Q=0,-0.4083333333333334,0.0,0.1020833333333333
0.4,Q=0,-0.41000000000000003,0.0,0.10249999999999998
0.4,Q=0,-0.4116666666666667,0.0,0.10291666666666664
0.4,Q=0,-0.4133333333333334,0.0,0.1033333333333333
0.4,Q=0,-0.41500000000000004,0.0,0.10374999999999998
0.4,Q=0,-0.4166666666666667,0.0,0.10416666666666664
0.4,Q=0,-0.41833333333333333,0.0,0.1045833333333333
0.4,Q=0,-0.42000000000000004,0.0,0.10499999999999998
0.4,Q=0,-0.4216666666666667,0.0,0.10541666666666664
0.4,Q=0,-0.42333333333333334,0.0,0.10583333333333331
0.4,Q=0,-0.42500000000000004,0.0,0.10624999999999998
0.4,Q=0,-0.4266666666666667,0.0,0.10666666666666665
0.4,Q=0,-0.42833333333333334,0.0,0.10708333333333331
0.4,Q=0,-0.43000000000000005,0.0,0.10749999999999998
0.4,Q=0,-0.4316666666666667,0.0,0.10791666666666665
0.4,Q=0,-0.43333333333333335,0.0,0.10833333333333331
0.4,Q=0,-0.43500000000000005,0.0,0.10874999999999999
0.4,Q=0,-0.4366666666666667,0.0,0.10916666666666665
0.4,Q=0,-0.43833333333333335,0.0,0.10958333333333331
0.4,Q=0,-0.44,0.0,0.10999999999999997
0.4,Q=0,-0.4416666666666667,0.0,0.11041666666666665
0.4,Q=0,-0.44333333333333336,0.0,0.11083333333333331
0.4,Q=0,-0.445,0.0,0.11124999999999997
0.4,Q=0,-0.4466666666666667,0.0,0.11166666666666665
0.4,Q=0,-0.44833333333333336,0.0,0.11208333333333331
0.4,Q=0,-0.45,0.0,0.11249999999999998
0.4,Q=0,-0.4516666666666667,0.0,0.11291666666666665
0.4,Q=0,-0.45333333333333337,0.0,0.11333333333333331
0.4,Q=0,-0.455,0.0,0.11374999999999998
0.4,Q=0,-0.4566666666666667,0.0,0.11416666666666665
0.4,Q=0,-0.45833333333333337,0.0,0.11458333333333331
0.4,Q=0,-0.46,0.0,0.11499999999999998
0.4,Q=0,-0.46166666666666667,0.0,0.11541666666666663
0.4,Q=0,-0.4633333333333334,0.0,0.11583333333333332
0.4,Q=0,-0.465,0.0,0.11624999999999998
0.4,Q=0,-0.4666666666666667,0.0,0.11666666666666663
0.4,Q=0,-0.4683333333333334,0.0,0.11708333333333332
0.4,Q=0,-0.47000000000000003,0.0,0.11749999999999998
0.4,Q=0,-0.4716666666666667,0.0,0.11791666666666663
0.4,Q=0,-0.4733333333333334,0.0,0.1183333333333333
0.4,Q=0,-0.47500000000000003,0.0,0.11874999999999998
0.4,Q=0,-0.4766666666666667,0.0,0.11916666666666663
0.4,Q=0,-0.4783333333333334,0.0,0.1195833333333333
0.4,Q=0,-0.48000000000000004,0.0,0.11999999999999998
0.4,Q=0,-0.4816666666666667,0.0,0.12041666666666663
0.4,Q=0,-0.48333333333333334,0.0,0.1208333333333333
0.4,Q=0,-0.48500000000000004,0.0,0.12124999999999998
0.4,Q=0,-0.4866666666666667,0.0,0.12166666666666663
0.4,Q=0,-0.48833333333333334,0.0,0.12208333333333331
0.4,Q=0,-0.49000000000000005,0.0,0.12249999999999998
0.4,Q=0,-0.4916666666666667,0.0,0.12291666666666663
0.4,Q=0,-0.49333333333333335,0.0,0.12333333333333331
0.4,Q=0,-0.49500000000000005,0.0,0.12374999999999999
0.4,Q=0,-0.4966666666666667,0.0,0.12416666666666663
0.4,Q=0,-0.49833333333333335,0.0,0.12458333333333331
0.4,Q=0,-0.5,0.0,0.12499999999999997
0.4,Q=0,-0.5016666666666667,0.0,0.12541666666666665
0.4,Q=0,-0.5033333333333334,0.0,0.1258333333333333
0.4,Q=0,-0.505,0.0,0.12624999999999997
0.4,Q=0,-0.5066666666666667,0.0,0.12666666666666665
0.4,Q=0,-0.5083333333333334,0.0,0.1270833333333333
0.4,Q=0,-0.51,0.0,0.12749999999999997
0.4,Q=0,-0.5116666666666667,0.0,0.12791666666666665
0.4,Q=0,-0.5133333333333334,0.0,0.1283333333333333
0.4,Q=0,-0.515,0.0,0.12874999999999998
0.4,Q=0,-0.5166666666666667,0.0,0.12916666666666665
0.4,Q=0,-0.5183333333333333,0.0,0.1295833333333333
0.4,Q=0,-0.52,0.0,0.12999999999999998
0.4,Q=0,-0.5216666666666667,0.0,0.13041666666666665
0.4,Q=0,-0.5233333333333333,0.0,0.1308333333333333
0.4,Q=0,-0.525,0.0,0.13124999999999998
0.4,Q=0,-0.5266666666666667,0.0,0.13166666666666665
0.4,Q=0,-0.5283333333333333,0.0,0.1320833333333333
0.4,Q=0,-0.53,0.0,0.13249999999999998
0.4,Q=0,-0.5316666666666667,0.0,0.13291666666666666
0.4,Q=0,-0.5333333333333333,0.0,0.1333333333333333
0.4,Q=0,-0.535,0.0,0.13374999999999998
0.4,Q=0,-0.5366666666666667,0.0,0.13416666666666666
0.4,Q=0,-0.5383333333333333,0.0,0.1345833333333333
0.4,Q=0,-0.54,0.0,0.13499999999999998
0.4,Q=0,-0.5416666666666667,0.0,0.13541666666666666
0.4,Q=0,-0.5433333333333333,0.0,0.1358333333333333
0.4,Q=0,-0.545,0.0,0.13624999999999998
0.4,Q=0,-0.5466666666666667,0.0,0.13666666666666666
0.4,Q=0,-0.5483333333333333,0.0,0.1370833333333333
0.4,Q=0,-0.55,0.0,0.13749999999999998
0.4,Q=0,-0.5516666666666667,0.0,0.13791666666666666
0.4,Q=0,-0.5533333333333333,0.0,0.1383333333333333
0.4,Q=0,-0.555,0.0,0.13874999999999998
0.4,Q=0,-0.5566666666666668,0.0,0.13916666666666666
0.4,Q=0,-0.5583333333333333,0.0,0.1395833333333333
0.4,Q=0,-0.56,0.0,0.13999999999999999
0.4,Q=0,-0.5616666666666666,0.0,0.1404166666666666
0.4,Q=0,-0.5633333333333334,0.0,0.1408333333333333
0.4,Q=0,-0.5650000000000001,0.0,0.14125
0.4,Q=0,-0.5666666666666667,0.0,0.1416666666666666
0.4,Q=0,-0.5683333333333334,0.0,0.1420833333333333
0.4,Q=0,-0.5700000000000001,0.0,0.1425
0.4,Q=0,-0.5716666666666667,0.0,0.1429166666666666
0.4,Q=0,-0.5733333333333334,0.0,0.1433333333333333
0.4,Q=0,-0.5750000000000001,0.0,0.14375
0.4,Q=0,-0.5766666666666667,0.0,0.1441666666666666
0.4,Q=0,-0.5783333333333334,0.0,0.1445833333333333
0.4,Q=0,-0.5800000000000001,0.0,0.145
0.4,Q=0,-0.5816666666666667,0.0,0.1454166666666666
0.4,Q=0,-0.5833333333333334,0.0,0.14583333333333331
0.4,Q=0,-0.5850000000000001,0.0,0.14625
0.4,Q=0,-0.5866666666666667,0.0,0.1466666666666666
0.4,Q=0,-0.5883333333333334,0.0,0.14708333333333332
0.4,Q=0,-0.5900000000000001,0.0,0.1475
0.4,Q=0,-0.5916666666666667,0.0,0.1479166666666666
0.4,Q=0,-0.5933333333333334,0.0,0.14833333333333332
0.4,Q=0,-0.5950000000000001,0.0,0.14875
0.4,Q=0,-0.5966666666666667,0.0,0.14916666666666661
0.4,Q=0,-0.5983333333333334,0.0,0.1495833333333333
0.4,Q=0,-0.6000000000000001,0.0,0.15
0.4,Q=0,-0.6016666666666667,0.0,0.15041666666666662
0.4,Q=0,-0.6033333333333334,0.0,0.1508333333333333
0.4,Q=0,-0.6050000000000001,0.0,0.15125
0.4,Q=0,-0.6066666666666667,0.0,0.15166666666666662
0.4,Q=0,-0.6083333333333334,0.0,0.1520833333333333
0.4,Q=0,-0.61,0.0,0.15249999999999994
0.4,Q=0,-0.6116666666666667,0.0,0.15291666666666662
0.4,Q=0,-0.6133333333333334,0.0,0.1533333333333333
0.4,Q=0,-0.615,0.0,0.15374999999999994
0.4,Q=0,-0.6166666666666667,0.0,0.15416666666666662
0.4,Q=0,-0.6183333333333334,0.0,0.1545833333333333
0.4,Q=0,-0.62,0.0,0.15499999999999994
0.4,Q=0,-0.6216666666666667,0.0,0.15541666666666662
0.4,Q=0,-0.6233333333333334,0.0,0.1558333333333333
0.4,Q=0,-0.625,0.0,0.15624999999999994
0.4,Q=0,-0.6266666666666667,0.0,0.15666666666666665
0.4,Q=0,-0.6283333333333334,0.0,0.1570833333333333
0.4,Q=0,-0.63,0.0,0.15749999999999995
0.4,Q=0,-0.6316666666666667,0.0,0.15791666666666665
0.4,Q=0,-0.6333333333333334,0.0,0.1583333333333333
0.4,Q=0,-0.635,0.0,0.15874999999999995
0.4,Q=0,-0.6366666666666667,0.0,0.15916666666666665
0.4,Q=0,-0.6383333333333334,0.0,0.1595833333333333
0.4,Q=0,-0.64,0.0,0.15999999999999995
0.4,Q=0,-0.6416666666666667,0.0,0.16041666666666665
0.4,Q=0,-0.6433333333333334,0.0,0.1608333333333333
0.4,Q=0,-0.645,0.0,0.16124999999999995
0.4,Q=0,-0.6466666666666667,0.0,0.16166666666666665
0.4,Q=0,-0.6483333333333334,0.0,0.1620833333333333
0.4,Q=0,-0.65,0.0,0.16249999999999995
0.4,Q=0,-0.6516666666666667,0.0,0.16291666666666665
0.4,Q=0,-0.6533333333333333,0.0,0.16333333333333327
0.4,Q=0,-0.655,0.0,0.16374999999999995
0.4,Q=0,-0.6566666666666667,0.0,0.16416666666666666
0.4,Q=0,-0.6583333333333333,0.0,0.16458333333333328
0.4,Q=0,-0.66,0.0,0.16499999999999995
0.4,Q=0,-0.6616666666666667,0.0,0.16541666666666666
0.4,Q=0,-0.6633333333333333,0.0,0.16583333333333328
0.4,Q=0,-0.665,0.0,0.16624999999999995
0.4,Q=0,-0.6666666666666667,0.0,0.16666666666666666
0.4,Q=0,-0.6683333333333333,0.0,0.16708333333333328
0.4,Q=0,-0.67,0.0,0.16749999999999995
0.4,Q=0,-0.6716666666666667,0.0,0.16791666666666666
0.4,Q=0,-0.6733333333333333,0.0,0.16833333333333328
0.4,Q=0,-0.675,0.0,0.16874999999999996
0.4,Q=0,-0.6766666666666667,0.0,0.16916666666666666
0.4,Q=0,-0.6783333333333333,0.0,0.16958333333333328
0.4,Q=0,-0.68,0.0,0.16999999999999996
0.4,Q=0,-0.6816666666666668,0.0,0.17041666666666666
0.4,Q=0,-0.6833333333333333,0.0,0.17083333333333328
0.4,Q=0,-0.685,0.0,0.17124999999999996
0.4,Q=0,-0.6866666666666668,0.0,0.17166666666666666
0.4,Q=0,-0.6883333333333334,0.0,0.17208333333333328
0.4,Q=0,-0.6900000000000001,0.0,0.17249999999999996
0.4,Q=0,-0.6916666666666668,0.0,0.17291666666666664
0.4,Q=0,-0.6933333333333334,0.0,0.17333333333333328
0.4,Q=0,-0.6950000000000001,0.0,0.17374999999999996
0.4,Q=0,-0.6966666666666667,0.0,0.17416666666666664
0.4,Q=0,-0.6983333333333334,0.0,0.17458333333333328
0.4,Q=0,-0.7000000000000001,0.0,0.17499999999999996
0.4,Q=0,-0.7016666666666667,0.0,0.17541666666666664
0.4,Q=0,-0.7033333333333334,0.0,0.17583333333333329
0.4,Q=0,-0.7050000000000001,0.0,0.17624999999999996
0.4,Q=0,-0.7066666666666667,0.0,0.17666666666666664
0.4,Q=0,-0.7083333333333334,0.0,0.1770833333333333
0.4,Q=0,-0.7100000000000001,0.0,0.17749999999999996
0.4,Q=0,-0.7116666666666667,0.0,0.17791666666666664
0.4,Q=0,-0.7133333333333334,0.0,0.1783333333333333
0.4,Q=0,-0.7150000000000001,0.0,0.17874999999999996
0.4,Q=0,-0.7166666666666667,0.0,0.17916666666666664
0.4,Q=0,-0.7183333333333334,0.0,0.1795833333333333
0.4,Q=0,-0.7200000000000001,0.0,0.17999999999999997
0.4,Q=0,-0.7216666666666667,0.0,0.18041666666666664
0.4,Q=0,-0.7233333333333334,0.0,0.1808333333333333
0.4,Q=0,-0.7250000000000001,0.0,0.18124999999999997
0.4,Q=0,-0.7266666666666667,0.0,0.18166666666666664
0.4,Q=0,-0.7283333333333334,0.0,0.1820833333333333
0.4,Q=0,-0.7300000000000001,0.0,0.18249999999999997
0.4,Q=0,-0.7316666666666667,0.0,0.18291666666666664
0.4,Q=0,-0.7333333333333334,0.0,0.1833333333333333
0.4,Q=0,-0.7350000000000001,0.0,0.18374999999999997
0.4,Q=0,-0.7366666666666667,0.0,0.18416666666666665
0.4,Q=0,-0.7383333333333334,0.0,0.1845833333333333
0.4,Q=0,-0.7400000000000001,0.0,0.18499999999999997
0.4,Q=0,-0.7416666666666667,0.0,0.18541666666666665
0.4,Q=0,-0.7433333333333334,0.0,0.1858333333333333
0.4,Q=0,-0.745,0.0,0.18624999999999994
0.4,Q=0,-0.7466666666666667,0.0,0.18666666666666665
0.4,Q=0,-0.7483333333333334,0.0,0.1870833333333333
0.4,Q=0,-0.75,0.0,0.18749999999999994
0.4,Q=0,-0.7516666666666667,0.0,0.18791666666666665
0.4,Q=0,-0.7533333333333334,0.0,0.1883333333333333
0.4,Q=0,-0.755,0.0,0.18874999999999995
0.4,Q=0,-0.7566666666666667,0.0,0.18916666666666665
0.4,Q=0,-0.7583333333333334,0.0,0.1895833333333333
0.4,Q=0,-0.76,0.0,0.18999999999999995
0.4,Q=0,-0.7616666666666667,0.0,0.19041666666666665
0.4,Q=0,-0.7633333333333334,0.0,0.1908333333333333
0.4,Q=0,-0.765,0.0,0.19124999999999995
0.4,Q=0,-0.7666666666666667,0.0,0.19166666666666665
0.4,Q=0,-0.7683333333333334,0.0,0.1920833333333333
0.4,Q=0,-0.77,0.0,0.19249999999999995
0.4,Q=0,-0.7716666666666667,0.0,0.19291666666666665
0.4,Q=0,-0.7733333333333334,0.0,0.1933333333333333
0.4,Q=0,-0.775,0.0,0.19374999999999995
0.4,Q=0,-0.7766666666666667,0.0,0.19416666666666665
0.4,Q=0,-0.7783333333333334,0.0,0.1945833333333333
0.4,Q=0,-0.78,0.0,0.19499999999999995
0.4,Q=0,-0.7816666666666667,0.0,0.19541666666666666
0.4,Q=0,-0.7833333333333334,0.0,0.1958333333333333
0.4,Q=0,-0.785,0.0,0.19624999999999995
0.4,Q=0,-0.7866666666666667,0.0,0.19666666666666666
0.4,Q=0,-0.7883333333333333,0.0,0.19708333333333328
0.4,Q=0,-0.79,0.0,0.19749999999999995
0.4,Q=0,-0.7916666666666667,0.0,0.19791666666666666
0.4,Q=0,-0.7933333333333333,0.0,0.19833333333333328
0.4,Q=0,-0.795,0.0,0.19874999999999995
0.4,Q=0,-0.7966666666666667,0.0,0.19916666666666666
0.4,Q=0,-0.7983333333333333,0.0,0.19958333333333328
0.4,Q=0,-0.8,0.0,0.19999999999999996
0.4,Q=0,-0.8016666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8033333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.805,0.0,0.19999999999999996
0.4,Q=0,-0.8066666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8083333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.81,0.0,0.19999999999999996
0.4,Q=0,-0.8116666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8133333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8150000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8166666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8183333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8200000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8216666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8233333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8250000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8266666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.8283333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8300000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8316666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8333333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8350000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8366666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8383333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8400000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8416666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8433333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8450000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8466666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8483333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8500000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8516666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8533333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8550000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8566666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8583333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8600000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8616666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8633333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8650000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8666666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8683333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8700000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8716666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8733333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.8750000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.8766666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8783333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.88,0.0,0.19999999999999996
0.4,Q=0,-0.8816666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8833333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.885,0.0,0.19999999999999996
0.4,Q=0,-0.8866666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8883333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.89,0.0,0.19999999999999996
0.4,Q=0,-0.8916666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8933333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.895,0.0,0.19999999999999996
0.4,Q=0,-0.8966666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.8983333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9,0.0,0.19999999999999996
0.4,Q=0,-0.9016666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9033333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.905,0.0,0.19999999999999996
0.4,Q=0,-0.9066666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9083333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.91,0.0,0.19999999999999996
0.4,Q=0,-0.9116666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9133333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.915,0.0,0.19999999999999996
0.4,Q=0,-0.9166666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9183333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.92,0.0,0.19999999999999996
0.4,Q=0,-0.9216666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9233333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.925,0.0,0.19999999999999996
0.4,Q=0,-0.9266666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9283333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.93,0.0,0.19999999999999996
0.4,Q=0,-0.9316666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9333333333333333,0.0,0.19999999999999996
0.4,Q=0,-0.935,0.0,0.19999999999999996
0.4,Q=0,-0.9366666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9383333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9400000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9416666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9433333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9450000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9466666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9483333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9500000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9516666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9533333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9550000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9566666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9583333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9600000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9616666666666668,0.0,0.19999999999999996
0.4,Q=0,-0.9633333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9650000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9666666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9683333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9700000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9716666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9733333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9750000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9766666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9783333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9800000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9816666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9833333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9850000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9866666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9883333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9900000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9916666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9933333333333334,0.0,0.19999999999999996
0.4,Q=0,-0.9950000000000001,0.0,0.19999999999999996
0.4,Q=0,-0.9966666666666667,0.0,0.19999999999999996
0.4,Q=0,-0.9983333333333334,0.0,0.19999999999999996
0.4,Q=0,-1.0,0.0,0.19999999999999996
0.4,C=0,0.0,-0.0,0.0
0.4,C=0,0.0,-0.0010833333333333333,0.001625
0.4,C=0,0.0,-0.0021666666666666666,0.00325
0.4,C=0,0.0,-0.00325,0.004874999999999999
0.4,C=0,0.0,-0.004333333333333333,0.0065
0.4,C=0,0.0,-0.005416666666666667,0.008124999999999999
0.4,C=0,0.0,-0.0065,0.009749999999999998
0.4,C=0,0.0,-0.0075833333333333326,0.011374999999999998
0.4,C=0,0.0,-0.008666666666666666,0.013
0.4,C=0,0.0,-0.00975,0.014624999999999999
0.4,C=0,0.0,-0.010833333333333334,0.016249999999999997
0.4,C=0,0.0,-0.011916666666666666,0.017875
0.4,C=0,0.0,-0.013,0.019499999999999997
0.4,C=0,0.0,-0.014083333333333333,0.021124999999999998
0.4,C=0,0.0,-0.015166666666666665,0.022749999999999996
0.4,C=0,0.0,-0.01625,0.024374999999999997
0.4,C=0,0.0,-0.017333333333333333,0.026
0.4,C=0,0.0,-0.018416666666666665,0.027624999999999997
0.4,C=0,0.0,-0.0195,0.029249999999999998
0.4,C=0,0.0,-0.020583333333333332,0.030874999999999993
0.4,C=0,0.0,-0.021666666666666667,0.032499999999999994
0.4,C=0,0.0,-0.02275,0.034124999999999996
0.4,C=0,0.0,-0.02383333333333333,0.03575
0.4,C=0,0.0,-0.024916666666666667,0.037375
0.4,C=0,0.0,-0.026,0.03899999999999999
0.4,C=0,0.0,-0.02708333333333333,0.04062499999999999
0.4,C=0,0.0,-0.028166666666666666,0.042249999999999996
0.4,C=0,0.0,-0.029249999999999998,0.043875
0.4,C=0,0.0,-0.03033333333333333,0.04549999999999999
0.4,C=0,0.0,-0.03141666666666666,0.047124999999999986
0.4,C=0,0.0,-0.0325,0.048749999999999995
0.4,C=0,0.0,-0.03358333333333333,0.05037499999999999
0.4,C=0,0.0,-0.034666666666666665,0.052
0.4,C=0,0.0,-0.03575,0.05362499999999999
0.4,C=0,0.0,-0.03683333333333333,0.055249999999999994
0.4,C=0,0.0,-0.03791666666666667,0.056874999999999995
0.4,C=0,0.0,-0.039,0.058499999999999996
0.4,C=0,0.0,-0.04008333333333333,0.06012499999999999
0.4,C=0,0.0,-0.041166666666666664,0.061749999999999985
0.4,C=0,0.0,-0.042249999999999996,0.06337499999999999
0.4,C=0,0.0,-0.043333333333333335,0.06499999999999999
0.4,C=0,0.0,-0.04441666666666667,0.06662499999999999
0.4,C=0,0.0,-0.0455,0.06824999999999999
0.4,C=0,0.0,-0.04658333333333333,0.06987499999999999
0.4,C=0,0.0,-0.04766666666666666,0.0715
0.4,C=0,0.0,-0.048749999999999995,0.07312499999999998
0.4,C=0,0.0,-0.049833333333333334,0.07475
0.4,C=0,0.0,-0.050916666666666666,0.07637499999999998
0.4,C=0,0.0,-0.052,0.07799999999999999
0.4,C=0,0.0,-0.05308333333333333,0.07962499999999999
0.4,C=0,0.0,-0.05416666666666666,0.08124999999999998
0.4,C=0,0.0,-0.05525,0.08287499999999999
0.4,C=0,0.0,-0.05633333333333333,0.08449999999999999
0.4,C=0,0.0,-0.057416666666666664,0.08612499999999998
0.4,C=0,0.0,-0.058499999999999996,0.08775
0.4,C=0,0.0,-0.05958333333333333,0.08937499999999998
0.4,C=0,0.0,-0.06066666666666666,0.09099999999999998
0.4,C=0,0.0,-0.06175,0.092625
0.4,C=0,0.0,-0.06283333333333332,0.09424999999999997
0.4,C=0,0.0,-0.06391666666666666,0.09587499999999999
0.4,C=0,0.0,-0.065,0.09749999999999999
0.4,C=0,0.0,-0.06608333333333333,0.09912499999999999
0.4,C=0,0.0,-0.06716666666666667,0.10074999999999998
0.4,C=0,0.0,-0.06824999999999999,0.10237499999999998
0.4,C=0,0.0,-0.06933333333333333,0.104
0.4,C=0,0.0,-0.07041666666666667,0.105625
0.4,C=0,0.0,-0.0715,0.10724999999999998
0.4,C=0,0.0,-0.07258333333333333,0.10887499999999999
0.4,C=0,0.0,-0.07366666666666666,0.11049999999999999
0.4,C=0,0.0,-0.07475,0.11212499999999997
0.4,C=0,0.0,-0.07583333333333334,0.11374999999999999
0.4,C=0,0.0,-0.07691666666666666,0.11537499999999999
0.4,C=0,0.0,-0.078,0.11699999999999999
0.4,C=0,0.0,-0.07908333333333332,0.11862499999999998
0.4,C=0,0.0,-0.08016666666666666,0.12024999999999998
0.4,C=0,0.0,-0.08125,0.121875
0.4,C=0,0.0,-0.08233333333333333,0.12349999999999997
0.4,C=0,0.0,-0.08341666666666667,0.125125
0.4,C=0,0.0,-0.08449999999999999,0.12674999999999997
0.4,C=0,0.0,-0.08558333333333333,0.128375
0.4,C=0,0.0,-0.08666666666666667,0.12999999999999998
0.4,C=0,0.0,-0.08775,0.131625
0.4,C=0,0.0,-0.08883333333333333,0.13324999999999998
0.4,C=0,0.0,-0.08991666666666666,0.13487499999999997
0.4,C=0,0.0,-0.091,0.13649999999999998
0.4,C=0,0.0,-0.09208333333333332,0.13812499999999997
0.4,C=0,0.0,-0.09316666666666666,0.13974999999999999
0.4,C=0,0.0,-0.09425,0.14137499999999997
0.4,C=0,0.0,-0.09533333333333333,0.143
0.4,C=0,0.0,-0.09641666666666666,0.14462499999999998
0.4,C=0,0.0,-0.09749999999999999,0.14624999999999996
0.4,C=0,0.0,-0.09858333333333333,0.14787499999999998
0.4,C=0,0.0,-0.09966666666666667,0.1495
0.4,C=0,0.0,-0.1,0.15
0.4,C=0,0.0,-0.10074999999999999,0.15112499999999995
0.4,C=0,0.0,-0.10183333333333333,0.15274999999999997
0.4,C=0,0.0,-0.10291666666666666,0.15437499999999998
0.4,C=0,0.0,-0.104,0.15599999999999997
0.4,C=0,0.0,-0.10508333333333333,0.157625
0.4,C=0,0.0,-0.10616666666666666,0.15924999999999997
0.4,C=0,0.0,-0.10725,0.16087499999999996
0.4,C=0,0.0,-0.10833333333333332,0.16249999999999995
0.4,C=0,0.0,-0.10941666666666666,0.164125
0.4,C=0,0.0,-0.1105,0.16574999999999998
0.4,C=0,0.0,-0.11158333333333333,0.16737499999999997
0.4,C=0,0.0,-0.11266666666666666,0.16899999999999998
0.4,C=0,0.0,-0.11374999999999999,0.17062499999999997
0.4,C=0,0.0,-0.11483333333333333,0.17224999999999996
0.4,C=0,0.0,-0.11591666666666667,0.173875
0.4,C=0,0.0,-0.11699999999999999,0.1755
0.4,C=0,0.0,-0.11808333333333333,0.17712499999999998
0.4,C=0,0.0,-0.11916666666666666,0.17874999999999996
0.4,C=0,0.0,-0.12025,0.18037499999999998
0.4,C=0,0.0,-0.12133333333333332,0.18199999999999997
0.4,C=0,0.0,-0.12241666666666666,0.18362499999999995
0.4,C=0,0.0,-0.1235,0.18525
0.4,C=0,0.0,-0.12458333333333332,0.18687499999999999
0.4,C=0,0.0,-0.12566666666666665,0.18849999999999995
0.4,C=0,0.0,-0.12675,0.19012499999999996
0.4,C=0,0.0,-0.12783333333333333,0.19174999999999998
0.4,C=0,0.0,-0.12891666666666665,0.19337499999999996
0.4,C=0,0.0,-0.13,0.19499999999999998
0.4,C=0,0.0,-0.13108333333333333,0.196625
0.4,C=0,0.0,-0.13216666666666665,0.19824999999999998
0.4,C=0,0.0,-0.13325,0.199875
0.4,C=0,0.0,-0.13433333333333333,0.20149999999999996
0.4,C=0,0.0,-0.13541666666666666,0.20312499999999997
0.4,C=0,0.0,-0.13649999999999998,0.20474999999999996
0.4,C=0,0.0,-0.13758333333333334,0.20637499999999998
0.4,C=0,0.0,-0.13866666666666666,0.208
0.4,C=0,0.0,-0.13974999999999999,0.20962499999999998
0.4,C=0,0.0,-0.14083333333333334,0.21125
0.4,C=0,0.0,-0.14191666666666666,0.21287499999999995
0.4,C=0,0.0,-0.143,0.21449999999999997
0.4,C=0,0.0,-0.1440833333333333,0.21612499999999996
0.4,C=0,0.0,-0.14516666666666667,0.21774999999999997
0.4,C=0,0.0,-0.14625,0.219375
0.4,C=0,0.0,-0.14733333333333332,0.22099999999999997
0.4,C=0,0.0,-0.14841666666666667,0.222625
0.4,C=0,0.0,-0.1495,0.22424999999999995
0.4,C=0,0.0,-0.15058333333333332,0.22587499999999996
0.4,C=0,0.0,-0.15166666666666667,0.22749999999999998
0.4,C=0,0.0,-0.15275,0.22912499999999997
0.4,C=0,0.0,-0.15383333333333332,0.23074999999999998
0.4,C=0,0.0,-0.15491666666666665,0.23237499999999997
0.4,C=0,0.0,-0.156,0.23399999999999999
0.4,C=0,0.0,-0.15708333333333332,0.23562499999999995
0.4,C=0,0.0,-0.15816666666666665,0.23724999999999996
0.4,C=0,0.0,-0.15925,0.23887499999999998
0.4,C=0,0.0,-0.16033333333333333,0.24049999999999996
0.4,C=0,0.0,-0.16141666666666665,0.24212499999999998
0.4,C=0,0.0,-0.1625,0.24375
0.4,C=0,0.0,-0.16358333333333333,0.24537499999999998
0.4,C=0,0.0,-0.16466666666666666,0.24699999999999994
0.4,C=0,0.0,-0.16574999999999998,0.24862499999999996
0.4,C=0,0.0,-0.16683333333333333,0.25025
0.4,C=0,0.0,-0.16791666666666666,0.25187499999999996
0.4,C=0,0.0,-0.16899999999999998,0.25349999999999995
0.4,C=0,0.0,-0.17008333333333334,0.255125
0.4,C=0,0.0,-0.17116666666666666,0.25675
0.4,C=0,0.0,-0.17225,0.25837499999999997
0.4,C=0,0.0,-0.17333333333333334,0.25999999999999995
0.4,C=0,0.0,-0.17441666666666666,0.26162499999999994
0.4,C=0,0.0,-0.1755,0.26325
0.4,C=0,0.0,-0.17658333333333331,0.26487499999999997
0.4,C=0,0.0,-0.17766666666666667,0.26649999999999996
0.4,C=0,0.0,-0.17875,0.268125
0.4,C=0,0.0,-0.17983333333333332,0.26974999999999993
0.4,C=0,0.0,-0.18091666666666667,0.271375
0.4,C=0,0.0,-0.182,0.27299999999999996
0.4,C=0,0.0,-0.18308333333333332,0.27462499999999995
0.4,C=0,0.0,-0.18416666666666665,0.27624999999999994
0.4,C=0,0.0,-0.18525,0.277875
0.4,C=0,0.0,-0.18633333333333332,0.27949999999999997
0.4,C=0,0.0,-0.18741666666666665,0.28112499999999996
0.4,C=0,0.0,-0.1885,0.28274999999999995
0.4,C=0,0.0,-0.18958333333333333,0.28437499999999993
0.4,C=0,0.0,-0.19066666666666665,0.286
0.4,C=0,0.0,-0.19175,0.28762499999999996
0.4,C=0,0.0,-0.19283333333333333,0.28924999999999995
0.4,C=0,0.0,-0.19391666666666665,0.29087499999999994
0.4,C=0,0.0,-0.19499999999999998,0.2924999999999999
0.4,C=0,0.0,-0.19608333333333333,0.29412499999999997
0.4,C=0,0.0,-0.19716666666666666,0.29574999999999996
0.4,C=0,0.0,-0.19824999999999998,0.29737499999999994
0.4,C=0,0.0,-0.19933333333333333,0.299
0.4,C=0,0.0,-0.20041666666666666,0.300625
0.4,C=0,0.0,-0.20149999999999998,0.3022499999999999
0.4,C=0,0.0,-0.20258333333333334,0.30387499999999995
0.4,C=0,0.0,-0.20366666666666666,0.30549999999999994
0.4,C=0,0.0,-0.20475,0.3071249999999999
0.4,C=0,0.0,-0.2058333333333333,0.30874999999999997
0.4,C=0,0.0,-0.20691666666666667,0.31037499999999996
0.4,C=0,0.0,-0.208,0.31199999999999994
0.4,C=0,0.0,-0.20908333333333332,0.31362499999999993
0.4,C=0,0.0,-0.21016666666666667,0.31525
0.4,C=0,0.0,-0.21125,0.31687499999999996
0.4,C=0,0.0,-0.21233333333333332,0.31849999999999995
0.4,C=0,0.0,-0.21341666666666664,0.3201249999999999
0.4,C=0,0.0,-0.2145,0.3217499999999999
0.4,C=0,0.0,-0.21558333333333332,0.32337499999999997
0.4,C=0,0.0,-0.21666666666666665,0.3249999999999999
0.4,C=0,0.0,-0.21775,0.32662499999999994
0.4,C=0,0.0,-0.21883333333333332,0.32825
0.4,C=0,0.0,-0.21991666666666665,0.3298749999999999
0.4,C=0,0.0,-0.221,0.33149999999999996
0.4,C=0,0.0,-0.22208333333333333,0.33312499999999995
0.4,C=0,0.0,-0.22316666666666665,0.33474999999999994
0.4,C=0,0.0,-0.22424999999999998,0.3363749999999999
0.4,C=0,0.0,-0.22533333333333333,0.33799999999999997
0.4,C=0,0.0,-0.22641666666666665,0.33962499999999995
0.4,C=0,0.0,-0.22749999999999998,0.34124999999999994
0.4,C=0,0.0,-0.22858333333333333,0.342875
0.4,C=0,0.0,-0.22966666666666666,0.3444999999999999
0.4,C=0,0.0,-0.23074999999999998,0.34612499999999996
0.4,C=0,0.0,-0.23183333333333334,0.34775
0.4,C=0,0.0,-0.23291666666666666,0.34937499999999994
0.4,C=0,0.0,-0.23399999999999999,0.351
0.4,C=0,0.0,-0.2350833333333333,0.3526249999999999
0.4,C=0,0.0,-0.23616666666666666,0.35424999999999995
0.4,C=0,0.0,-0.23725,0.35587499999999994
0.4,C=0,0.0,-0.2383333333333333,0.35749999999999993
0.4,C=0,0.0,-0.23941666666666667,0.35912499999999997
0.4,C=0,0.0,-0.2405,0.36074999999999996
0.4,C=0,0.0,-0.24158333333333332,0.36237499999999995
0.4,C=0,0.0,-0.24266666666666664,0.36399999999999993
0.4,C=0,0.0,-0.24375,0.365625
0.4,C=0,0.0,-0.24483333333333332,0.3672499999999999
0.4,C=0,0.0,-0.24591666666666664,0.36887499999999995
0.4,C=0,0.0,-0.247,0.3705
0.4,C=0,0.0,-0.24808333333333332,0.37212499999999993
0.4,C=0,0.0,-0.24916666666666665,0.37374999999999997
0.4,C=0,0.0,-0.25,0.37499999999999994
0.4,C=0,0.0,-0.25025,0.3753749999999999
0.4,C=0,0.0,-0.2513333333333333,0.3769999999999999
0.4,C=0,0.0,-0.2524166666666667,0.378625
0.4,C=0,0.0,-0.2535,0.3802499999999999
0.4,C=0,0.0,-0.25458333333333333,0.38187499999999996
0.4,C=0,0.0,-0.25566666666666665,0.38349999999999995
0.4,C=0,0.0,-0.25675,0.38512499999999994
0.4,C=0,0.0,-0.2578333333333333,0.3867499999999999
0.4,C=0,0.0,-0.25891666666666663,0.38837499999999986
0.4,C=0,0.0,-0.26,0.38999999999999996
0.4,C=0,0.0,-0.26108333333333333,0.39162499999999995
0.4,C=0,0.0,-0.26216666666666666,0.39325
0.4,C=0,0.0,-0.26325,0.3948749999999999
0.4,C=0,0.0,-0.2643333333333333,0.39649999999999996
0.4,C=0,0.0,-0.26541666666666663,0.3981249999999999
0.4,C=0,0.0,-0.2665,0.39975
0.4,C=0,0.0,-0.26758333333333334,0.401375
0.4,C=0,0.0,-0.26866666666666666,0.4029999999999999
0.4,C=0,0.0,-0.26975,0.40462499999999996
0.4,C=0,0.0,-0.2708333333333333,0.40624999999999994
0.4,C=0,0.0,-0.27191666666666664,0.40787499999999993
0.4,C=0,0.0,-0.27299999999999996,0.4094999999999999
0.4,C=0,0.0,-0.27408333333333335,0.411125
0.4,C=0,0.0,-0.27516666666666667,0.41274999999999995
0.4,C=0,0.0,-0.27625,0.41437499999999994
0.4,C=0,0.0,-0.2773333333333333,0.416
0.4,C=0,0.0,-0.27841666666666665,0.4176249999999999
0.4,C=0,0.0,-0.27949999999999997,0.41924999999999996
0.4,C=0,0.0,-0.2805833333333333,0.4208749999999999
0.4,C=0,0.0,-0.2816666666666667,0.4225
0.4,C=0,0.0,-0.28275,0.424125
0.4,C=0,0.0,-0.2838333333333333,0.4257499999999999
0.4,C=0,0.0,-0.28491666666666665,0.42737499999999995
0.4,C=0,0.0,-0.286,0.42899999999999994
0.4,C=0,0.0,-0.2870833333333333,0.4306249999999999
0.4,C=0,0.0,-0.2881666666666666,0.4322499999999999
0.4,C=0,0.0,-0.28925,0.433875
0.4,C=0,0.0,-0.29033333333333333,0.43549999999999994
0.4,C=0,0.0,-0.29141666666666666,0.43712499999999993
0.4,C=0,0.0,-0.2925,0.43875
0.4,C=0,0.0,-0.2935833333333333,0.4403749999999999
0.4,C=0,0.0,-0.29466666666666663,0.44199999999999995
0.4,C=0,0.0,-0.29575,0.443625
0.4,C=0,0.0,-0.29683333333333334,0.44525
0.4,C=0,0.0,-0.29791666666666666,0.44687499999999997
0.4,C=0,0.0,-0.299,0.4484999999999999
0.4,C=0,0.0,-0.3000833333333333,0.45012499999999994
0.4,C=0,0.0,-0.30116666666666664,0.45174999999999993
0.4,C=0,0.0,-0.30224999999999996,0.4533749999999999
0.4,C=0,0.0,-0.30333333333333334,0.45499999999999996
0.4,C=0,0.0,-0.30441666666666667,0.456625
0.4,C=0,0.0,-0.3055,0.45824999999999994
0.4,C=0,0.0,-0.3065833333333333,0.4598749999999999
0.4,C=0,0.0,-0.30766666666666664,0.46149999999999997
0.4,C=0,0.0,-0.30874999999999997,0.4631249999999999
0.4,C=0,0.0,-0.3098333333333333,0.46474999999999994
0.4,C=0,0.0,-0.3109166666666667,0.466375
0.4,C=0,0.0,-0.312,0.46799999999999997
0.4,C=0,0.0,-0.3130833333333333,0.46962499999999996
0.4,C=0,0.0,-0.31416666666666665,0.4712499999999999
0.4,C=0,0.0,-0.31525,0.47287499999999993
0.4,C=0,0.0,-0.3163333333333333,0.4744999999999999
0.4,C=0,0.0,-0.3174166666666666,0.4761249999999999
0.4,C=0,0.0,-0.3185,0.47774999999999995
0.4,C=0,0.0,-0.31958333333333333,0.479375
0.4,C=0,0.0,-0.32066666666666666,0.4809999999999999
0.4,C=0,0.0,-0.32175,0.4826249999999999
0.4,C=0,0.0,-0.3228333333333333,0.48424999999999996
0.4,C=0,0.0,-0.32391666666666663,0.4858749999999999
0.4,C=0,0.0,-0.325,0.4875
0.4,C=0,0.0,-0.32608333333333334,0.489125
0.4,C=0,0.0,-0.32716666666666666,0.49074999999999996
0.4,C=0,0.0,-0.32825,0.49237499999999995
0.4,C=0,0.0,-0.3293333333333333,0.4939999999999999
0.4,C=0,0.0,-0.33041666666666664,0.4956249999999999
0.4,C=0,0.0,-0.33149999999999996,0.4972499999999999
0.4,C=0,0.0,-0.33258333333333334,0.498875
0.4,C=0,0.0,-0.33366666666666667,0.5005
0.4,C=0,0.0,-0.33475,0.5021249999999999
0.4,C=0,0.0,-0.3358333333333333,0.5037499999999999
0.4,C=0,0.0,-0.33691666666666664,0.5053749999999999
0.4,C=0,0.0,-0.33799999999999997,0.5069999999999999
0.4,C=0,0.0,-0.3390833333333333,0.5086249999999999
0.4,C=0,0.0,-0.3401666666666667,0.51025
0.4,C=0,0.0,-0.34125,0.511875
0.4,C=0,0.0,-0.3423333333333333,0.5135
0.4,C=0,0.0,-0.34341666666666665,0.5151249999999999
0.4,C=0,0.0,-0.3445,0.5167499999999999
0.4,C=0,0.0,-0.3455833333333333,0.5183749999999999
0.4,C=0,0.0,-0.3466666666666667,0.5199999999999999
0.4,C=0,0.0,-0.34775,0.521625
0.4,C=0,0.0,-0.34883333333333333,0.5232499999999999
0.4,C=0,0.0,-0.34991666666666665,0.524875
0.4,C=0,0.0,-0.351,0.5265
0.4,C=0,0.0,-0.3520833333333333,0.5281249999999998
0.4,C=0,0.0,-0.35316666666666663,0.5297499999999999
0.4,C=0,0.0,-0.35425,0.5313749999999999
0.4,C=0,0.0,-0.35533333333333333,0.5329999999999999
0.4,C=0,0.0,-0.35641666666666666,0.5346249999999999
0.4,C=0,0.0,-0.3575,0.53625
0.4,C=0,0.0,-0.3585833333333333,0.5378749999999999
0.4,C=0,0.0,-0.35966666666666663,0.5394999999999999
0.4,C=0,0.0,-0.36074999999999996,0.5411249999999999
0.4,C=0,0.0,-0.36183333333333334,0.54275
0.4,C=0,0.0,-0.36291666666666667,0.5443749999999999
0.4,C=0,0.0,-0.364,0.5459999999999999
0.4,C=0,0.0,-0.3650833333333333,0.5476249999999999
0.4,C=0,0.0,-0.36616666666666664,0.5492499999999999
0.4,C=0,0.0,-0.36724999999999997,0.5508749999999999
0.4,C=0,0.0,-0.3683333333333333,0.5524999999999999
0.4,C=0,0.0,-0.36941666666666667,0.554125
0.4,C=0,0.0,-0.3705,0.55575
0.4,C=0,0.0,-0.3715833333333333,0.557375
0.4,C=0,0.0,-0.37266666666666665,0.5589999999999999
0.4,C=0,0.0,-0.37374999999999997,0.5606249999999999
0.4,C=0,0.0,-0.3748333333333333,0.5622499999999999
0.4,C=0,0.0,-0.3759166666666667,0.563875
0.4,C=0,0.0,-0.377,0.5654999999999999
0.4,C=0,0.0,-0.3780833333333333,0.567125
0.4,C=0,0.0,-0.37916666666666665,0.5687499999999999
0.4,C=0,0.0,-0.38025,0.5703749999999999
0.4,C=0,0.0,-0.3813333333333333,0.572
0.4,C=0,0.0,-0.3824166666666666,0.5736249999999998
0.4,C=0,0.0,-0.3835,0.5752499999999999
0.4,C=0,0.0,-0.38458333333333333,0.5768749999999999
0.4,C=0,0.0,-0.38566666666666666,0.5784999999999999
0.4,C=0,0.0,-0.38675,0.5801249999999999
0.4,C=0,0.0,-0.3878333333333333,0.5817499999999999
0.4,C=0,0.0,-0.38891666666666663,0.5833749999999999
0.4,C=0,0.0,-0.38999999999999996,0.5849999999999999
0.4,C=0,0.0,-0.39108333333333334,0.586625
0.4,C=0,0.0,-0.39216666666666666,0.5882499999999999
0.4,C=0,0.0,-0.39325,0.5898749999999999
0.4,C=0,0.0,-0.3943333333333333,0.5914999999999999
0.4,C=0,0.0,-0.39541666666666664,0.5931249999999999
0.4,C=0,0.0,-0.39649999999999996,0.5947499999999999
0.4,C=0,0.0,-0.3975833333333333,0.5963749999999999
0.4,C=0,0.0,-0.39866666666666667,0.598
0.4,C=0,0.0,-0.39975,0.599625
0.4,C=0,0.0,-0.4,0.6
0.4,C=0,0.0,-0.4008333333333333,0.6008333333333333
0.4,C=0,0.0,-0.40191666666666664,0.6019166666666667
0.4,C=0,0.0,-0.40299999999999997,0.603
0.4,C=0,0.0,-0.4040833333333333,0.6040833333333333
0.4,C=0,0.0,-0.4051666666666667,0.6051666666666666
0.4,C=0,0.0,-0.40625,0.60625
0.4,C=0,0.0,-0.4073333333333333,0.6073333333333333
0.4,C=0,0.0,-0.40841666666666665,0.6084166666666666
0.4,C=0,0.0,-0.4095,0.6094999999999999
0.4,C=0,0.0,-0.4105833333333333,0.6105833333333333
0.4,C=0,0.0,-0.4116666666666666,0.6116666666666666
0.4,C=0,0.0,-0.41275,0.6127499999999999
0.4,C=0,0.0,-0.41383333333333333,0.6138333333333332
0.4,C=0,0.0,-0.41491666666666666,0.6149166666666666
0.4,C=0,0.0,-0.416,0.6159999999999999
0.4,C=0,0.0,-0.4170833333333333,0.6170833333333332
0.4,C=0,0.0,-0.41816666666666663,0.6181666666666665
0.4,C=0,0.0,-0.41924999999999996,0.6192499999999999
0.4,C=0,0.0,-0.42033333333333334,0.6203333333333333
0.4,C=0,0.0,-0.42141666666666666,0.6214166666666666
0.4,C=0,0.0,-0.4225,0.6224999999999999
0.4,C=0,0.0,-0.4235833333333333,0.6235833333333333
0.4,C=0,0.0,-0.42466666666666664,0.6246666666666666
0.4,C=0,0.0,-0.42574999999999996,0.6257499999999999
0.4,C=0,0.0,-0.4268333333333333,0.6268333333333332
0.4,C=0,0.0,-0.42791666666666667,0.6279166666666667
0.4,C=0,0.0,-0.429,0.629
0.4,C=0,0.0,-0.4300833333333333,0.6300833333333333
0.4,C=0,0.0,-0.43116666666666664,0.6311666666666667
0.4,C=0,0.0,-0.43224999999999997,0.63225
0.4,C=0,0.0,-0.4333333333333333,0.6333333333333333
0.4,C=0,0.0,-0.4344166666666667,0.6344166666666666
0.4,C=0,0.0,-0.4355,0.6355
0.4,C=0,0.0,-0.4365833333333333,0.6365833333333333
0.4,C=0,0.0,-0.43766666666666665,0.6376666666666666
0.4,C=0,0.0,-0.43875,0.6387499999999999
0.4,C=0,0.0,-0.4398333333333333,0.6398333333333333
0.4,C=0,0.0,-0.4409166666666666,0.6409166666666666
0.4,C=0,0.0,-0.442,0.6419999999999999
0.4,C=0,0.0,-0.44308333333333333,0.6430833333333332
0.4,C=0,0.0,-0.44416666666666665,0.6441666666666666
0.4,C=0,0.0,-0.44525,0.6452499999999999
0.4,C=0,0.0,-0.4463333333333333,0.6463333333333332
0.4,C=0,0.0,-0.44741666666666663,0.6474166666666665
0.4,C=0,0.0,-0.44849999999999995,0.6484999999999999
0.4,C=0,0.0,-0.44958333333333333,0.6495833333333333
0.4,C=0,0.0,-0.45066666666666666,0.6506666666666666
0.4,C=0,0.0,-0.45175,0.6517499999999999
0.4,C=0,0.0,-0.4528333333333333,0.6528333333333333
0.4,C=0,0.0,-0.45391666666666663,0.6539166666666666
0.4,C=0,0.0,-0.45499999999999996,0.6549999999999999
0.4,C=0,0.0,-0.4560833333333333,0.6560833333333332
0.4,C=0,0.0,-0.45716666666666667,0.6571666666666667
0.4,C=0,0.0,-0.45825,0.65825
0.4,C=0,0.0,-0.4593333333333333,0.6593333333333333
0.4,C=0,0.0,-0.46041666666666664,0.6604166666666667
0.4,C=0,0.0,-0.46149999999999997,0.6615
0.4,C=0,0.0,-0.4625833333333333,0.6625833333333333
0.4,C=0,0.0,-0.46366666666666667,0.6636666666666666
0.4,C=0,0.0,-0.46475,0.66475
0.4,C=0,0.0,-0.4658333333333333,0.6658333333333333
0.4,C=0,0.0,-0.46691666666666665,0.6669166666666666
0.4,C=0,0.0,-0.46799999999999997,0.6679999999999999
0.4,C=0,0.0,-0.4690833333333333,0.6690833333333333
0.4,C=0,0.0,-0.4701666666666666,0.6701666666666666
0.4,C=0,0.0,-0.47125,0.6712499999999999
0.4,C=0,0.0,-0.4723333333333333,0.6723333333333332
0.4,C=0,0.0,-0.47341666666666665,0.6734166666666666
0.4,C=0,0.0,-0.4745,0.6744999999999999
0.4,C=0,0.0,-0.4755833333333333,0.6755833333333332
0.4,C=0,0.0,-0.4766666666666666,0.6766666666666665
0.4,C=0,0.0,-0.47774999999999995,0.6777499999999999
0.4,C=0,0.0,-0.47883333333333333,0.6788333333333333
0.4,C=0,0.0,-0.47991666666666666,0.6799166666666666
0.4,C=0,0.0,-0.481,0.6809999999999999
0.4,C=0,0.0,-0.4820833333333333,0.6820833333333333
0.4,C=0,0.0,-0.48316666666666663,0.6831666666666666
0.4,C=0,0.0,-0.48424999999999996,0.6842499999999999
0.4,C=0,0.0,-0.4853333333333333,0.6853333333333332
0.4,C=0,0.0,-0.48641666666666666,0.6864166666666667
0.4,C=0,0.0,-0.4875,0.6875
0.4,C=0,0.0,-0.4885833333333333,0.6885833333333333
0.4,C=0,0.0,-0.48966666666666664,0.6896666666666667
0.4,C=0,0.0,-0.49074999999999996,0.69075
0.4,C=0,0.0,-0.4918333333333333,0.6918333333333333
0.4,C=0,0.0,-0.49291666666666667,0.6929166666666666
0.4,C=0,0.0,-0.494,0.694
0.4,C=0,0.0,-0.4950833333333333,0.6950833333333333
0.4,C=0,0.0,-0.49616666666666664,0.6961666666666666
0.4,C=0,0.0,-0.49724999999999997,0.6972499999999999
0.4,C=0,0.0,-0.4983333333333333,0.6983333333333333
0.4,C=0,0.0,-0.4994166666666666,0.6994166666666666
0.4,C=0,0.0,-0.5005,0.7004999999999999
0.4,C=0,0.0,-0.5015833333333333,0.7015833333333332
0.4,C=0,0.0,-0.5026666666666666,0.7026666666666666
0.4,C=0,0.0,-0.50375,0.70375
0.4,C=0,0.0,-0.5048333333333334,0.7048333333333333
0.4,C=0,0.0,-0.5059166666666667,0.7059166666666666
0.4,C=0,0.0,-0.507,0.707
0.4,C=0,0.0,-0.5080833333333333,0.7080833333333333
0.4,C=0,0.0,-0.5091666666666667,0.7091666666666666
0.4,C=0,0.0,-0.51025,0.7102499999999999
0.4,C=0,0.0,-0.5113333333333333,0.7113333333333333
0.4,C=0,0.0,-0.5124166666666666,0.7124166666666666
0.4,C=0,0.0,-0.5135,0.7134999999999999
0.4,C=0,0.0,-0.5145833333333333,0.7145833333333332
0.4,C=0,0.0,-0.5156666666666666,0.7156666666666666
0.4,C=0,0.0,-0.5167499999999999,0.7167499999999999
0.4,C=0,0.0,-0.5178333333333333,0.7178333333333332
0.4,C=0,0.0,-0.5189166666666667,0.7189166666666666
0.4,C=0,0.0,-0.52,0.72
0.4,C=0,0.0,-0.5210833333333333,0.7210833333333333
0.4,C=0,0.0,-0.5221666666666667,0.7221666666666666
0.4,C=0,0.0,-0.52325,0.72325
0.4,C=0,0.0,-0.5243333333333333,0.7243333333333333
0.4,C=0,0.0,-0.5254166666666666,0.7254166666666666
0.4,C=0,0.0,-0.5265,0.7264999999999999
0.4,C=0,0.0,-0.5275833333333333,0.7275833333333332
0.4,C=0,0.0,-0.5286666666666666,0.7286666666666666
0.4,C=0,0.0,-0.5297499999999999,0.7297499999999999
0.4,C=0,0.0,-0.5308333333333333,0.7308333333333332
0.4,C=0,0.0,-0.5319166666666666,0.7319166666666665
0.4,C=0,0.0,-0.533,0.733
0.4,C=0,0.0,-0.5340833333333334,0.7340833333333333
0.4,C=0,0.0,-0.5351666666666667,0.7351666666666666
0.4,C=0,0.0,-0.53625,0.73625
0.4,C=0,0.0,-0.5373333333333333,0.7373333333333333
0.4,C=0,0.0,-0.5384166666666667,0.7384166666666666
0.4,C=0,0.0,-0.5395,0.7394999999999999
0.4,C=0,0.0,-0.5405833333333333,0.7405833333333333
0.4,C=0,0.0,-0.5416666666666666,0.7416666666666666
0.4,C=0,0.0,-0.54275,0.7427499999999999
0.4,C=0,0.0,-0.5438333333333333,0.7438333333333332
0.4,C=0,0.0,-0.5449166666666666,0.7449166666666666
0.4,C=0,0.0,-0.5459999999999999,0.7459999999999999
0.4,C=0,0.0,-0.5470833333333333,0.7470833333333332
0.4,C=0,0.0,-0.5481666666666667,0.7481666666666666
0.4,C=0,0.0,-0.54925,0.74925
0.4,C=0,0.0,-0.5503333333333333,0.7503333333333333
0.4,C=0,0.0,-0.5514166666666667,0.7514166666666666
0.4,C=0,0.0,-0.5525,0.7525
0.4,C=0,0.0,-0.5535833333333333,0.7535833333333333
0.4,C=0,0.0,-0.5546666666666666,0.7546666666666666
0.4,C=0,0.0,-0.55575,0.7557499999999999
0.4,C=0,0.0,-0.5568333333333333,0.7568333333333332
0.4,C=0,0.0,-0.5579166666666666,0.7579166666666666
0.4,C=0,0.0,-0.5589999999999999,0.7589999999999999
0.4,C=0,0.0,-0.5600833333333333,0.7600833333333332
0.4,C=0,0.0,-0.5611666666666666,0.7611666666666665
0.4,C=0,0.0,-0.56225,0.76225
0.4,C=0,0.0,-0.5633333333333334,0.7633333333333333
0.4,C=0,0.0,-0.5644166666666667,0.7644166666666666
0.4,C=0,0.0,-0.5655,0.7655
0.4,C=0,0.0,-0.5665833333333333,0.7665833333333333
0.4,C=0,0.0,-0.5676666666666667,0.7676666666666666
0.4,C=0,0.0,-0.56875,0.7687499999999999
0.4,C=0,0.0,-0.5698333333333333,0.7698333333333333
0.4,C=0,0.0,-0.5709166666666666,0.7709166666666666
0.4,C=0,0.0,-0.572,0.7719999999999999
0.4,C=0,0.0,-0.5730833333333333,0.7730833333333332
0.4,C=0,0.0,-0.5741666666666666,0.7741666666666666
0.4,C=0,0.0,-0.5752499999999999,0.7752499999999999
0.4,C=0,0.0,-0.5763333333333333,0.7763333333333332
0.4,C=0,0.0,-0.5774166666666667,0.7774166666666666
0.4,C=0,0.0,-0.5785,0.7785
0.4,C=0,0.0,-0.5795833333333333,0.7795833333333333
0.4,C=0,0.0,-0.5806666666666667,0.7806666666666666
0.4,C=0,0.0,-0.58175,0.78175
0.4,C=0,0.0,-0.5828333333333333,0.7828333333333333
0.4,C=0,0.0,-0.5839166666666666,0.7839166666666666
0.4,C=0,0.0,-0.585,0.7849999999999999
0.4,C=0,0.0,-0.5860833333333333,0.7860833333333332
0.4,C=0,0.0,-0.5871666666666666,0.7871666666666666
0.4,C=0,0.0,-0.5882499999999999,0.7882499999999999
0.4,C=0,0.0,-0.5893333333333333,0.7893333333333332
0.4,C=0,0.0,-0.5904166666666666,0.7904166666666665
0.4,C=0,0.0,-0.5915,0.7915
0.4,C=0,0.0,-0.5925833333333334,0.7925833333333333
0.4,C=0,0.0,-0.5936666666666667,0.7936666666666666
0.4,C=0,0.0,-0.59475,0.79475
0.4,C=0,0.0,-0.5958333333333333,0.7958333333333333
0.4,C=0,0.0,-0.5969166666666667,0.7969166666666666
0.4,C=0,0.0,-0.598,0.7979999999999999
0.4,C=0,0.0,-0.5990833333333333,0.7990833333333333
0.4,C=0,0.0,-0.6001666666666666,0.8001666666666666
0.4,C=0,0.0,-0.60125,0.8012499999999999
0.4,C=0,0.0,-0.6023333333333333,0.8023333333333332
0.4,C=0,0.0,-0.6034166666666666,0.8034166666666666
0.4,C=0,0.0,-0.6044999999999999,0.8044999999999999
0.4,C=0,0.0,-0.6055833333333333,0.8055833333333332
0.4,C=0,0.0,-0.6066666666666667,0.8066666666666666
0.4,C=0,0.0,-0.60775,0.80775
0.4,C=0,0.0,-0.6088333333333333,0.8088333333333333
0.4,C=0,0.0,-0.6099166666666667,0.8099166666666666
0.4,C=0,0.0,-0.611,0.8109999999999999
0.4,C=0,0.0,-0.6120833333333333,0.8120833333333333
0.4,C=0,0.0,-0.6131666666666666,0.8131666666666666
0.4,C=0,0.0,-0.61425,0.8142499999999999
0.4,C=0,0.0,-0.6153333333333333,0.8153333333333332
0.4,C=0,0.0,-0.6164166666666666,0.8164166666666666
0.4,C=0,0.0,-0.6174999999999999,0.8174999999999999
0.4,C=0,0.0,-0.6185833333333333,0.8185833333333332
0.4,C=0,0.0,-0.6196666666666666,0.8196666666666665
0.4,C=0,0.0,-0.62075,0.82075
0.4,C=0,0.0,-0.6218333333333333,0.8218333333333333
0.4,C=0,0.0,-0.6229166666666667,0.8229166666666666
0.4,C=0,0.0,-0.624,0.824
0.4,C=0,0.0,-0.6250833333333333,0.8250833333333333
0.4,C=0,0.0,-0.6261666666666666,0.8261666666666666
0.4,C=0,0.0,-0.62725,0.8272499999999999
0.4,C=0,0.0,-0.6283333333333333,0.8283333333333333
0.4,C=0,0.0,-0.6294166666666666,0.8294166666666666
0.4,C=0,0.0,-0.6305,0.8304999999999999
0.4,C=0,0.0,-0.6315833333333333,0.8315833333333332
0.4,C=0,0.0,-0.6326666666666666,0.8326666666666666
0.4,C=0,0.0,-0.6337499999999999,0.8337499999999999
0.4,C=0,0.0,-0.6348333333333332,0.8348333333333332
0.4,C=0,0.0,-0.6359166666666667,0.8359166666666666
0.4,C=0,0.0,-0.637,0.837
0.4,C=0,0.0,-0.6380833333333333,0.8380833333333333
0.4,C=0,0.0,-0.6391666666666667,0.8391666666666666
0.4,C=0,0.0,-0.64025,0.8402499999999999
0.4,C=0,0.0,-0.6413333333333333,0.8413333333333333
0.4,C=0,0.0,-0.6424166666666666,0.8424166666666666
0.4,C=0,0.0,-0.6435,0.8434999999999999
0.4,C=0,0.0,-0.6445833333333333,0.8445833333333332
0.4,C=0,0.0,-0.6456666666666666,0.8456666666666666
0.4,C=0,0.0,-0.6467499999999999,0.8467499999999999
0.4,C=0,0.0,-0.6478333333333333,0.8478333333333332
0.4,C=0,0.0,-0.6489166666666666,0.8489166666666665
0.4,C=0,0.0,-0.65,0.85


==> anc/make_capacity_figures.py <==
#!/usr/bin/env python3
"""Reproduce exact erased-state slices and sampled achievable dephasing plots.

Dependencies: numpy, scipy, matplotlib.  No numerical optimization result is
used as an outer bound or as evidence of a full single-letter capacity theorem.
The dephasing inner curve is a feasible convex combination of explicitly
sampled canonical instruments, supplemented by unit-resource protocols.
"""
from pathlib import Path
import argparse
import csv
import json
import numpy as np
from scipy.optimize import linprog, brentq
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

HERE = Path(__file__).resolve().parent
OUT = HERE.parent / 'figures'
DATA = HERE / 'data'
VERIFY = HERE / 'verification'
PREVIEW = None


def h2(x):
    x = np.asarray(x, dtype=float)
    out = np.zeros_like(x)
    interior = (x > 0) & (x < 1)
    xi = x[interior]
    out[interior] = -(xi * np.log2(xi) + (1 - xi) * np.log2(1 - xi))
    return out


def entropy_theta(q, t):
    radius = np.sqrt(np.maximum(0, (2*q-1)**2 + 4*q*(1-q)*t*t))
    return h2((1 + np.minimum(radius, 1))/2)


def refined_balanced_points(gamma):
    """Feasible q=1/2 instruments selected by continuous scalar searches.

    Finding a stationary point is used only to select an achievable
    instrument. It is not a certificate of a global optimum.
    """
    threshold = gamma**2 / (1-gamma**2)
    parameters = np.unique(np.r_[np.geomspace(.03, .3, 100),
                                 np.linspace(.3, threshold-1e-6, 900), 1.])
    selected = [0., 1., 223/250]
    for mu in parameters:
        def derivative(t):
            return (1+mu)*gamma*np.arctanh(gamma*t)-mu*np.arctanh(t)
        endpoint = np.nextafter(1., 0.)
        candidates = [0., 1.]
        if derivative(endpoint) < 0:
            candidates.append(brentq(derivative, 1e-8, endpoint, xtol=1e-14))
        def objective(t):
            return 1+mu*entropy_theta(.5, t)-(1+mu)*entropy_theta(.5, gamma*t)
        selected.append(max(candidates, key=objective))
    values = np.unique(selected)
    before, after = entropy_theta(.5, values), entropy_theta(.5, gamma*values)
    return np.column_stack([np.maximum((after-before)/2, 0),
                            np.maximum(1-after, 0),
                            np.full(len(values), .5), values])


def upper_hull(points):
    """Keep an upper concave chain of actual sampled points.

    Coordinates are (quantum cost, coherent information, outcome q, outcome t).
    Deleting a point can only weaken the achievable inner bound.
    """
    order = np.lexsort((-points[:, 1], points[:, 0]))
    increasing = []
    best = -np.inf
    for point in points[order]:
        if point[1] > best + 1e-14:
            increasing.append(point)
            best = point[1]
    chain = []
    for point in increasing:
        while len(chain) >= 2:
            a, b = chain[-2:]
            cross = ((b[0]-a[0])*(point[1]-b[1])
                     - (b[1]-a[1])*(point[0]-b[0]))
            if cross >= 0:
                chain.pop()
            else:
                break
        chain.append(point)
    return np.asarray(chain)


def achievable_coherent_information(budgets, vertices):
    """LP over time-sharing weights, with unused budget freely discarded.

    max sum w_i c_i, subject to sum w_i q_i <= budget, sum w_i <= 1.
    The omitted weight is the trivial instrument. The returned value is
    reconstructed from feasible weights, not taken from a solver dual value.
    """
    costs, benefits = vertices[:, 0], vertices[:, 1]
    matrix = np.vstack([costs, np.ones_like(costs)])
    values = []
    max_budget_violation = 0.0
    max_weight_violation = 0.0
    for budget in budgets:
        if budget == 0:
            values.append(0.0)
            continue
        fit = linprog(-benefits, A_ub=matrix, b_ub=[budget, 1.0],
                      bounds=(0, None), method="highs",
                      options={"primal_feasibility_tolerance": 1e-9,
                               "dual_feasibility_tolerance": 1e-9})
        if not fit.success:
            raise RuntimeError(fit.message)
        weights = np.maximum(fit.x, 0)
        used = float(costs @ weights)
        total = float(weights.sum())
        max_budget_violation = max(max_budget_violation, used-budget)
        max_weight_violation = max(max_weight_violation, total-1)
        # Rescale downward if floating point feasibility is marginal.  This
        # preserves a realizable mixture with unused trivial-instrument weight.
        scale = min(1.0, 1.0/max(total, 1e-300), budget/max(used, 1e-300))
        weights *= scale
        values.append(float(benefits @ weights))
    return np.asarray(values), max_budget_violation, max_weight_violation


def style_axes(ax, xlabel, title):
    ax.set_xlabel(xlabel)
    ax.set_ylabel(r"$E$ (ebits per copy)")
    ax.set_title(title, loc="left", fontsize=10.5, pad=10)
    ax.grid(True, color="0.89", linewidth=0.55)
    ax.set_axisbelow(True)
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(length=3, width=0.7)


def save_figure(fig, stem):
    fig.savefig(OUT / (stem + ".pdf"), bbox_inches="tight", pad_inches=0.06,
                metadata={"Title": stem.replace("_", " "),
                          "Creator": "make_capacity_figures.py"})
    if PREVIEW is not None:
        fig.savefig(PREVIEW / (stem + ".png"), dpi=240,
                    bbox_inches="tight", pad_inches=0.06)
    plt.close(fig)


def erased_figure():
    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.25))
    fig.subplots_adjust(left=.082, right=.985, bottom=.18, top=.81, wspace=.29)
    colors = ["#176B9A", "#B75B27", "#3F7D55"]
    classical_cost = np.unique(np.r_[np.linspace(0, 1.0, 601), .2, .5, .8])
    quantum_cost = np.unique(np.r_[np.linspace(0, .65, 601), .1, .25, .4])
    data = []
    for p, color, ls in zip([.1, .25, .4], colors, ["-", "--", "-."]):
        k = 1 - 2*p
        ce = np.minimum(k, k*classical_cost/(2*p))
        qe = np.minimum(k+quantum_cost, (1-p)*quantum_cost/p)
        axes[0].plot(-classical_cost, ce, color=color, linestyle=ls, lw=1.8,
                     label=fr"$p={p:g}$")
        axes[1].plot(-quantum_cost, qe, color=color, linestyle=ls, lw=1.8)
        axes[0].plot(-2*p, k, "o", ms=4, color=color)
        axes[1].plot(-p, 1-p, "o", ms=4, color=color)
        for cost, value in zip(classical_cost, ce):
            data.append((p, "Q=0", -cost, 0., value))
        for cost, value in zip(quantum_cost, qe):
            data.append((p, "C=0", 0., -cost, value))
    style_axes(axes[0], r"$C$ (bits per copy)", r"(a) $C$--$E$ slice: $Q=0$")
    style_axes(axes[1], r"$Q$ (qubits per copy)", r"(b) $Q$--$E$ slice: $C=0$")
    axes[0].set(xlim=(-1, 0), ylim=(0, .87))
    axes[1].set(xlim=(-.65, 0), ylim=(0, 1.53))
    axes[0].legend(loc="upper left", bbox_to_anchor=(.02, .89),
                   frameon=False, fontsize=9)
    fig.suptitle(r"Erased states $\rho^{p}_{RB}$: exact boundaries, $H(A)_\phi=1$",
                 y=.995, fontsize=11)
    save_figure(fig, "erased_state_capacity_slices")
    with (DATA / "erased_state_plot_data.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["erasure_p", "slice", "C", "Q", "E_max"])
        writer.writerows(data)


def dephasing_figure():
    gamma = .8
    p_schmidt = .5
    # Pair each q conditional matrix with its reflected 1-q matrix at equal weight.  The
    # entropy values are identical and their mean diagonal is exactly (1/2,1/2).
    qs = np.linspace(0, .5, 101)
    ts = np.unique(np.concatenate([np.linspace(0, 1, 801),
                                    np.geomspace(1e-5, .1, 121)]))
    q, t = np.meshgrid(qs, ts, indexing="ij")
    before = entropy_theta(q, t)
    after = entropy_theta(q, gamma*t)
    costs = (after-before)/2
    benefits = h2(q)-after
    tolerance = 3e-14
    assert costs.min() >= -tolerance
    assert benefits.min() >= -tolerance
    points = np.column_stack([np.maximum(costs.ravel(), 0),
                              np.maximum(benefits.ravel(), 0),
                              q.ravel(), t.ravel()])
    points = np.vstack([[0., 0., .5, 0.], points])
    previous_hull = upper_hull(points)
    refined = refined_balanced_points(gamma)
    points = np.vstack([points, refined])
    hull = upper_hull(points)
    comparison_cost = np.unique(np.r_[previous_hull[:, 0], hull[:, 0]])
    improvement = (np.interp(comparison_cost, hull[:, 0], hull[:, 1])
                   -np.interp(comparison_cost, previous_hull[:, 0], previous_hull[:, 1]))
    largest_improvement = int(np.argmax(improvement))
    D = float(1-h2((1+gamma)/2))
    threshold_slope_ce = gamma**2/(1-gamma**2)
    threshold_slope_qe = (1+gamma**2)/(1-gamma**2)
    # Include exact analytic corners so the plotted dashed polyline is the
    # outer bound itself, not chords that would slightly underestimate it.
    classical_cost = np.unique(np.concatenate([np.linspace(0, .7, 451),
        [float(h2((1+gamma)/2)), D/threshold_slope_ce], 2*hull[:, 0]]))
    quantum_cost = np.unique(np.concatenate([np.linspace(0, .4, 451),
        [float(h2((1+gamma)/2)/2), D/(threshold_slope_qe-1)], hull[:, 0]]))
    ce_inner, c_violation, c_weight_violation = achievable_coherent_information(
        classical_cost/2, hull)
    qe_coherent, q_violation, q_weight_violation = achievable_coherent_information(
        quantum_cost, hull)
    qe_inner = quantum_cost + qe_coherent
    ce_outer = np.minimum(D, threshold_slope_ce*classical_cost)
    qe_outer = np.minimum(D+quantum_cost, threshold_slope_qe*quantum_cost)
    assert np.all(ce_inner <= ce_outer + 1e-11)
    assert np.all(qe_inner <= qe_outer + 1e-11)
    # Exact pure and trivial sampled endpoints, plus known attainable large-cost
    # lines, are necessary checks on the operational interpretation.
    assert np.isclose(hull[:, 1].max(), D, atol=1e-13)
    assert np.isclose(ce_inner[-1], D, atol=1e-11)
    assert np.isclose(qe_inner[-1], D+quantum_cost[-1], atol=1e-11)
    for cost, coherent, _, _ in hull:
        assert coherent <= D + 1e-11
        assert coherent <= 2*threshold_slope_ce*cost + 1e-11

    fig, axes = plt.subplots(1, 2, figsize=(7.2, 3.65))
    fig.subplots_adjust(left=.082, right=.985, bottom=.27, top=.78, wspace=.29)
    for ax, x, inner, outer in [
            (axes[0], -classical_cost, ce_inner, ce_outer),
            (axes[1], -quantum_cost, qe_inner, qe_outer)]:
        ax.fill_between(x, inner, outer, facecolor="#F5E5CC", alpha=.75,
                        edgecolor="#CF9A4B", hatch="////", linewidth=0.)
        ax.plot(x, outer, "--", color="#B66A1C", lw=1.8, dashes=(4, 2))
        ax.plot(x, inner, color="#176B9A", lw=1.8)
    style_axes(axes[0], r"$C$ (bits per copy)", r"(a) $C$--$E$ slice: $Q=0$")
    style_axes(axes[1], r"$Q$ (qubits per copy)", r"(b) $Q$--$E$ slice: $C=0$")
    axes[0].set(xlim=(-.7, 0), ylim=(0, .59))
    axes[1].set(xlim=(-.4, 0), ylim=(0, 1.02))
    handles = [Line2D([0], [0], color="#176B9A", lw=1.8,
                      label="Numerical achievable boundary"),
               Line2D([0], [0], color="#B66A1C", lw=1.8, linestyle="--",
                      label="Analytic outer bound"),
               Patch(facecolor="#F5E5CC", edgecolor="#CF9A4B", hatch="////",
                     label="Gap unresolved here")]
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(.5, .012),
               ncol=1, frameon=False, fontsize=8.1, handlelength=2.6,
               labelspacing=.28)
    fig.suptitle(r"Dephased state $\rho^{1/2,\,0.8}_{AB}$: inner and outer bounds",
                 y=.99, fontsize=11)
    save_figure(fig, "dephasing_state_capacity_bounds")
    with (DATA / "dephasing_state_plot_data.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["slice", "C", "Q", "E_achievable", "E_outer"])
        for cost, inner, outer in zip(classical_cost, ce_inner, ce_outer):
            writer.writerow(["Q=0", -cost, 0., inner, outer])
        for cost, inner, outer in zip(quantum_cost, qe_inner, qe_outer):
            writer.writerow(["C=0", 0., -cost, inner, outer])
    with (DATA / "dephasing_hull_primitives.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["quantum_cost", "coherent_information", "outcome_q", "outcome_t"])
        writer.writerows(hull)
    np.savetxt(DATA / 'dephasing_refinement_candidates.csv', refined, delimiter=',',
               header='quantum_cost,coherent_information,outcome_q,outcome_t', comments='')
    np.savetxt(DATA / 'dephasing_refinement_comparison.csv',
               np.column_stack([comparison_cost, improvement]), delimiter=',',
               header='quantum_cost,inner_bound_improvement', comments='')
    summary = {
        "schmidt_p": p_schmidt, "gamma": gamma, "D": D,
        "mu_threshold": threshold_slope_ce,
        "origin_slope_QE": threshold_slope_qe,
        "sampled_q_count": len(qs), "sampled_t_count": len(ts),
        "sampled_pairs": len(qs)*len(ts), "retained_hull_vertices": len(hull),
        "additional_refined_points": len(refined),
        "previous_hull_vertices": len(previous_hull),
        "maximum_inner_improvement": float(improvement[largest_improvement]),
        "improvement_at_quantum_cost": float(comparison_cost[largest_improvement]),
        "largest_classical_slice_gap": float(np.max(ce_outer-ce_inner)),
        "largest_quantum_slice_gap": float(np.max(qe_outer-qe_inner)),
        "raw_LP_cost_violation_max": max(c_violation, q_violation),
        "raw_LP_weight_violation_max": max(c_weight_violation, q_weight_violation),
        "feasibility_postprocessing": "Weights scaled downward if required",
        "scope": "Feasible sampled inner boundary; analytic outer bound; no global numerical or single-letter optimality claim"
    }
    (VERIFY / "figure_verification.json").write_text(json.dumps(summary, indent=2)+"\n")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', type=Path, default=OUT)
    parser.add_argument('--data-dir', type=Path, default=DATA)
    parser.add_argument('--verification-dir', type=Path, default=VERIFY)
    parser.add_argument('--preview-dir', type=Path)
    args = parser.parse_args()
    OUT, DATA, VERIFY = (path.resolve() for path in
                         (args.output_dir, args.data_dir, args.verification_dir))
    PREVIEW = args.preview_dir.resolve() if args.preview_dir else None
    for directory in (OUT, DATA, VERIFY):
        directory.mkdir(parents=True, exist_ok=True)
    if PREVIEW is not None:
        PREVIEW.mkdir(parents=True, exist_ok=True)
    plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
                         "mathtext.fontset": "dejavuserif", "font.size": 9,
                         "axes.labelsize": 9, "xtick.labelsize": 8,
                         "ytick.labelsize": 8, "pdf.fonttype": 42,
                         "ps.fonttype": 42, "savefig.transparent": False})
    erased_figure()
    dephasing_figure()


==> anc/make_erased_3d.py <==
"""Exact orthographic drawing of the five facets of an erased-state region.

The only truncation is an explicitly marked display plane.  The underlying
polyhedron is conv{0, v_p} + cone{u_TP, u_SD, u_ED}.  No sampled hull is used.
Dependencies: numpy, matplotlib, pypdf, pdflatex; optional previews use
pdftocairo and the editable SVG uses Inkscape. Run from any working directory.
"""
from pathlib import Path
from itertools import combinations
import argparse
import json
import subprocess
import tempfile
import numpy as np
from pypdf import PdfReader, PdfWriter, Transformation
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patheffects as pe
from matplotlib.patches import Polygon, Circle

HERE = Path(__file__).resolve().parent
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--output-dir', type=Path, default=HERE.parent / 'figures')
parser.add_argument('--verification-dir', type=Path, default=HERE / 'verification')
parser.add_argument('--editable-dir', type=Path, default=HERE / 'editable')
parser.add_argument('--preview-dir', type=Path)
args = parser.parse_args()
OUT = args.output_dir.resolve()
VERIFY = args.verification_dir.resolve()
EDITABLE = args.editable_dir.resolve()
for directory in (OUT, VERIFY, EDITABLE):
    directory.mkdir(parents=True, exist_ok=True)
if args.preview_dir:
    args.preview_dir = args.preview_dir.resolve()
    args.preview_dir.mkdir(parents=True, exist_ok=True)
P = 0.25
H = 1.0
K = 1 - 2 * P
origin = np.zeros(3)
vertex = np.array([0, -P * H, (1 - P) * H])
tp = np.array([-2., 1., -1.])
sd = np.array([2., -1., -1.])
ed = np.array([0., -1., 1.])
normals = np.array([[1, 2, 0], [0, 1, 1], [1, 1, 1],
                    [K, 2*(1-P), 2*P], [1, 2*(1-P), 2*P]])
bounds = np.array([0, K*H, K*H, 0, 0])

# The cutoff is -(n_4+n_5).v = cutoff.  It vanishes at both true vertices
# and is strictly positive on all recession rays, for 0 < p < 1/2.
cut_normal = -(normals[3] + normals[4])
cutoff = 4 * P * H * .85
tp_end = cutoff / (cut_normal @ tp) * tp
sd_end = cutoff / (cut_normal @ sd) * sd
ed_end = cutoff / (cut_normal @ ed) * ed
faces = [np.array([origin, tp_end, sd_end]),
         np.array([vertex, vertex+tp_end, vertex+ed_end]),
         np.array([vertex, vertex+sd_end, vertex+ed_end]),
         np.array([origin, vertex, vertex+tp_end, tp_end]),
         np.array([origin, vertex, vertex+sd_end, sd_end])]
cut_edges = [(tp_end, sd_end), (vertex+tp_end, vertex+ed_end),
             (vertex+sd_end, vertex+ed_end), (tp_end, vertex+tp_end),
             (sd_end, vertex+sd_end)]
rays = [(origin, tp_end), (origin, sd_end), (vertex, tp_end),
        (vertex, sd_end), (vertex, ed_end)]

# An orthographic view with the eye in the positive C,Q,E octant sees all
# five genuine supporting faces. No rear cap or artificial filled face is drawn.
azimuth = np.deg2rad(30)
elevation = np.deg2rad(50)
right = np.array([-np.sin(azimuth), np.cos(azimuth), 0])
up = np.array([-np.sin(elevation)*np.cos(azimuth),
               -np.sin(elevation)*np.sin(azimuth), np.cos(elevation)])
eye = np.cross(right, up)
projection = np.array([right, up])
def project(points):
    return np.asarray(points) @ projection.T

assert np.all(normals @ eye > 0)
checks = []
for i, face in enumerate(faces):
    residual = face @ normals.T - bounds
    assert np.max(residual) < 1e-12
    assert np.max(np.abs(residual[:, i])) < 1e-12
    assert np.linalg.matrix_rank(face[1:] - face[0], tol=1e-12) == 2
    checks.append({'facet': i+1, 'vertices': face.tolist(),
                   'maximum_constraint_violation': float(np.max(residual)),
                   'plane_residual': float(np.max(np.abs(residual[:,i])))})
for a,b in cut_edges:
    assert abs(cut_normal @ a - cutoff) < 1e-12
    assert abs(cut_normal @ b - cutoff) < 1e-12
assert np.linalg.matrix_rank(normals[[0,3,4]]) == 3
assert np.linalg.matrix_rank(normals[[1,2,3]]) == 3
# Independently recover every finite vertex from triples of supporting planes.
vertices = []
for indices in combinations(range(5),3):
    matrix = normals[list(indices)]
    if abs(np.linalg.det(matrix)) < 1e-12:
        continue
    candidate = np.linalg.solve(matrix,bounds[list(indices)])
    if np.max(normals@candidate-bounds) < 1e-12:
        if not any(np.allclose(candidate,old,atol=1e-12) for old in vertices):
            vertices.append(candidate)
assert len(vertices) == 2
assert any(np.allclose(v,origin,atol=1e-12) for v in vertices)
assert any(np.allclose(v,vertex,atol=1e-12) for v in vertices)

plt.rcParams.update({'font.family':'DejaVu Serif', 'mathtext.fontset':'dejavuserif',
                     'font.size':12, 'pdf.fonttype':42, 'ps.fonttype':42,
                     'savefig.facecolor':'white'})
fig = plt.figure(figsize=(11, 6.8), facecolor='white')
ax = fig.add_axes([.012, .12, .595, .735])
legend = fig.add_axes([.635, .145, .345, .70])
ax.set_aspect('equal'); ax.axis('off'); legend.axis('off')
ax.set_xlim(-2.45, 2.6); ax.set_ylim(-2.05, 1.95)
ink = '#253342'
colors = ['#72AFD0','#73C5AF','#E6BA73','#B5A0D3','#E59A95']
for i, face in enumerate(faces):
    ax.add_patch(Polygon(project(face), closed=True, facecolor=colors[i],
                         edgecolor='none', linewidth=0, zorder=2))

# A few equal-parameter lines make the affine plane geometry easier to read.
for i, face in enumerate(faces):
    for t in [.33, .66]:
        if len(face) == 3:
            a = face[0] + t*(face[1]-face[0])
            b = face[0] + t*(face[2]-face[0])
        else:
            a = face[0] + t*(face[3]-face[0])
            b = face[1] + t*(face[2]-face[1])
        line = project([a,b])
        ax.plot(line[:,0],line[:,1],color='white',alpha=.24,lw=.7,zorder=3)

for a,b in cut_edges:
    line = project([a,b])
    ax.plot(line[:,0],line[:,1],color=ink,lw=1.0,ls=(0,(3,3)),alpha=.62,zorder=4)
for start, delta in rays:
    line = project([start,start+delta])
    ax.plot(line[:,0],line[:,1],color=ink,lw=1.15,zorder=5)
    a,b = project([start+.98*delta,start+1.14*delta])
    ax.annotate('',xy=b,xytext=a,
                arrowprops={'arrowstyle':'-|>','mutation_scale':12,
                            'lw':1.15,'color':ink},zorder=5)

# Graduated coordinate axes all pass through the actual zero vertex.
# Positive directions are solid, negative extensions are lighter and dashed.
axis_lengths = [(1.5, 2.6), (1.5, 2.6), (1.8, 2.5)]
axis_label_offsets = [(-6,-10),(9,-4),(0,10)]
# Put every E-axis number on the right: its +1 tick then stays clear of v_p.
tick_label_offsets = [(-12,2),(3,-13),(11,0)]
for i,label in enumerate(['C','Q','E']):
    direction = np.eye(3)[i]
    negative_length,positive_length = axis_lengths[i]
    start,zero,tip = project([-negative_length*direction,origin,positive_length*direction])
    ax.plot([start[0],zero[0]],[start[1],zero[1]],color='#596B7A',
            lw=1.05,ls=(0,(3,3)),alpha=.78,zorder=6)
    ax.annotate('',xy=tip,xytext=zero,
                arrowprops={'arrowstyle':'-|>','lw':1.6,'color':ink,
                            'mutation_scale':15,'shrinkA':0,'shrinkB':0},zorder=8)
    ax.annotate(rf'${label}$',xy=tip,xytext=axis_label_offsets[i],
                textcoords='offset points',fontsize=16,color=ink,
                ha='center',va='center',zorder=12)
    projected_direction = project(direction)
    normal = np.array([-projected_direction[1],projected_direction[0]])
    normal /= np.linalg.norm(normal)
    for value in [-1,1,2]:
        if not -negative_length < value < positive_length:
            continue
        pt = project(value*direction)
        segment = np.array([pt-.025*normal,pt+.025*normal])
        ax.plot(segment[:,0],segment[:,1],color=ink,lw=.9,zorder=9)
        tick_offset = (12,-4) if i==0 and value<0 else tick_label_offsets[i]
        tick = ax.annotate(rf'${value}$',xy=pt,xytext=tick_offset,
                    textcoords='offset points',fontsize=8.8,color=ink,
                    ha='center',va='center',zorder=10)
        tick.set_path_effects([pe.withStroke(linewidth=2.0,foreground='white')])

# The unique bounded edge joins the two true vertices.
edge = project([origin,vertex])
ax.plot(edge[:,0],edge[:,1],color=ink,lw=2.8,zorder=7)
ax.scatter(edge[:,0],edge[:,1],s=[45,53],c=ink,zorder=11,edgecolors='white',linewidths=.9)
zero_label = ax.annotate(r'$0$',xy=edge[0],xytext=(10,5),textcoords='offset points',
            fontsize=13,color=ink,zorder=12)
zero_label.set_path_effects([pe.withStroke(linewidth=2.5,foreground='white')])
ax.annotate(r'$v_p$',xy=edge[1],xytext=(-10,6),textcoords='offset points',
            fontsize=14,color=ink,zorder=12,ha='right')

for i,face in enumerate(faces):
    label = project(face.mean(axis=0))
    if i==0: label = np.array([.22,-.255])
    if i==2: label = np.array([-1.05,.05])
    ax.text(*label, str(i+1),ha='center',va='center',fontsize=12,
            color=ink,fontweight='bold',zorder=10,
            bbox={'boxstyle':'circle,pad=.25','fc':'white','ec':'none','alpha':.95})

legend.set_xlim(0,1);legend.set_ylim(0,1)
legend.text(0,1,'Five supporting planes',fontsize=14,color=ink,va='top')
equations = [r'$C+2Q=0$', r'$Q+E=(1-2p)h$', r'$C+Q+E=(1-2p)h$',
             r'$(1-2p)C+2(1-p)Q+2pE=0$',r'$C+2(1-p)Q+2pE=0$']
for i,(color,eq) in enumerate(zip(colors,equations)):
    y=.86-i*.115
    legend.add_patch(Circle((.027,y),.026,facecolor=color,edgecolor='none',transform=legend.transAxes))
    legend.text(.027,y,str(i+1),fontsize=10,ha='center',va='center',color=ink,fontweight='bold')
    legend.text(.082,y,eq,fontsize=11.5,va='center',color=ink)
legend.plot([0,1],[.315,.315],color='#D9DEE3',lw=.8)
legend.text(0,.265,'Two vertices',fontsize=12,color=ink)
legend.text(0,.19,r'$0,\qquad v_p=(0,-ph,(1-p)h)$',fontsize=12,color=ink)
legend.text(0,.11,'The dark segment joins the two vertices.',fontsize=10.1,color='#566473')
legend.text(0,.05,'Its points are attained by time sharing.',fontsize=10.1,color='#566473')

# Reserve a visibly separated band below the title for the actual LaTeX
# subtitle. Do not let Matplotlib substitute its script-style mathcal glyph.
fig.text(.5,.975,'Erased-state capacity region',ha='center',va='top',fontsize=18,color=ink)
fig.text(.5,.065,'The three coordinate axes meet at 0. Positive rates denote generation; negative rates denote consumption.',
         ha='center',fontsize=10.2,color='#566473')
fig.text(.5,.027,'All five faces are unbounded; arrows on their edges show continuation beyond the dashed display cutoff.',
         ha='center',fontsize=9.2,color='#75808B')

final_pdf = OUT / 'erased_region_3d_concept.pdf'
with tempfile.TemporaryDirectory(prefix='erased-figure-') as temporary:
    build = Path(temporary)
    base_pdf = build / 'geometry.pdf'
    fig.savefig(base_pdf)
    plt.close(fig)
    completed = subprocess.run(
        ['pdflatex', '-interaction=nonstopmode', '-halt-on-error',
         f'-output-directory={build}', str(HERE / 'erased_region_subtitle.tex')],
        cwd=HERE, text=True, capture_output=True)
    if completed.returncode:
        raise RuntimeError('Subtitle LaTeX compilation failed:\n' + completed.stdout)
    page = PdfReader(base_pdf).pages[0]
    subtitle = PdfReader(build / 'erased_region_subtitle.pdf').pages[0]
    x = (float(page.mediabox.width) - float(subtitle.mediabox.width)) / 2
    y = .890 * float(page.mediabox.height) - float(subtitle.mediabox.height) / 2
    page.merge_transformed_page(subtitle, Transformation().translate(x, y))
    writer = PdfWriter()
    writer.add_page(page)
    writer.add_metadata({'/Title': 'Five facets of the erased-state capacity region',
                         '/Author': '', '/Creator': 'make_erased_3d.py',
                         '/Subject': 'Exact geometry; p=1/4, h=1; LaTeX subtitle'})
    with final_pdf.open('wb') as handle:
        writer.write(handle)

# Export the composed PDF so all delivered formats share the same TeX glyphs.
subprocess.run(['inkscape', str(final_pdf), '--pdf-poppler', '--export-text-to-path',
                '--export-type=svg',
                f'--export-filename={EDITABLE / "erased_region_3d_concept.svg"}'],
               check=True, capture_output=True, text=True)
if args.preview_dir:
    subprocess.run(['pdftocairo', '-png', '-singlefile', '-r', '190',
                    str(final_pdf), str(args.preview_dir / 'erased_region_3d_concept')],
                   check=True)
(VERIFY/'geometry_check.json').write_text(json.dumps({'p':P,'h':H,'cutoff':cutoff,
        'cut_normal':cut_normal.tolist(),'facet_checks':checks,
        'all_faces_visible':bool(np.all(normals@eye>0)),
        'coordinate_axes_origin':origin.tolist(),
        'axis_negative_positive_lengths':axis_lengths,
        'E_axis_tick_label_offset_points':tick_label_offsets[2],
        'subtitle_typesetter':'pdflatex with lmodern, amsmath, amssymb',
        'subtitle_vertical_center_fraction':.890,
        'title_top_fraction':.975,
        'vertices_recovered_from_inequalities':[v.tolist() for v in vertices]},indent=2)+'\n')
print('Created vector PDF and SVG; all five facet polygons satisfy the exact inequalities.')


==> anc/reproduce_all.py <==
#!/usr/bin/env python3
"""Rebuild and verify all five manuscript figure PDFs with one command."""
import argparse
import hashlib
import importlib.metadata
import json
import platform
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile

HERE = Path(__file__).resolve().parent
FIGURES = ('static_protocol', 'auxiliary_instrument', 'erased_region_3d_concept',
           'erased_state_capacity_slices', 'dephasing_state_capacity_bounds')


def run(command, **kwargs):
    result = subprocess.run(command, text=True, capture_output=True, **kwargs)
    if result.returncode:
        raise RuntimeError('Command failed: ' + ' '.join(map(str, command))
                           + '\n' + result.stdout + '\n' + result.stderr)
    if result.stdout.strip():
        print(result.stdout.strip())
    return result.stdout


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-root', type=Path, default=HERE.parent,
                        help='Destination containing figures/ and anc/ (default: package root)')
    parser.add_argument('--preview-dir', type=Path,
                        help='Optional destination for PNGs rendered from all five final PDFs')
    args = parser.parse_args()
    root = args.output_root.resolve()
    figures, anc = root / 'figures', root / 'anc'
    data, verification, editable = anc / 'data', anc / 'verification', anc / 'editable'
    for name in ('pdflatex', 'inkscape'):
        if shutil.which(name) is None:
            parser.error(f'{name} is missing; see anc/README.md for dependencies')
    if args.preview_dir and shutil.which('pdftocairo') is None:
        parser.error('pdftocairo is required only when --preview-dir is supplied')
    for directory in (figures, data, verification, editable):
        directory.mkdir(parents=True, exist_ok=True)

    # TeX compilation happens in a temporary folder: no .aux/.log clutter and
    # no pre-existing diagram PDF is needed.
    with tempfile.TemporaryDirectory(prefix='capacity-tikz-') as temporary:
        build = Path(temporary)
        for name in FIGURES[:2]:
            for suffix in ('.tex', '.tikz'):
                shutil.copy2(HERE / 'tikz' / (name + suffix), build / (name + suffix))
            result = subprocess.run(
                ['pdflatex', '-interaction=nonstopmode', '-halt-on-error', name + '.tex'],
                cwd=build, text=True, capture_output=True)
            if result.returncode:
                raise RuntimeError(f'{name}.tex failed:\n' + result.stdout)
            shutil.copy2(build / (name + '.pdf'), figures / (name + '.pdf'))
            print('Created ' + name + '.pdf')

    run([sys.executable, str(HERE / 'make_erased_3d.py'),
         '--output-dir', str(figures), '--verification-dir', str(verification),
         '--editable-dir', str(editable)])
    run([sys.executable, str(HERE / 'make_capacity_figures.py'),
         '--output-dir', str(figures), '--data-dir', str(data),
         '--verification-dir', str(verification)])
    run([sys.executable, str(HERE / 'verify_figures.py'), '--output-root', str(root)])

    if args.preview_dir:
        preview = args.preview_dir.resolve()
        preview.mkdir(parents=True, exist_ok=True)
        for name in FIGURES:
            run(['pdftocairo', '-png', '-singlefile', '-r', '170',
                 str(figures / (name + '.pdf')), str(preview / name)])

    manifest = {
        'python': platform.python_version(),
        'packages': {name: importlib.metadata.version(name)
                     for name in ('numpy', 'scipy', 'matplotlib', 'pypdf')},
        'tools': {name: subprocess.run([name, '--version'], text=True,
                  capture_output=True, check=True).stdout.splitlines()[0]
                  for name in ('pdflatex', 'inkscape')},
        'figure_sha256': {f'figures/{name}.pdf': hashlib.sha256(
            (figures / (name + '.pdf')).read_bytes()).hexdigest() for name in FIGURES},
        'note': 'PDF timestamps and generated SVG object IDs may differ between runs.'
    }
    (verification / 'build_manifest.json').write_text(json.dumps(manifest, indent=2) + '\n')
    print('All five figure PDFs reproduced and verified.')


if __name__ == '__main__':
    main()


==> anc/requirements.txt <==
# Tested with Python 3.12. These pins reproduce the archived sampling/hull output.
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
pypdf==6.10.0
mpmath==1.3.0


==> anc/tikz/auxiliary_instrument.tex <==
\documentclass[border=5pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{lmodern,amsmath,amssymb,tikz}
\usetikzlibrary{arrows.meta,calc,decorations.pathreplacing}
\begin{document}
\input{auxiliary_instrument.tikz}
\end{document}


==> anc/tikz/auxiliary_instrument.tikz <==
% Requires tikz and \usetikzlibrary{arrows.meta,calc,decorations.pathreplacing}.
% The dashed box is an analytical instrument, not Alice's physical laboratory.
\begin{tikzpicture}[x=1cm,y=1cm,>=Latex,
  every node/.style={font=\small},
  quantum/.style={line width=.75pt,-{Latex[length=2mm]}},
  classical/.style={line width=.4pt,double distance=1.15pt,-{Latex[length=2mm]}},
  operation/.style={draw,line width=.8pt,fill=blue!5,minimum width=1.25cm},
  source/.style={draw,rounded corners=2pt,fill=gray!4,align=center,inner sep=5pt},
  labelbg/.style={fill=white,inner sep=2pt}]

\draw[draw=blue!50!black,dashed,rounded corners=4pt,line width=.8pt,fill=blue!1]
  (2.15,1.75) rectangle (12.55,9.65);
\node[font=\small\bfseries,fill=white,inner sep=4pt] at (7.35,9.65)
  {Auxiliary instrument \(\mathcal T\colon A^n\longrightarrow SX\)};

% The original resource is the only nonlocal input to the instrument formula.
\node[source,minimum height=2.50cm] (psi) at (.55,4.95)
  {\(\psi_{ABE}^{\otimes n}\)};
\draw[quantum] ([yshift=8mm]psi.east)--(7.025,5.75)
  node[pos=.46,above,labelbg] {\(A^n\)};
\draw[quantum] ([yshift=-7mm]psi.east)--(1.85,4.25)--(1.85,1.05)--(13.65,1.05)
  node[pos=.69,above] {\(B^n\) unchanged};
\draw[quantum] (psi.south)--(.55,.20)--(13.65,.20)
  node[pos=.70,above] {\(E^n\) unchanged};

% Both shares of these auxiliary pairs are prepared inside the dashed box.
\node[source] (qr) at (4.15,8.45)
  {\(\Phi_{RA_Q}\)\\[-1pt]\scriptsize locally prepared};
\node[source] (et) at (7.65,8.45)
  {\(\Phi_{T_AT_B}\)\\[-1pt]\scriptsize locally prepared};
\node[operation,minimum height=3.10cm] (enc) at (7.65,5.80)
  {\(\mathcal E\)};
\draw[quantum] (qr.north)--(4.15,9.15)--(13.65,9.15)
  node[above=2pt] at (12.0,9.15) {\(R\)};
\draw[quantum] (qr.south)--(4.15,7.20)--(7.025,7.20)
  node[pos=.74,above] {\(A_Q\)};
\draw[quantum] (et.south)--(7.65,7.35)
  node[midway,right] {\(T_A\)};
\draw[quantum] (et.east)--(13.65,8.45)
  node[above=2pt] at (12.0,8.45) {\(T_B\)};

% Encoder quantum outputs; the reference and T_B bypass the encoder.
\draw[quantum] (8.275,6.80)--(13.65,6.80)
  node[above=2pt] at (12.0,6.80) {\(L\)};
\draw[quantum] (8.275,5.85)--(13.65,5.85)
  node[above=2pt] at (12.0,5.85) {\(W\)};
\draw[decorate,decoration={brace,amplitude=5pt},line width=.6pt]
  (13.88,9.35)--(13.88,5.65)
  node[midway,right=7pt,align=left] {\(S=RLWT_B\)};

% Only a classical register is copied. The copy is marked explicitly.
\node[source] (m) at (4.05,3.00)
  {uniform \(M\)};
\coordinate (copy) at (5.90,3.00);
\draw[classical] (m.east)--(copy)--(5.90,4.70)--(7.025,4.70)
  node[above=3pt] at (6.40,4.70) {\(M\)};
\fill (copy) circle (1.4pt);
\draw[classical] (copy)--(13.65,3.00)
  node[above=2pt] at (12.0,3.00) {\(M\)};
\node[font=\scriptsize,below=3pt] at (5.90,3.00) {classical copy};
\draw[classical] (8.275,4.80)--(13.65,4.80)
  node[above=2pt] at (12.0,4.80) {\(V\)};
\draw[decorate,decoration={brace,amplitude=5pt},line width=.6pt]
  (13.88,5.00)--(13.88,2.80)
  node[midway,right=7pt] {\(X=MV\)};

% F is retained in each conditional purification and discarded in the reduced map.
\node[draw,fill=white,inner sep=4pt,font=\footnotesize] (discard) at (9.55,3.75)
  {discard \(F\)};
\draw[quantum] (7.65,4.25)--(7.65,3.75)--(discard.west);

\node[font=\footnotesize,align=center,text=black!75] at (7.35,-.65)
  {The dashed box specifies the entropy optimization only.\quad
   In the physical code, \(T_B\) is held by Bob.};
\end{tikzpicture}


==> anc/tikz/static_protocol.tex <==
\documentclass[border=5pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{lmodern,amsmath,amssymb,tikz}
\usetikzlibrary{arrows.meta,calc,decorations.pathreplacing}
\begin{document}
\input{static_protocol.tikz}
\end{document}


==> anc/tikz/static_protocol.tikz <==
% Requires tikz and \usetikzlibrary{arrows.meta,calc}.
% Original diagram; state-system labels are subscripts throughout.
\begin{tikzpicture}[x=1cm,y=1cm,>=Latex,
  every node/.style={font=\small},
  quantum/.style={line width=.75pt,-{Latex[length=2mm]}},
  classical/.style={line width=.4pt,double distance=1.15pt,-{Latex[length=2mm]}},
  operation/.style={draw,line width=.8pt,fill=blue!5,minimum width=1.25cm},
  source/.style={draw,rounded corners=2pt,fill=gray!4,align=center,inner sep=5pt},
  labelbg/.style={fill=white,inner sep=2pt},
  boundary/.style={gray!55,dashed,line width=.6pt}]

% Party boundary: only the two transmitted systems cross it after encoding.
\draw[boundary] (7.35,1.85)--(7.35,6.55);
\node[font=\small\bfseries,text=blue!55!black] at (4.25,6.35) {Alice};
\node[font=\small\bfseries,text=blue!55!black] at (10.45,6.35) {Bob};
\node[operation,minimum height=3.2cm,align=center] (enc) at (4.25,4.35)
  {\(\mathcal E\)\\[3pt]\scriptsize encoder};
\node[operation,minimum height=3.2cm,align=center] (dec) at (10.45,4.35)
  {\(\mathcal D\)\\[3pt]\scriptsize decoder};

% Reference pair: R remains outside the communication protocol.
\node[source] (inputq) at (1.10,7.25)
  {\(\Phi_{RA_Q}\)\\[-1pt]\scriptsize Schmidt rank \(2^{q_g}\)};
\draw[quantum] (inputq.north) -- (1.10,8.10) -- (13.65,8.10)
  node[pos=.54,above] {reference \(R\)};
\draw[quantum] (inputq.south) -- (1.10,5.65) -- (3.625,5.65)
  node[pos=.72,above] {\(A_Q\)};

% Classical source and its retained classical reference are distinguished.
\node[source] (inputc) at (1.10,4.35)
  {uniform \(M\)\\[-1pt]\scriptsize \(|M|=2^{c_g}\)};
\draw[classical] (inputc.east) -- (3.625,4.35);

% Forward ideal communication resources.
\draw[classical] (4.875,4.95)--(9.825,4.95)
  node[midway,above=4pt,labelbg] {classical channel \(V\)}
  node[midway,below=4pt,labelbg,font=\footnotesize] {\(\log_2 |V|\leq c_c\)};
\draw[quantum] (4.875,3.65)--(9.825,3.65)
  node[midway,above=3pt,labelbg] {quantum channel \(W\)}
  node[midway,below=3pt,labelbg,font=\footnotesize] {\(\log_2 |W|\leq q_c\)};

% Generated entanglement: L stays at Alice; no wire goes from L to Bob.
\draw[quantum] (4.875,5.60)--(5.25,5.60)--(5.25,7.00)--(13.65,7.00)
  node[pos=.70,above,labelbg] {\(L\) retained by Alice: \(\log_2|L|=e_g\)};

% Bob's outputs.
\draw[classical] (11.075,5.20)--(13.65,5.20) node[right] {\(\widehat M\)};
\draw[quantum] (11.075,4.35)--(13.65,4.35) node[right] {\(\widehat Q\)};
\draw[quantum] (11.075,3.50)--(13.65,3.50) node[right] {\(\widehat L\)};

% Shared static source. Its two outputs are correlated, not cloned.
\node[source,minimum width=2.10cm] (rho) at (7.35,1.15)
  {\(\rho_{AB}^{\otimes n}\)\\[-1pt]\scriptsize static resource};
\draw[quantum] (rho.west)--(4.65,1.15)--(4.65,2.75)
  node[pos=.80,right] {\(A^n\)};
\draw[quantum] (rho.east)--(10.05,1.15)--(10.05,2.75)
  node[pos=.80,left] {\(B^n\)};

% Ideal entanglement supplied at the beginning of the code.
\node[source,minimum width=2.10cm] (bell) at (7.35,-.30)
  {\(\Phi_{T_AT_B}\)\\[-1pt]\scriptsize \(e_c\) consumed ebits};
\draw[quantum] (bell.west)--(3.90,-.30)--(3.90,2.75)
  node[pos=.79,left] {\(T_A\)};
\draw[quantum] (bell.east)--(10.80,-.30)--(10.80,2.75)
  node[pos=.79,right] {\(T_B\)};

\node[font=\footnotesize,align=center,text=black!75] at (7.35,-1.20)
  {Double wires are classical.\qquad Single wires are quantum.};
\end{tikzpicture}


==> anc/verification/build_manifest.json <==
{
  "python": "3.12.14",
  "packages": {
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "matplotlib": "3.10.8",
    "pypdf": "6.10.0"
  },
  "tools": {
    "pdflatex": "pdfTeX 3.141592653-2.6-1.40.25 (TeX Live 2023/Debian)",
    "inkscape": "Inkscape 1.2.2 (b0a8486541, 2022-12-01)"
  },
  "figure_sha256": {
    "figures/static_protocol.pdf": "c72073a920044c6a8c5bed5488c04600933c50db6b9060ee4a02948ba193c468",
    "figures/auxiliary_instrument.pdf": "c15b7009d60a6eb18b0eaf511999cff9fdfd619ec44ddf920574658755651513",
    "figures/erased_region_3d_concept.pdf": "3c4f2488038d22c97a21ce1773b81cb2b3a71ac99cad7b76bcee36eb87d1aa39",
    "figures/erased_state_capacity_slices.pdf": "3e83fc847f6be0cec770cb6df6c55c4ea7887174527671040b016f4f5b9b9327",
    "figures/dephasing_state_capacity_bounds.pdf": "9367257fa40621dff8d1a58590808dd0f729704c9bce05884f6a2fe90389468a"
  },
  "note": "PDF timestamps and generated SVG object IDs may differ between runs."
}


==> anc/verification/figure_verification.json <==
{
  "schmidt_p": 0.5,
  "gamma": 0.8,
  "D": 0.5310044064107189,
  "mu_threshold": 1.7777777777777788,
  "origin_slope_QE": 4.555555555555557,
  "sampled_q_count": 101,
  "sampled_t_count": 920,
  "sampled_pairs": 92920,
  "retained_hull_vertices": 1852,
  "additional_refined_points": 977,
  "previous_hull_vertices": 879,
  "maximum_inner_improvement": 8.726422605753736e-05,
  "improvement_at_quantum_cost": 0.23318234806568355,
  "largest_classical_slice_gap": 0.11441895944580932,
  "largest_quantum_slice_gap": 0.11441895944580927,
  "raw_LP_cost_violation_max": 4.5856901609298006e-10,
  "raw_LP_weight_violation_max": 2.220446049250313e-16,
  "feasibility_postprocessing": "Weights scaled downward if required",
  "scope": "Feasible sampled inner boundary; analytic outer bound; no global numerical or single-letter optimality claim"
}


==> anc/verification/geometry_check.json <==
{
  "p": 0.25,
  "h": 1.0,
  "cutoff": 0.85,
  "cut_normal": [
    -1.5,
    -3.0,
    -1.0
  ],
  "facet_checks": [
    {
      "facet": 1,
      "vertices": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          -1.7,
          0.85,
          -0.85
        ],
        [
          1.7,
          -0.85,
          -0.85
        ]
      ],
      "maximum_constraint_violation": 0.0,
      "plane_residual": 0.0
    },
    {
      "facet": 2,
      "vertices": [
        [
          0.0,
          -0.25,
          0.75
        ],
        [
          -1.7,
          0.6,
          -0.09999999999999998
        ],
        [
          0.0,
          -0.675,
          1.175
        ]
      ],
      "maximum_constraint_violation": 0.0,
      "plane_residual": 0.0
    },
    {
      "facet": 3,
      "vertices": [
        [
          0.0,
          -0.25,
          0.75
        ],
        [
          1.7,
          -1.1,
          -0.09999999999999998
        ],
        [
          0.0,
          -0.675,
          1.175
        ]
      ],
      "maximum_constraint_violation": 0.0,
      "plane_residual": 1.1102230246251565e-16
    },
    {
      "facet": 4,
      "vertices": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.25,
          0.75
        ],
        [
          -1.7,
          0.6,
          -0.09999999999999998
        ],
        [
          -1.7,
          0.85,
          -0.85
        ]
      ],
      "maximum_constraint_violation": 0.0,
      "plane_residual": 0.0
    },
    {
      "facet": 5,
      "vertices": [
        [
          0.0,
          0.0,
          0.0
        ],
        [
          0.0,
          -0.25,
          0.75
        ],
        [
          1.7,
          -1.1,
          -0.09999999999999998
        ],
        [
          1.7,
          -0.85,
          -0.85
        ]
      ],
      "maximum_constraint_violation": 0.0,
      "plane_residual": 1.6653345369377348e-16
    }
  ],
  "all_faces_visible": true,
  "coordinate_axes_origin": [
    0.0,
    0.0,
    0.0
  ],
  "axis_negative_positive_lengths": [
    [
      1.5,
      2.6
    ],
    [
      1.5,
      2.6
    ],
    [
      1.8,
      2.5
    ]
  ],
  "E_axis_tick_label_offset_points": [
    11,
    0
  ],
  "subtitle_typesetter": "pdflatex with lmodern, amsmath, amssymb",
  "subtitle_vertical_center_fraction": 0.89,
  "title_top_fraction": 0.975,
  "vertices_recovered_from_inequalities": [
    [
      0.0,
      0.0,
      0.0
    ],
    [
      0.0,
      -0.25,
      0.75
    ]
  ]
}


==> anc/verification/independent_checks.json <==
{
  "uploaded_erased_csv_rows": 3615,
  "maximum_uploaded_csv_difference": 0.0,
  "maximum_erased_formula_error": 0.0,
  "maximum_primitive_eigenvalue_entropy_error": 1.1934897514720433e-15,
  "maximum_analytic_outer_formula_error": 0.0,
  "maximum_finite_LP_vs_hull_interpolation_difference": 9.700267256107509e-10,
  "maximum_inner_minus_outer": 1.0389447325336132e-15,
  "sampled_t_count": 920,
  "sampled_pairs": 92920,
  "retained_hull_vertices": 1852,
  "additional_refined_points": 977,
  "all_analytic_corners_present": true,
  "generated_svg_well_formed": true,
  "pdf_assets": {
    "static_protocol": {
      "pages": 1,
      "width_pt": 421.623,
      "height_pt": 293.617
    },
    "auxiliary_instrument": {
      "pages": 1,
      "width_pt": 475.428,
      "height_pt": 316.819
    },
    "erased_region_3d_concept": {
      "pages": 1,
      "width_pt": 792.0,
      "height_pt": 489.6
    },
    "erased_state_capacity_slices": {
      "pages": 1,
      "width_pt": 515.3567625,
      "height_pt": 226.6
    },
    "dephasing_state_capacity_bounds": {
      "pages": 1,
      "width_pt": 517.9036375,
      "height_pt": 261.6084
    }
  }
}


==> anc/verify_figures.py <==
#!/usr/bin/env python3
"""Independent checks of archived plotted rates, primitives and figure assets."""
import argparse
import csv
import json
from pathlib import Path
import xml.etree.ElementTree as ET
import numpy as np
from pypdf import PdfReader

HERE = Path(__file__).resolve().parent


def rows(path):
    with path.open(newline='') as handle:
        return list(csv.DictReader(handle))


def binary_entropy(value):
    if value <= 0 or value >= 1:
        return 0.0
    return -value * np.log2(value) - (1-value) * np.log2(1-value)


def matrix_entropy(q, coherence):
    offdiag = coherence * np.sqrt(q * (1-q))
    matrix = np.array([[q, offdiag], [offdiag, 1-q]])
    spectrum = np.linalg.eigvalsh(matrix)
    spectrum = spectrum[spectrum > 0]
    return float(-spectrum @ np.log2(spectrum))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-root', type=Path, default=HERE.parent)
    root = parser.parse_args().output_root.resolve()
    data, verification = root / 'anc/data', root / 'anc/verification'

    # Check every regenerated erased-state point against both the formula and
    # the untouched uploaded CSV. The archival CSV is an input/check fixture;
    # all curves are calculated afresh from the exact analytic expressions.
    erased = rows(data / 'erased_state_plot_data.csv')
    uploaded = rows(HERE / 'inputs/erased_state_plot_data.csv')
    assert len(erased) == len(uploaded)
    max_erased_error = 0.0
    max_input_difference = 0.0
    for item, reference in zip(erased, uploaded):
        assert item['slice'] == reference['slice']
        p, c, q, e = (float(item[key]) for key in ('erasure_p', 'C', 'Q', 'E_max'))
        k = 1-2*p
        exact = min(k, -k*c/(2*p)) if item['slice'] == 'Q=0' else min(k-q, -(1-p)*q/p)
        max_erased_error = max(max_erased_error, abs(e-exact))
        for key in ('erasure_p', 'C', 'Q', 'E_max'):
            max_input_difference = max(max_input_difference, abs(float(item[key])-float(reference[key])))
        residual = np.array([c+2*q, q+e-k, c+q+e-k,
                             k*c+2*(1-p)*q+2*p*e, c+2*(1-p)*q+2*p*e])
        assert residual.max() <= 5e-13
    assert max_erased_error <= 5e-13 and max_input_difference <= 5e-13
    for p in (.1, .25, .4):
        assert any(float(r['erasure_p']) == p and r['slice'] == 'Q=0'
                   and np.isclose(float(r['C']), -2*p, atol=1e-14, rtol=0) for r in erased)
        assert any(float(r['erasure_p']) == p and r['slice'] == 'C=0'
                   and np.isclose(float(r['Q']), -p, atol=1e-14, rtol=0) for r in erased)

    # Recompute retained primitive entropies from the eigenvalues of the 2x2
    # density matrices, independently of the plotting script's closed formula.
    hull_rows = rows(data / 'dephasing_hull_primitives.csv')
    hull = np.array([[float(row[key]) for key in
        ('quantum_cost', 'coherent_information', 'outcome_q', 'outcome_t')]
        for row in hull_rows])
    gamma = .8
    primitive_error = 0.0
    for cost, coherent, q, t in hull:
        before, after = matrix_entropy(q, t), matrix_entropy(q, gamma*t)
        primitive_error = max(primitive_error, abs(cost-(after-before)/2),
                              abs(coherent-(binary_entropy(q)-after)))
        assert cost >= 0 and coherent >= 0
    assert primitive_error <= 5e-13
    assert np.all(np.diff(hull[:, 0]) > 0)
    slopes = np.diff(hull[:, 1]) / np.diff(hull[:, 0])
    assert np.all(np.diff(slopes) <= 1e-10)

    # A concave chain gives an independent finite-LP solution by interpolation.
    # Analytic corners must appear as actual grid values to avoid undershooting
    # a concave outer bound by drawing a chord across its corner.
    D = 1-binary_entropy(.9)
    mu = gamma**2 / (1-gamma**2)
    plotted = rows(data / 'dephasing_state_plot_data.csv')
    max_outer_error = 0.0
    max_lp_interpolation_error = 0.0
    max_inner_above_outer = 0.0
    for row in plotted:
        c, q, inner, outer = (float(row[key]) for key in ('C','Q','E_achievable','E_outer'))
        if row['slice'] == 'Q=0':
            budget = -c/2
            expected_outer = min(D, -mu*c)
            offset = 0.0
        else:
            budget = -q
            expected_outer = min(D-q, -(1+2*mu)*q)
            offset = -q
        interpolated = float(np.interp(budget, hull[:, 0], hull[:, 1])) + offset
        max_outer_error = max(max_outer_error, abs(outer-expected_outer))
        max_lp_interpolation_error = max(max_lp_interpolation_error, abs(inner-interpolated))
        max_inner_above_outer = max(max_inner_above_outer, inner-outer)
    assert max_outer_error <= 5e-13
    assert max_lp_interpolation_error <= 5e-9
    assert max_inner_above_outer <= 1e-11
    for slice_name, key, cost in [('Q=0', 'C', D/mu), ('C=0', 'Q', D/(2*mu))]:
        assert any(row['slice'] == slice_name and
                   np.isclose(-float(row[key]), cost, rtol=0, atol=1e-14) for row in plotted)

    summary = json.loads((verification / 'figure_verification.json').read_text())
    assert summary['sampled_t_count'] == 920
    assert summary['sampled_pairs'] == 92920
    assert summary['retained_hull_vertices'] == len(hull)
    assert summary['additional_refined_points'] > 0
    refined = rows(data / 'dephasing_refinement_candidates.csv')
    assert len(refined) == summary['additional_refined_points']
    for row in refined:
        cost, coherent, q, t = (float(row[key]) for key in
            ('quantum_cost','coherent_information','outcome_q','outcome_t'))
        assert 0 <= q <= 1 and 0 <= t <= 1
        before, after = matrix_entropy(q, t), matrix_entropy(q, gamma*t)
        assert abs(cost-(after-before)/2) < 5e-13
        assert abs(coherent-(binary_entropy(q)-after)) < 5e-13
    assets = {}
    for stem in ('static_protocol', 'auxiliary_instrument', 'erased_region_3d_concept',
                 'erased_state_capacity_slices', 'dephasing_state_capacity_bounds'):
        reader = PdfReader(root / 'figures' / (stem + '.pdf'))
        assert len(reader.pages) == 1
        page = reader.pages[0]
        assets[stem] = {'pages': 1, 'width_pt': float(page.mediabox.width),
                       'height_pt': float(page.mediabox.height)}
    ET.parse(root / 'anc/editable/erased_region_3d_concept.svg')
    result = {
        'uploaded_erased_csv_rows': len(erased),
        'maximum_uploaded_csv_difference': max_input_difference,
        'maximum_erased_formula_error': max_erased_error,
        'maximum_primitive_eigenvalue_entropy_error': primitive_error,
        'maximum_analytic_outer_formula_error': max_outer_error,
        'maximum_finite_LP_vs_hull_interpolation_difference': max_lp_interpolation_error,
        'maximum_inner_minus_outer': max_inner_above_outer,
        'sampled_t_count': summary['sampled_t_count'],
        'sampled_pairs': summary['sampled_pairs'], 'retained_hull_vertices': len(hull),
        'additional_refined_points': len(refined),
        'all_analytic_corners_present': True, 'generated_svg_well_formed': True,
        'pdf_assets': assets
    }
    (verification / 'independent_checks.json').write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()

